Optimization meets Machine Learning: An Exact Algorithm for Semi-Supervised Support Vector Machines

Support vector machines (SVMs) are well-studied supervised learning models for binary classification. In many applications, large amounts of samples can be cheaply and easily obtained. What is often a costly and error-prone process is to manually label these instances. Semi-supervised support vector machines (S3VMs) extend the well-known SVM classifiers to the semi-supervised approach, aiming at maximizing the margin between samples in the presence of unlabeled data. By leveraging both labeled and unlabeled data, S3VMs attempt to achieve better accuracy and robustness compared to traditional SVMs. Unfortunately, the resulting optimization problem is non-convex and hence difficult to solve exactly. In this paper, we present a new branch-and-cut approach for S3VMs using semidefinite programming (SDP) relaxations. We apply optimality-based bound tightening to bound the feasible set. Box constraints allow us to include valid inequalities, strengthening the lower bound. The resulting SDP relaxation provides bounds significantly stronger than the ones available in the literature. For the upper bound, instead, we define a local search exploiting the solution of the SDP relaxation. Computational results highlight the efficiency of the algorithm, showing its capability to solve instances with a number of data points 10 times larger than the ones solved in the literature.

==> anc/LICENSE <==
                    GNU GENERAL PUBLIC LICENSE
                       Version 3, 29 June 2007

 Copyright (C) 2007 Free Software Foundation, Inc. <https://fsf.org/>
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

                            Preamble

  The GNU General Public License is a free, copyleft license for
software and other kinds of works.

  The licenses for most software and other practical works are designed
to take away your freedom to share and change the works.  By contrast,
the GNU General Public License is intended to guarantee your freedom to
share and change all versions of a program--to make sure it remains free
software for all its users.  We, the Free Software Foundation, use the
GNU General Public License for most of our software; it applies also to
any other work released this way by its authors.  You can apply it to
your programs, too.

  When we speak of free software, we are referring to freedom, not
price.  Our General Public Licenses are designed to make sure that you
have the freedom to distribute copies of free software (and charge for
them if you wish), that you receive source code or can get it if you
want it, that you can change the software or use pieces of it in new
free programs, and that you know you can do these things.

  To protect your rights, we need to prevent others from denying you
these rights or asking you to surrender the rights.  Therefore, you have
certain responsibilities if you distribute copies of the software, or if
you modify it: responsibilities to respect the freedom of others.

  For example, if you distribute copies of such a program, whether
gratis or for a fee, you must pass on to the recipients the same
freedoms that you received.  You must make sure that they, too, receive
or can get the source code.  And you must show them these terms so they
know their rights.

  Developers that use the GNU GPL protect your rights with two steps:
(1) assert copyright on the software, and (2) offer you this License
giving you legal permission to copy, distribute and/or modify it.

  For the developers' and authors' protection, the GPL clearly explains
that there is no warranty for this free software.  For both users' and
authors' sake, the GPL requires that modified versions be marked as
changed, so that their problems will not be attributed erroneously to
authors of previous versions.

  Some devices are designed to deny users access to install or run
modified versions of the software inside them, although the manufacturer
can do so.  This is fundamentally incompatible with the aim of
protecting users' freedom to change the software.  The systematic
pattern of such abuse occurs in the area of products for individuals to
use, which is precisely where it is most unacceptable.  Therefore, we
have designed this version of the GPL to prohibit the practice for those
products.  If such problems arise substantially in other domains, we
stand ready to extend this provision to those domains in future versions
of the GPL, as needed to protect the freedom of users.

  Finally, every program is threatened constantly by software patents.
States should not allow patents to restrict development and use of
software on general-purpose computers, but in those that do, we wish to
avoid the special danger that patents applied to a free program could
make it effectively proprietary.  To prevent this, the GPL assures that
patents cannot be used to render the program non-free.

  The precise terms and conditions for copying, distribution and
modification follow.

                       TERMS AND CONDITIONS

  0. Definitions.

  "This License" refers to version 3 of the GNU General Public License.

  "Copyright" also means copyright-like laws that apply to other kinds of
works, such as semiconductor masks.

  "The Program" refers to any copyrightable work licensed under this
License.  Each licensee is addressed as "you".  "Licensees" and
"recipients" may be individuals or organizations.

  To "modify" a work means to copy from or adapt all or part of the work
in a fashion requiring copyright permission, other than the making of an
exact copy.  The resulting work is called a "modified version" of the
earlier work or a work "based on" the earlier work.

  A "covered work" means either the unmodified Program or a work based
on the Program.

  To "propagate" a work means to do anything with it that, without
permission, would make you directly or secondarily liable for
infringement under applicable copyright law, except executing it on a
computer or modifying a private copy.  Propagation includes copying,
distribution (with or without modification), making available to the
public, and in some countries other activities as well.

  To "convey" a work means any kind of propagation that enables other
parties to make or receive copies.  Mere interaction with a user through
a computer network, with no transfer of a copy, is not conveying.

  An interactive user interface displays "Appropriate Legal Notices"
to the extent that it includes a convenient and prominently visible
feature that (1) displays an appropriate copyright notice, and (2)
tells the user that there is no warranty for the work (except to the
extent that warranties are provided), that licensees may convey the
work under this License, and how to view a copy of this License.  If
the interface presents a list of user commands or options, such as a
menu, a prominent item in the list meets this criterion.

  1. Source Code.

  The "source code" for a work means the preferred form of the work
for making modifications to it.  "Object code" means any non-source
form of a work.

  A "Standard Interface" means an interface that either is an official
standard defined by a recognized standards body, or, in the case of
interfaces specified for a particular programming language, one that
is widely used among developers working in that language.

  The "System Libraries" of an executable work include anything, other
than the work as a whole, that (a) is included in the normal form of
packaging a Major Component, but which is not part of that Major
Component, and (b) serves only to enable use of the work with that
Major Component, or to implement a Standard Interface for which an
implementation is available to the public in source code form.  A
"Major Component", in this context, means a major essential component
(kernel, window system, and so on) of the specific operating system
(if any) on which the executable work runs, or a compiler used to
produce the work, or an object code interpreter used to run it.

  The "Corresponding Source" for a work in object code form means all
the source code needed to generate, install, and (for an executable
work) run the object code and to modify the work, including scripts to
control those activities.  However, it does not include the work's
System Libraries, or general-purpose tools or generally available free
programs which are used unmodified in performing those activities but
which are not part of the work.  For example, Corresponding Source
includes interface definition files associated with source files for
the work, and the source code for shared libraries and dynamically
linked subprograms that the work is specifically designed to require,
such as by intimate data communication or control flow between those
subprograms and other parts of the work.

  The Corresponding Source need not include anything that users
can regenerate automatically from other parts of the Corresponding
Source.

  The Corresponding Source for a work in source code form is that
same work.

  2. Basic Permissions.

  All rights granted under this License are granted for the term of
copyright on the Program, and are irrevocable provided the stated
conditions are met.  This License explicitly affirms your unlimited
permission to run the unmodified Program.  The output from running a
covered work is covered by this License only if the output, given its
content, constitutes a covered work.  This License acknowledges your
rights of fair use or other equivalent, as provided by copyright law.

  You may make, run and propagate covered works that you do not
convey, without conditions so long as your license otherwise remains
in force.  You may convey covered works to others for the sole purpose
of having them make modifications exclusively for you, or provide you
with facilities for running those works, provided that you comply with
the terms of this License in conveying all material for which you do
not control copyright.  Those thus making or running the covered works
for you must do so exclusively on your behalf, under your direction
and control, on terms that prohibit them from making any copies of
your copyrighted material outside their relationship with you.

  Conveying under any other circumstances is permitted solely under
the conditions stated below.  Sublicensing is not allowed; section 10
makes it unnecessary.

  3. Protecting Users' Legal Rights From Anti-Circumvention Law.

  No covered work shall be deemed part of an effective technological
measure under any applicable law fulfilling obligations under article
11 of the WIPO copyright treaty adopted on 20 December 1996, or
similar laws prohibiting or restricting circumvention of such
measures.

  When you convey a covered work, you waive any legal power to forbid
circumvention of technological measures to the extent such circumvention
is effected by exercising rights under this License with respect to
the covered work, and you disclaim any intention to limit operation or
modification of the work as a means of enforcing, against the work's
users, your or third parties' legal rights to forbid circumvention of
technological measures.

  4. Conveying Verbatim Copies.

  You may convey verbatim copies of the Program's source code as you
receive it, in any medium, provided that you conspicuously and
appropriately publish on each copy an appropriate copyright notice;
keep intact all notices stating that this License and any
non-permissive terms added in accord with section 7 apply to the code;
keep intact all notices of the absence of any warranty; and give all
recipients a copy of this License along with the Program.

  You may charge any price or no price for each copy that you convey,
and you may offer support or warranty protection for a fee.

  5. Conveying Modified Source Versions.

  You may convey a work based on the Program, or the modifications to
produce it from the Program, in the form of source code under the
terms of section 4, provided that you also meet all of these conditions:

    a) The work must carry prominent notices stating that you modified
    it, and giving a relevant date.

    b) The work must carry prominent notices stating that it is
    released under this License and any conditions added under section
    7.  This requirement modifies the requirement in section 4 to
    "keep intact all notices".

    c) You must license the entire work, as a whole, under this
    License to anyone who comes into possession of a copy.  This
    License will therefore apply, along with any applicable section 7
    additional terms, to the whole of the work, and all its parts,
    regardless of how they are packaged.  This License gives no
    permission to license the work in any other way, but it does not
    invalidate such permission if you have separately received it.

    d) If the work has interactive user interfaces, each must display
    Appropriate Legal Notices; however, if the Program has interactive
    interfaces that do not display Appropriate Legal Notices, your
    work need not make them do so.

  A compilation of a covered work with other separate and independent
works, which are not by their nature extensions of the covered work,
and which are not combined with it such as to form a larger program,
in or on a volume of a storage or distribution medium, is called an
"aggregate" if the compilation and its resulting copyright are not
used to limit the access or legal rights of the compilation's users
beyond what the individual works permit.  Inclusion of a covered work
in an aggregate does not cause this License to apply to the other
parts of the aggregate.

  6. Conveying Non-Source Forms.

  You may convey a covered work in object code form under the terms
of sections 4 and 5, provided that you also convey the
machine-readable Corresponding Source under the terms of this License,
in one of these ways:

    a) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by the
    Corresponding Source fixed on a durable physical medium
    customarily used for software interchange.

    b) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by a
    written offer, valid for at least three years and valid for as
    long as you offer spare parts or customer support for that product
    model, to give anyone who possesses the object code either (1) a
    copy of the Corresponding Source for all the software in the
    product that is covered by this License, on a durable physical
    medium customarily used for software interchange, for a price no
    more than your reasonable cost of physically performing this
    conveying of source, or (2) access to copy the
    Corresponding Source from a network server at no charge.

    c) Convey individual copies of the object code with a copy of the
    written offer to provide the Corresponding Source.  This
    alternative is allowed only occasionally and noncommercially, and
    only if you received the object code with such an offer, in accord
    with subsection 6b.

    d) Convey the object code by offering access from a designated
    place (gratis or for a charge), and offer equivalent access to the
    Corresponding Source in the same way through the same place at no
    further charge.  You need not require recipients to copy the
    Corresponding Source along with the object code.  If the place to
    copy the object code is a network server, the Corresponding Source
    may be on a different server (operated by you or a third party)
    that supports equivalent copying facilities, provided you maintain
    clear directions next to the object code saying where to find the
    Corresponding Source.  Regardless of what server hosts the
    Corresponding Source, you remain obligated to ensure that it is
    available for as long as needed to satisfy these requirements.

    e) Convey the object code using peer-to-peer transmission, provided
    you inform other peers where the object code and Corresponding
    Source of the work are being offered to the general public at no
    charge under subsection 6d.

  A separable portion of the object code, whose source code is excluded
from the Corresponding Source as a System Library, need not be
included in conveying the object code work.

  A "User Product" is either (1) a "consumer product", which means any
tangible personal property which is normally used for personal, family,
or household purposes, or (2) anything designed or sold for incorporation
into a dwelling.  In determining whether a product is a consumer product,
doubtful cases shall be resolved in favor of coverage.  For a particular
product received by a particular user, "normally used" refers to a
typical or common use of that class of product, regardless of the status
of the particular user or of the way in which the particular user
actually uses, or expects or is expected to use, the product.  A product
is a consumer product regardless of whether the product has substantial
commercial, industrial or non-consumer uses, unless such uses represent
the only significant mode of use of the product.

  "Installation Information" for a User Product means any methods,
procedures, authorization keys, or other information required to install
and execute modified versions of a covered work in that User Product from
a modified version of its Corresponding Source.  The information must
suffice to ensure that the continued functioning of the modified object
code is in no case prevented or interfered with solely because
modification has been made.

  If you convey an object code work under this section in, or with, or
specifically for use in, a User Product, and the conveying occurs as
part of a transaction in which the right of possession and use of the
User Product is transferred to the recipient in perpetuity or for a
fixed term (regardless of how the transaction is characterized), the
Corresponding Source conveyed under this section must be accompanied
by the Installation Information.  But this requirement does not apply
if neither you nor any third party retains the ability to install
modified object code on the User Product (for example, the work has
been installed in ROM).

  The requirement to provide Installation Information does not include a
requirement to continue to provide support service, warranty, or updates
for a work that has been modified or installed by the recipient, or for
the User Product in which it has been modified or installed.  Access to a
network may be denied when the modification itself materially and
adversely affects the operation of the network or violates the rules and
protocols for communication across the network.

  Corresponding Source conveyed, and Installation Information provided,
in accord with this section must be in a format that is publicly
documented (and with an implementation available to the public in
source code form), and must require no special password or key for
unpacking, reading or copying.

  7. Additional Terms.

  "Additional permissions" are terms that supplement the terms of this
License by making exceptions from one or more of its conditions.
Additional permissions that are applicable to the entire Program shall
be treated as though they were included in this License, to the extent
that they are valid under applicable law.  If additional permissions
apply only to part of the Program, that part may be used separately
under those permissions, but the entire Program remains governed by
this License without regard to the additional permissions.

  When you convey a copy of a covered work, you may at your option
remove any additional permissions from that copy, or from any part of
it.  (Additional permissions may be written to require their own
removal in certain cases when you modify the work.)  You may place
additional permissions on material, added by you to a covered work,
for which you have or can give appropriate copyright permission.

  Notwithstanding any other provision of this License, for material you
add to a covered work, you may (if authorized by the copyright holders of
that material) supplement the terms of this License with terms:

    a) Disclaiming warranty or limiting liability differently from the
    terms of sections 15 and 16 of this License; or

    b) Requiring preservation of specified reasonable legal notices or
    author attributions in that material or in the Appropriate Legal
    Notices displayed by works containing it; or

    c) Prohibiting misrepresentation of the origin of that material, or
    requiring that modified versions of such material be marked in
    reasonable ways as different from the original version; or

    d) Limiting the use for publicity purposes of names of licensors or
    authors of the material; or

    e) Declining to grant rights under trademark law for use of some
    trade names, trademarks, or service marks; or

    f) Requiring indemnification of licensors and authors of that
    material by anyone who conveys the material (or modified versions of
    it) with contractual assumptions of liability to the recipient, for
    any liability that these contractual assumptions directly impose on
    those licensors and authors.

  All other non-permissive additional terms are considered "further
restrictions" within the meaning of section 10.  If the Program as you
received it, or any part of it, contains a notice stating that it is
governed by this License along with a term that is a further
restriction, you may remove that term.  If a license document contains
a further restriction but permits relicensing or conveying under this
License, you may add to a covered work material governed by the terms
of that license document, provided that the further restriction does
not survive such relicensing or conveying.

  If you add terms to a covered work in accord with this section, you
must place, in the relevant source files, a statement of the
additional terms that apply to those files, or a notice indicating
where to find the applicable terms.

  Additional terms, permissive or non-permissive, may be stated in the
form of a separately written license, or stated as exceptions;
the above requirements apply either way.

  8. Termination.

  You may not propagate or modify a covered work except as expressly
provided under this License.  Any attempt otherwise to propagate or
modify it is void, and will automatically terminate your rights under
this License (including any patent licenses granted under the third
paragraph of section 11).

  However, if you cease all violation of this License, then your
license from a particular copyright holder is reinstated (a)
provisionally, unless and until the copyright holder explicitly and
finally terminates your license, and (b) permanently, if the copyright
holder fails to notify you of the violation by some reasonable means
prior to 60 days after the cessation.

  Moreover, your license from a particular copyright holder is
reinstated permanently if the copyright holder notifies you of the
violation by some reasonable means, this is the first time you have
received notice of violation of this License (for any work) from that
copyright holder, and you cure the violation prior to 30 days after
your receipt of the notice.

  Termination of your rights under this section does not terminate the
licenses of parties who have received copies or rights from you under
this License.  If your rights have been terminated and not permanently
reinstated, you do not qualify to receive new licenses for the same
material under section 10.

  9. Acceptance Not Required for Having Copies.

  You are not required to accept this License in order to receive or
run a copy of the Program.  Ancillary propagation of a covered work
occurring solely as a consequence of using peer-to-peer transmission
to receive a copy likewise does not require acceptance.  However,
nothing other than this License grants you permission to propagate or
modify any covered work.  These actions infringe copyright if you do
not accept this License.  Therefore, by modifying or propagating a
covered work, you indicate your acceptance of this License to do so.

  10. Automatic Licensing of Downstream Recipients.

  Each time you convey a covered work, the recipient automatically
receives a license from the original licensors, to run, modify and
propagate that work, subject to this License.  You are not responsible
for enforcing compliance by third parties with this License.

  An "entity transaction" is a transaction transferring control of an
organization, or substantially all assets of one, or subdividing an
organization, or merging organizations.  If propagation of a covered
work results from an entity transaction, each party to that
transaction who receives a copy of the work also receives whatever
licenses to the work the party's predecessor in interest had or could
give under the previous paragraph, plus a right to possession of the
Corresponding Source of the work from the predecessor in interest, if
the predecessor has it or can get it with reasonable efforts.

  You may not impose any further restrictions on the exercise of the
rights granted or affirmed under this License.  For example, you may
not impose a license fee, royalty, or other charge for exercise of
rights granted under this License, and you may not initiate litigation
(including a cross-claim or counterclaim in a lawsuit) alleging that
any patent claim is infringed by making, using, selling, offering for
sale, or importing the Program or any portion of it.

  11. Patents.

  A "contributor" is a copyright holder who authorizes use under this
License of the Program or a work on which the Program is based.  The
work thus licensed is called the contributor's "contributor version".

  A contributor's "essential patent claims" are all patent claims
owned or controlled by the contributor, whether already acquired or
hereafter acquired, that would be infringed by some manner, permitted
by this License, of making, using, or selling its contributor version,
but do not include claims that would be infringed only as a
consequence of further modification of the contributor version.  For
purposes of this definition, "control" includes the right to grant
patent sublicenses in a manner consistent with the requirements of
this License.

  Each contributor grants you a non-exclusive, worldwide, royalty-free
patent license under the contributor's essential patent claims, to
make, use, sell, offer for sale, import and otherwise run, modify and
propagate the contents of its contributor version.

  In the following three paragraphs, a "patent license" is any express
agreement or commitment, however denominated, not to enforce a patent
(such as an express permission to practice a patent or covenant not to
sue for patent infringement).  To "grant" such a patent license to a
party means to make such an agreement or commitment not to enforce a
patent against the party.

  If you convey a covered work, knowingly relying on a patent license,
and the Corresponding Source of the work is not available for anyone
to copy, free of charge and under the terms of this License, through a
publicly available network server or other readily accessible means,
then you must either (1) cause the Corresponding Source to be so
available, or (2) arrange to deprive yourself of the benefit of the
patent license for this particular work, or (3) arrange, in a manner
consistent with the requirements of this License, to extend the patent
license to downstream recipients.  "Knowingly relying" means you have
actual knowledge that, but for the patent license, your conveying the
covered work in a country, or your recipient's use of the covered work
in a country, would infringe one or more identifiable patents in that
country that you have reason to believe are valid.

  If, pursuant to or in connection with a single transaction or
arrangement, you convey, or propagate by procuring conveyance of, a
covered work, and grant a patent license to some of the parties
receiving the covered work authorizing them to use, propagate, modify
or convey a specific copy of the covered work, then the patent license
you grant is automatically extended to all recipients of the covered
work and works based on it.

  A patent license is "discriminatory" if it does not include within
the scope of its coverage, prohibits the exercise of, or is
conditioned on the non-exercise of one or more of the rights that are
specifically granted under this License.  You may not convey a covered
work if you are a party to an arrangement with a third party that is
in the business of distributing software, under which you make payment
to the third party based on the extent of your activity of conveying
the work, and under which the third party grants, to any of the
parties who would receive the covered work from you, a discriminatory
patent license (a) in connection with copies of the covered work
conveyed by you (or copies made from those copies), or (b) primarily
for and in connection with specific products or compilations that
contain the covered work, unless you entered into that arrangement,
or that patent license was granted, prior to 28 March 2007.

  Nothing in this License shall be construed as excluding or limiting
any implied license or other defenses to infringement that may
otherwise be available to you under applicable patent law.

  12. No Surrender of Others' Freedom.

  If conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot convey a
covered work so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you may
not convey it at all.  For example, if you agree to terms that obligate you
to collect a royalty for further conveying from those to whom you convey
the Program, the only way you could satisfy both those terms and this
License would be to refrain entirely from conveying the Program.

  13. Use with the GNU Affero General Public License.

  Notwithstanding any other provision of this License, you have
permission to link or combine any covered work with a work licensed
under version 3 of the GNU Affero General Public License into a single
combined work, and to convey the resulting work.  The terms of this
License will continue to apply to the part which is the covered work,
but the special requirements of the GNU Affero General Public License,
section 13, concerning interaction through a network will apply to the
combination as such.

  14. Revised Versions of this License.

  The Free Software Foundation may publish revised and/or new versions of
the GNU General Public License from time to time.  Such new versions will
be similar in spirit to the present version, but may differ in detail to
address new problems or concerns.

  Each version is given a distinguishing version number.  If the
Program specifies that a certain numbered version of the GNU General
Public License "or any later version" applies to it, you have the
option of following the terms and conditions either of that numbered
version or of any later version published by the Free Software
Foundation.  If the Program does not specify a version number of the
GNU General Public License, you may choose any version ever published
by the Free Software Foundation.

  If the Program specifies that a proxy can decide which future
versions of the GNU General Public License can be used, that proxy's
public statement of acceptance of a version permanently authorizes you
to choose that version for the Program.

  Later license versions may give you additional or different
permissions.  However, no additional obligations are imposed on any
author or copyright holder as a result of your choosing to follow a
later version.

  15. Disclaimer of Warranty.

  THERE IS NO WARRANTY FOR THE PROGRAM, TO THE EXTENT PERMITTED BY
APPLICABLE LAW.  EXCEPT WHEN OTHERWISE STATED IN WRITING THE COPYRIGHT
HOLDERS AND/OR OTHER PARTIES PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY
OF ANY KIND, EITHER EXPRESSED OR IMPLIED, INCLUDING, BUT NOT LIMITED TO,
THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR
PURPOSE.  THE ENTIRE RISK AS TO THE QUALITY AND PERFORMANCE OF THE PROGRAM
IS WITH YOU.  SHOULD THE PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF
ALL NECESSARY SERVICING, REPAIR OR CORRECTION.

  16. Limitation of Liability.

  IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING
WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MODIFIES AND/OR CONVEYS
THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES, INCLUDING ANY
GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING OUT OF THE
USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED TO LOSS OF
DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY YOU OR THIRD
PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER PROGRAMS),
EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE POSSIBILITY OF
SUCH DAMAGES.

  17. Interpretation of Sections 15 and 16.

  If the disclaimer of warranty and limitation of liability provided
above cannot be given local legal effect according to their terms,
reviewing courts shall apply local law that most closely approximates
an absolute waiver of all civil liability in connection with the
Program, unless a warranty or assumption of liability accompanies a
copy of the Program in return for a fee.

                     END OF TERMS AND CONDITIONS

            How to Apply These Terms to Your New Programs

  If you develop a new program, and you want it to be of the greatest
possible use to the public, the best way to achieve this is to make it
free software which everyone can redistribute and change under these terms.

  To do so, attach the following notices to the program.  It is safest
to attach them to the start of each source file to most effectively
state the exclusion of warranty; and each file should have at least
the "copyright" line and a pointer to where the full notice is found.

    <one line to give the program's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <https://www.gnu.org/licenses/>.

Also add information on how to contact you by electronic and paper mail.

  If the program does terminal interaction, make it output a short
notice like this when it starts in an interactive mode:

    <program>  Copyright (C) <year>  <name of author>
    This program comes with ABSOLUTELY NO WARRANTY; for details type `show w'.
    This is free software, and you are welcome to redistribute it
    under certain conditions; type `show c' for details.

The hypothetical commands `show w' and `show c' should show the appropriate
parts of the General Public License.  Of course, your program's commands
might be different; for a GUI interface, you would use an "about box".

  You should also get your employer (if you work as a programmer) or school,
if any, to sign a "copyright disclaimer" for the program, if necessary.
For more information on this, and how to apply and follow the GNU GPL, see
<https://www.gnu.org/licenses/>.

  The GNU General Public License does not permit incorporating your program
into proprietary programs.  If your program is a subroutine library, you
may consider it more useful to permit linking proprietary applications with
the library.  If this is what you want to do, use the GNU Lesser General
Public License instead of this License.  But first, please read
<https://www.gnu.org/licenses/why-not-lgpl.html>.


==> anc/README.md <==
# SDP-S3VM
An exact solver for L2-norm S3VMs

## Usage

  - Specify instance(s) in "instances.txt" and adjust the parameters in "parameters.txt".

  - ```mkdir output```

  - ```julia -t auto```

  - ```include("sdp_s3vm.jl")```

  - ```run_tests("instances.txt", "parameters.txt")```



==> anc/instances.txt <==
#./standardized_instances/art100.txt
./standardized_instances/art150.txt
#./standardized_instances/2moons.txt
#./standardized_instances/heart.txt
#./standardized_instances/connectionist.txt
#./standardized_instances/ionosphere.txt
#./standardized_instances/arrhythmia.txt
#./standardized_instances/PowerCons.txt
#./standardized_instances/GunPoint.txt
#./standardized_instances/musk.txt
#./standardized_instances/wdbc.txt



==> anc/parameters.txt <==
# minimum violation to add a cut (must be negative)
minimum_violation = -1e-2

# relative stopping criterion of cutting plane approach (must be nonnegative)
rel_tol_cutting_plane_approach = 1e-3

# maximum number of cutting-plane iterations (must be at least 1)
max_cutting_plane_iter = 30

# value of "k" for k-fold cross-validation (must be at least 2)
kfold = 10

# whether solutions bound by heuristics should be forced to find solutions feasible for the current subproblem
# 0: only feasible solutions should be found
# 1: feasible solutions are guaranteed but also infeasible solutions are produced
# 2: feasible solutions are not guaranteed
locally_infeasible_solutions = 1

# at most n * "factor_maximum_cuts_dualbound" cutting planes are added per iteration (must be nonnegative)
factor_maximum_cuts_dualbound = 3.0

# number of heuristic runs (must be nonnegative)
num_runs_heuristics = 1

# whether bound constraints should be recomuted after the upper bound has been updated (must be true or false)
recompute_bound_constraints = true

# whether bound tightening should be used (must be true or false)
use_bound_tightening = true

# whether local search should be used in the heuristics (must be true or false)
use_local_search = true

# determines the branching rule
# 0: most fractional branching
# 1: largest approximation error among unlabeled data points for which X_ii >= 1 is active
# 2: our custom branching rule
# 3: box rule
branching_rule = 2

# a branching candidate must satisfy abs(x[i]) < epsilon (if branching_rule == 1 or branching_rule == 3)
# value must be positive
branching_epsilon = 0.3

# relative optimality gap for pruning a node (must be nonnegative)
gap_prune = 1e-3

# maximum number of B&B nodes evaluated (must be at least 1)
max_bb_nodes = 1000000

# time limit in seconds; the root node is always evaluated (must be positive)
time_limit = 3600

# factor to scale the penalty parameter of unlabeled data points compared to labeled data points (must be positive)
penalty_factor_unlabeled = 1.0

# minimum penalty parameter for grid search in cross-validation (must be positive)
penalty_parameter_min = 0.01

# maximum penalty parameter for grid search in cross-validation (must be positive)
penalty_parameter_max = 100.0

# number of steps for grid search in cross-validation (must be at least 2)
penalty_parameter_num_steps = 20

# seed used for reproducibility (the actual S3VM instance is constructed using this seed)
seed = 12345

# percentage of labeled data points (must be between 0.0 and 1.0)
perc = 0.3

# indicates whether the kernel and parameters should be automatically decided ("auto") or whether they are specified by the user ("user")
# auto: the program chooses the kernel type (linear or rbf), gamma, and the penalty parameter
# user: the parameters "kernel_type", "gamma", and "penalty_parameter" will be used to specify the settings
kernel_selection = auto

# indicates whether the user wants to use the linear kernel ("linear") or the rbf kernel ("rbf")
# linear: linear kernel is used
# rbf: rbf kernel is used
kernel_type = linear

# gamma parameter for rbf kernel; if this parameter is set to 0.0, then 1.0/d is used as its value where d is the number of features
# 0.0: the program choosed 1/d for the value of gamma where d is the number of features
gamma = 0.0

# penalty parameter for labeled data points (must be positive)
penalty_parameter = 10.0

# whether the whole instance (ground truth of all data points) should be used for cross-validation
use_everything_for_cross_validation = false

# whether product constraints of the balancing constraints should be used
add_product_constraints = false

# whether constraints that are unlikely to improve the relaxation should be dropped
use_small_relaxation = true

# number of threads used for parallel branch-and-bound
# use default number if num_threads is set to 0
# Mosek uses its default number of threads if num_threads is set to 1
num_threads = 1



==> anc/sdp_s3vm.jl <==

using Mosek, JuMP, MosekTools, LinearAlgebra, DelimitedFiles, Printf, DataStructures, Gurobi, Statistics, Random, BenchmarkTools, ScikitLearn


# create environment that will be reused of all Gurobi models
if !@isdefined(gurobi_env)
	const gurobi_env = Gurobi.Env()
end


# these are constants
const TOL_BOUND = 1e-5
const TOL_P = 1e-5
const TOL_D = 1e-4


Base.@kwdef struct MyParameters
	minimum_violation::Float64
	gap_prune::Float64
	recompute_bound_constraints::Bool
	rel_tol_cutting_plane_approach::Float64
	max_cutting_plane_iter::Int64
	max_bb_nodes::Int64
	branching_rule::Int64
	time_limit::Float64
	factor_maximum_cuts_dualbound::Float64
	use_bound_tightening::Bool
	use_local_search::Bool
	num_runs_heuristics::Int64
	locally_infeasible_solutions::Int64
	penalty_factor_unlabeled::Float64
	kfold::Int64
	seed::Int64
	perc::Float64
	kernel_selection::String
	kernel_type::String
	gamma::Float64
	penalty_parameter::Float64
	penalty_parameter_min::Float64
	penalty_parameter_max::Float64
	penalty_parameter_num_steps::Int64
	branching_epsilon::Float64
	use_everything_for_cross_validation::Bool
	add_product_constraints::Bool
	use_small_relaxation::Bool
	num_threads::Int64
end


function get_parameters(filename::String)

	# set default values
	minimum_violation::Float64 = -1e-2
	gap_prune::Float64 = 1e-3
	recompute_bound_constraints::Bool = true
	rel_tol_cutting_plane_approach::Float64 = 1e-3
	max_cutting_plane_iter::Int64 = 25
	max_bb_nodes::Int64 = 1e10
	branching_rule::Int64 = 2
	time_limit::Float64 = 1e10
	factor_maximum_cuts_dualbound::Float64 = 5.0
	use_bound_tightening::Bool = true
	use_local_search::Bool = true
	num_runs_heuristics::Int64 = 1
	locally_infeasible_solutions::Int64 = 1
	penalty_factor_unlabeled::Float64 = 0.5
	kfold::Int64 = 10
	seed::Int64 = 12345
	perc::Float64 = 0.3
	kernel_selection::String = "auto"
	kernel_type::String = "linear"
	gamma::Float64 = 0.0
	penalty_parameter::Float64 = 1.0
	penalty_parameter_min::Float64 = 0.01
	penalty_parameter_max::Float64 = 100.0
	penalty_parameter_num_steps::Int64 = 20
	branching_epsilon::Float64 = 0.3
	use_everything_for_cross_validation::Bool = false
	add_product_constraints::Bool = true
	use_small_relaxation::Bool = true
	num_threads::Int64 = 0

	content = read(filename, String)

	for line in split(content, '\n')

		line_modified = split(line, '#', limit=2)[1] # remove comments
        parts = split(line_modified, '=')

        if length(parts) == 2

            key = strip(parts[1])
            value = strip(parts[2])

            if key == "minimum_violation"
                minimum_violation = parse(Float64, value)
            elseif key == "gap_prune"
                gap_prune = parse(Float64, value)
            elseif key == "recompute_bound_constraints"
                recompute_bound_constraints = parse(Bool, value)
			elseif key == "rel_tol_cutting_plane_approach"
                rel_tol_cutting_plane_approach = parse(Float64, value)
            elseif key == "max_cutting_plane_iter"
                max_cutting_plane_iter = parse(Int64, value)
			elseif key == "max_bb_nodes"
                max_bb_nodes = parse(Int64, value)
			elseif key == "branching_rule"
                branching_rule = parse(Int64, value)
			elseif key == "time_limit"
                time_limit = parse(Float64, value)
			elseif key == "factor_maximum_cuts_dualbound"
                factor_maximum_cuts_dualbound = parse(Float64, value)
			elseif key == "use_bound_tightening"
                use_bound_tightening = parse(Bool, value)
			elseif key == "use_local_search"
                use_local_search = parse(Bool, value)
			elseif key == "num_runs_heuristics"
                num_runs_heuristics = parse(Int64, value)
			elseif key == "locally_infeasible_solutions"
                locally_infeasible_solutions = parse(Int64, value)
			elseif key == "penalty_factor_unlabeled"
                penalty_factor_unlabeled = parse(Float64, value)
			elseif key == "kfold"
                kfold = parse(Int64, value)
			elseif key == "seed"
                seed = parse(Int64, value)
			elseif key == "perc"
                perc = parse(Float64, value)
			elseif key == "kernel_selection"
                kernel_selection = value
			elseif key == "kernel_type"
                kernel_type = value
			elseif key == "gamma"
                gamma = parse(Float64, value)
			elseif key == "penalty_parameter"
                penalty_parameter = parse(Float64, value)
			elseif key == "penalty_parameter_min"
                penalty_parameter_min = parse(Float64, value)
			elseif key == "penalty_parameter_max"
                penalty_parameter_max = parse(Float64, value)
			elseif key == "penalty_parameter_num_steps"
                penalty_parameter_num_steps = parse(Int64, value)
			elseif key == "branching_epsilon"
                branching_epsilon = parse(Float64, value)
			elseif key == "use_everything_for_cross_validation"
                use_everything_for_cross_validation = parse(Bool, value)
			elseif key == "add_product_constraints"
                add_product_constraints = parse(Bool, value)
			elseif key == "use_small_relaxation"
                use_small_relaxation = parse(Bool, value)
			elseif key == "num_threads"
                num_threads = parse(Int64, value)
			else
				s::String = @sprintf "Unknown parameter provided: \"%s\" with value \"%s\"\n" key value
				error(s) 
            end

        end
    end

	# check parameters
	if minimum_violation >= 0.0
		error("\"minimum_violation\" must be negative\n")
	end
	if gap_prune < 0.0
		error("\"gap_prune\" must be nonnegative\n")
	end
	if rel_tol_cutting_plane_approach < 0.0
		error("\"rel_tol_cutting_plane_approach\" must be nonnegative\n")
	end
	if max_cutting_plane_iter < 1
		error("\"max_cutting_plane_iter\" must be greater equal than 1\n")
	end
	if max_bb_nodes <= 0
		error("\"max_bb_nodes\" must be greater equal than 1\n")
	end
	if branching_rule > 3 || branching_rule < 0
		error("\"branching_rule\" must be set to 0, 1, 2, or 3\n")
	end
	if time_limit <= 0.0
		error("\"time_limit\" must be positive\n")
	end
	if factor_maximum_cuts_dualbound < 0.0
		error("\"factor_maximum_cuts_dualbound\" must be nonnegative\n")
	end
	if num_runs_heuristics < 0
		error("\"num_runs_heuristics\" must be nonnegative\n")
	end
	if locally_infeasible_solutions != 0 && locally_infeasible_solutions != 1 && locally_infeasible_solutions != 2
		error("\"locally_infeasible_solutions\" must be set to 0, 1, or 2\n")
	end
	if penalty_factor_unlabeled <= 0.0
		error("\"penalty_factor_unlabeled\" must be positive\n")
	end
	if kfold <= 1
		error("\"kfold\" must be at least 2\n")
	end
	if perc < 0.0 || perc > 1.0
		error("\"perc\" must be between 0.0 and 1.0\n")
	end
	if kernel_selection != "auto" && kernel_selection != "user"
		error("\"kernel_selection\" must be set to \"auto\" or \"user\"\n")
	end
	if kernel_type != "linear" && kernel_type != "rbf"
		error("\"kernel_type\" must be set to \"linear\" or \"rbf\"\n")
	end
	if gamma < 0.0
		error("\"gamma\" must be positive (or 0.0 for automatic choice)\n")
	end
	if penalty_parameter <= 0.0
		error("\"penalty_parameter\" must be positive\n")
	end
	if penalty_parameter_min <= 0.0
		error("\"penalty_parameter_min\" must be positive\n")
	end
	if penalty_parameter_max <= 0.0
		error("\"penalty_parameter_max\" must be positive\n")
	end
	if penalty_parameter_min >= penalty_parameter_max
		error("\"penalty_parameter_max\" must be strictly larger than \"penalty_parameter_min\"\n")
	end
	if penalty_parameter_num_steps < 2
		error("\"penalty_parameter_num_steps\" must be at least 2\n")
	end
	if branching_epsilon <= 0.0
		error("\"branching_epsilon\" must be positive\n")
	end
	if num_threads < 0
		error("\"num_threads\" must be nonnegative\n")
	end

	parameters::MyParameters = MyParameters(
		minimum_violation = minimum_violation,
		gap_prune = gap_prune,
		recompute_bound_constraints = recompute_bound_constraints,
		rel_tol_cutting_plane_approach = rel_tol_cutting_plane_approach,
		max_cutting_plane_iter = max_cutting_plane_iter,
		max_bb_nodes = max_bb_nodes,
		branching_rule = branching_rule,
		time_limit = time_limit,
		factor_maximum_cuts_dualbound = factor_maximum_cuts_dualbound,
		use_bound_tightening = use_bound_tightening,
		use_local_search = use_local_search,
		num_runs_heuristics = num_runs_heuristics,
		locally_infeasible_solutions = locally_infeasible_solutions,
		penalty_factor_unlabeled = penalty_factor_unlabeled,
		kfold = kfold,
		seed = seed,
		perc = perc,
		kernel_selection = kernel_selection,
		kernel_type = kernel_type,
		gamma = gamma,
		penalty_parameter = penalty_parameter,
		penalty_parameter_min = penalty_parameter_min,
		penalty_parameter_max = penalty_parameter_max,
		penalty_parameter_num_steps = penalty_parameter_num_steps,
		branching_epsilon = branching_epsilon,
		use_everything_for_cross_validation = use_everything_for_cross_validation,
		add_product_constraints = add_product_constraints,
		use_small_relaxation = use_small_relaxation,
		num_threads = num_threads
	)

	return parameters

end


struct RLT_Cut
    i::Int64 # 1 <= i < j <= n
    j::Int64 # 1 <= i < j <= n
    type::Int64 # 1 <= type <= 4
end


mutable struct Subproblem
    lower_bound::Base.Threads.Atomic{Float64}
	id::Int64
	depth::Int64
    L::Vector{Float64}
    U::Vector{Float64}
    x::Vector{Float64} # best known feasible solution for this subproblem
    UB::Float64 # best known local upper bound
    inherited_cuts::Vector{RLT_Cut} # inherited cuts from parent node
end


struct ReturnValue
	lower_bound::Float64
	x::Vector{Float64}
	X::Matrix{Float64}
	iter::Int64
	cutting_planes::Int64
	local_upper_bound::Float64
	volume_end::Float64
	volume_diff::Float64
	duals::Vector{Float64}
	Z::Matrix{Float64}
	rlt_sum::Vector{Float64}
	final_cuts::Vector{RLT_Cut}
	time_spent::Float64
	subproblem::Subproblem
end


struct Tri_Cut
	i::Int64 # 1 <= i < j < k <= n
	j::Int64 # 1 <= i < j < k <= n
	k::Int64 # 1 <= i < j < k <= n
	type::Int64 # 1 <= type <= 4
end


struct Branching_Decision
	index::Int64
	abs_x::Float64
	diff_x_best::Float64
	rlt_sum::Float64
	sum_Zi::Float64
	sum_Ci::Float64
	error1::Float64
	error2::Float64
	error3::Float64
	error4::Float64
	objective_diff::Float64
end


struct S3vm_instance
	file::String
	n::Int64
	d::Int64 # number of features
	X_data::Matrix{Float64}
	y::Vector{Float64} # possible entries are -1.0, 0.0, and +1.0
	true_labels::Vector{Float64} # entries are -1.0 and +1.0
	penalty_parameters::Vector{Float64}
	kernel_matrix::Matrix{Float64}
	D::Matrix{Float64}
	K::Matrix{Float64}
	Kinv::Matrix{Float64}
	C::Matrix{Float64}
	Cinv::Matrix{Float64}
	C_tilde::Matrix{Float64}
	kernel::String
	gamma::Float64
	upper_bound::Base.Threads.Atomic{Float64}
	x::Vector{Float64}
	labeling::Vector{Float64}
	predictions::Vector{Float64}
	lk::ReentrantLock
end



# returns objective value of labeling AND the corresponding best vector x
# does not check whether the labeling actually is feasible for the original problem (labeled data might be mislabeled)
function evaluate_labeling_qp(C::Matrix{Float64}, y::Vector{Float64}, l::Int64, rhs::Float64)

	n = length(y)

	#@assert typeof(n) == Int64
	#@assert n >= 1
	#@assert typeof(C) == Matrix{Float64}
	#@assert size(C,1) == n
	#@assert size(C,2) == n
	#@assert issymmetric(C)
	#@assert eigmin(C) > 0.0
	#@assert typeof(y) == Vector{Float64}
	#@assert length(y) == n
	#@assert minimum(abs.(y)) == 1.0
	#@assert maximum(abs.(y)) == 1.0

    model = Model(() -> Gurobi.Optimizer(gurobi_env); add_bridges = false)
    set_silent(model)
    
    set_optimizer_attribute(model, "Threads", 1)
    set_optimizer_attribute(model, "BarQCPConvTol", 1e-9)
    
	@variable(model, x_var[i = 1:n])
    
	@constraint(model, [i = 1:n], y[i] * x_var[i] >= 1.0)
    
	if l != 0
		@constraint(model, sum(x_var[i] for i in l+1:n) == rhs)
	end

    @objective(model, Min, x_var' * C * x_var)
    
	optimize!(model)
	
	if termination_status(model) != MOI.OPTIMAL
		@printf "in evaluate_labeling_qp():\n"
		@show termination_status(model)
	end
	
	##@assert termination_status(model) == MOI.OPTIMAL || termination_status(model) == MOI.SLOW_PROGRESS

	x::Vector{Float64} = value.(x_var)
	#@assert length(x) == n
	
	for i = 1:n
		#@assert y[i] * x[i] > 1.0 - 1e-10
		if x[i] < 0.0
			x[i] = min(x[i], -1.0)
		end
		if x[i] > 0.0
			x[i] = max(x[i], +1.0)
		end
	end
	
	upper_bound = x' * C * x

    return upper_bound, x

end



function two_opt_local_search!(C::Matrix{Float64}, x::Vector{Float64}, y::Vector{Float64}, l::Int64, rhs::Float64)

	n::Int64 = length(x)
	
	#@assert (n, n) == size(C)
	#@assert issymmetric(C)
	#@assert eigmin(C) > 0.0
	#@assert length(y) == n
	for i = 1:n
		#@assert y[i] == -1.0 || y[i] == 0.0 || y[i] == +1.0
	end
	for i = 1:l
		#@assert y[i] != 0.0
	end
	#@assert all(y .* x .>= zeros(Float64, n))
	#@assert minimum(abs.(x)) >= 1.0
	#@assert abs(1.0 * sum(y[1:l]) * (n - l) / l - rhs) / (1.0 + abs(rhs)) < 1e-6
	#@assert abs(sum(x[l+1:n]) - rhs) / (1.0 + abs(rhs)) < 1e-6
	#@assert length(x) == n
	
	value_start::Float64 = x' * C * x
	
	while true
	
		improvement_found::Bool = false
		
		for i in shuffle(collect(1:n)), j in shuffle(collect(i+1:n))
		#for i in 1:n, j in i+1:n

			# only apply to unlabeled data points
			if y[i] != 0.0 || y[j] != 0.0
				continue
			end

			k::Float64 = x[i] + x[j]

			gi::Float64 = dot(C[:,i], x) - C[i,i] * x[i]
			
			gj::Float64 = dot(C[:,j], x) - C[j,j] * x[j]
		
			gi_tilde::Float64 = gi - C[i,j] * x[j]
			gj_tilde::Float64 = gj - C[i,j] * x[i]

			a::Float64 = C[i,i] + C[j,j] - 2.0 * C[i,j]
			b::Float64 = -2.0 * k * C[i,i] + 2.0 * k * C[i,j] - 2.0 * gi_tilde + 2.0 * gj_tilde
			#c::Float64 = C[i,i] * k * k + 2.0 * k * gi_tilde
		
			g_ij::Vector{Float64} = [gi_tilde; gj_tilde]
		
			C_ij::Matrix{Float64} = [C[i,i] C[i,j]; C[i,j] C[j,j]]
			
			x_ij::Vector{Float64} = [x[i]; x[j]]
			
			# compute current contribution of (x_i,x_j) to the objective
			current_contribution::Float64 = x_ij' * C_ij * x_ij + 2.0 * dot(g_ij, x_ij)

			#contribution(x) = x^2 * (C[i,i] + C[j,j] - 2.0 * C[i,j]) + x * (-2.0 * k * C[i,i] + 2.0 * k * C[i,j] - 2.0 * gi_tilde + 2.0 * gj_tilde) + C[i,i] * k^2 + 2.0 * gi_tilde * k

			##@assert abs(contribution(x[j]) - current_contribution) < 1e-7
			
			best_contribution::Float64 = +Inf
			best_solution::Vector{Float64} = [x[i]; x[j]]
			
			# solve unconstrained problem
			xj::Float64 = - 0.5 * b / a
			if abs(xj) < 1.0
				xj = sign(xj)
			end
			candidate::Vector{Float64} = [k - xj; xj]
			if abs(candidate[1]) < 1.0
				candidate[1] = sign(candidate[1])
			end
			
			candidate_contribution::Float64 = candidate' * C_ij * candidate + 2.0 * dot(g_ij, candidate)
			
			if candidate_contribution < best_contribution && minimum(abs.(candidate)) >= 1.0 && abs(k - sum(candidate)) < 1e-8
				best_contribution = candidate_contribution
				best_solution .= candidate
			end
			
			# test xj = -1
			xj = -1.0
			candidate .= [k - xj; xj]
			if abs(candidate[1]) < 1.0
				candidate[1] = sign(candidate[1])
			end
			candidate_contribution = candidate' * C_ij * candidate + 2.0 * dot(g_ij, candidate)
			if candidate_contribution < best_contribution && minimum(abs.(candidate)) >= 1.0 && abs(k - sum(candidate)) < 1e-8
				best_contribution = candidate_contribution
				best_solution .= candidate
			end

			# test xj = +1
			xj = +1.0
			candidate .= [k - xj; xj]
			if abs(candidate[1]) < 1.0
				candidate[1] = sign(candidate[1])
			end
			candidate_contribution = candidate' * C_ij * candidate + 2.0 * dot(g_ij, candidate)
			if candidate_contribution < best_contribution && minimum(abs.(candidate)) >= 1.0 && abs(k - sum(candidate)) < 1e-8
				best_contribution = candidate_contribution
				best_solution .= candidate
			end

			# test xj = k - 1.0
			xj = k - 1.0
			if abs(xj) < 1.0
				xj = sign(xj)
			end
			candidate .= [k - xj; xj]
			if abs(candidate[1]) < 1.0
				candidate[1] = sign(candidate[1])
			end
			candidate_contribution = candidate' * C_ij * candidate + 2.0 * dot(g_ij, candidate)
			if candidate_contribution < best_contribution && minimum(abs.(candidate)) >= 1.0 && abs(k - sum(candidate)) < 1e-8
				best_contribution = candidate_contribution
				best_solution .= candidate
			end

			# test xj = k + 1.0
			xj = k + 1.0
			if abs(xj) < 1.0
				xj = sign(xj)
			end
			candidate .= [k - xj; xj]
			if abs(candidate[1]) < 1.0
				candidate[1] = sign(candidate[1])
			end
			candidate_contribution = candidate' * C_ij * candidate + 2.0 * dot(g_ij, candidate)
			if candidate_contribution < best_contribution && minimum(abs.(candidate)) >= 1.0 && abs(k - sum(candidate)) < 1e-8
				best_contribution = candidate_contribution
				best_solution .= candidate
			end

			# test xj = k / 2
			xj = 0.5 * k
			if abs(xj) < 1.0
				xj = sign(xj)
			end
			candidate .= [k - xj; xj]
			if abs(candidate[1]) < 1.0
				candidate[1] = sign(candidate[1])
			end
			candidate_contribution = candidate' * C_ij * candidate + 2.0 * dot(g_ij, candidate)
			if candidate_contribution < best_contribution && minimum(abs.(candidate)) >= 1.0 && abs(k - sum(candidate)) < 1e-8
				best_contribution = candidate_contribution
				best_solution .= candidate
			end

			#@assert best_contribution < current_contribution + (1e-6) * abs(current_contribution)
			
			if best_contribution < current_contribution
				value_before_update::Float64 = x' * C * x
				x[i] = best_solution[1]
				x[j] = best_solution[2]
				value_after_update::Float64 = x' * C * x
				value_after_update < value_before_update + (1e-6) * abs(value_before_update)
			end

			if best_contribution + (1e-6) * abs(best_contribution) < current_contribution
				improvement_found = true
			end
		
		end # i,j loop
		
		#@assert x' * C * x < value_start + (1e-6) * abs(value_start)
		#@assert minimum(abs.(x)) >= 1.0
		#@assert abs(sum(x[l+1:n]) - rhs) / (1.0 + abs(rhs)) < 1e-6
		#@assert all(y .* x .>= zeros(Float64, n))
		#@assert length(x) == n
		
		if !improvement_found
			break # if we have not found any improvement, we can break and do not need to solve the QP again
		else

			value_before::Float64 = x' * C * x
			# solve convex QP to get the best x
			_, best_x::Vector{Float64} = evaluate_labeling_qp(C, sign.(x), l, rhs)
			x .= best_x
			value_after::Float64 = x' * C * x

			#@assert minimum(abs.(x)) >= 1.0
			#@assert abs(sum(x[l+1:n]) - rhs) / (1.0 + abs(rhs)) < 1e-6
			#@assert all(y .* x .>= zeros(Float64, n))
			#@assert length(x) == n
			#@assert value_after < value_before + (1e-6) * abs(value_before)

			if value_after + (1e-6) * abs(value_after) > value_before
				break
			end

		end
		
	end # while loop
	
	#@assert x' * C * x < value_start + (1e-6) * abs(value_start)
	#@assert minimum(abs.(x)) >= 1.0
	#@assert abs(sum(x[l+1:n]) - rhs) / (1.0 + abs(rhs)) < 1e-6
	#@assert all(y .* x .>= zeros(Float64, n))
	#@assert length(x) == n
	
	# solve convex QP to get best x
	_, best_x = evaluate_labeling_qp(C, sign.(x), l, rhs)
	x .= best_x
	
	#@assert x' * C * x < value_start + (1e-6) * abs(value_start)
	#@assert minimum(abs.(x)) >= 1.0
	#@assert abs(sum(x[l+1:n]) - rhs) / (1.0 + abs(rhs)) < 1e-6
	#@assert all(y .* x .>= zeros(Float64, n))
	#@assert length(x) == n

end



function improve_x!(C::Matrix{Float64}, x::Vector{Float64}, y::Vector{Float64}, l::Int64, rhs::Float64)

	n::Int64 = length(x)
	#@assert (n, n) == size(C)
	#@assert issymmetric(C)
	#@assert eigmin(C) > 0.0
	#@assert length(x) == n
	#@assert length(y) == n
	#@assert minimum(abs.(x)) >= 1.0
	for i = 1:n
		#@assert y[i] == -1.0 || y[i] == 0.0 || y[i] == +1.0
	end
	#@assert minimum(abs.(x)) >= 1.0
	#@assert abs(1.0 * sum(y[1:l]) * (n - l) / l - rhs) < 1e-8
	#@assert abs(sum(x[l+1:n]) - rhs) / (1.0 + abs(rhs)) < 1e-6
		
	value_before = x' * C * x
	two_opt_local_search!(C, x, y, l, rhs)
	#@assert x' * C * x < value_before + 1e-6
	#@assert minimum(abs.(x)) >= 1.0
	for i = 1:n
		#@assert y[i] * x[i] >= 0.0
	end
	#@assert abs(sum(x[l+1:n]) - rhs) / (1.0 + abs(rhs)) < 1e-6
	
	# final checks
	for i = 1:n
		#@assert y[i] * x[i] >= 0.0
	end
	#@assert minimum(abs.(x)) >= 1.0
	#@assert abs(sum(x[l+1:n]) - rhs) / (1.0 + abs(rhs)) < 1e-6

end


function heuristic_labeling(instance::S3vm_instance, use_local_search::Bool, labeling::Vector{Float64})

	n::Int64 = instance.n
	#@assert minimum(abs.(labeling)) == 1.0
	#@assert maximum(abs.(labeling)) == 1.0
	for i = 1:n
		#@assert instance.y[i] * labeling[i] >= 0.0
	end

	l::Int64 = count(x -> x != 0.0, instance.y)
	rhs::Float64 = 1.0 * sum(instance.y[1:l]) * (n - l) / l

	upper_bound::Float64, x::Vector{Float64} = evaluate_labeling_qp(instance.C, labeling, l, rhs)

	if use_local_search
		improve_x!(instance.C, x, instance.y, l, rhs)
	end

	try_to_update_global_upper_bound(n, x' * instance.C * x, x, sign.(x), instance)

end




# returns whether a better solution was found and the value of the best solution found
function run_heuristic(
	C::Matrix{Float64},
	x_sdp::Vector{Float64},
	X_sdp::Matrix{Float64},
	y::Vector{Float64},
	subproblem::Union{Subproblem,Nothing},
	instance::S3vm_instance,
	num_runs::Int64,
	use_local_search::Bool)

	n::Int64 = length(x_sdp)

	#@assert size(C,1) == n
	#@assert size(C,2) == n
	#@assert length(x_sdp) == n
	#@assert issymmetric(X_sdp)
	#@assert size(X_sdp,1) == n
	#@assert size(X_sdp,2) == n
	#@assert length(y) == n
	#@assert issymmetric(C)
	#@assert eigmin(C) > 0.0
	for i = 1:n
		#@assert y[i] == -1.0 || y[i] == 0.0 || y[i] == +1.0
	end
	
	success::Bool = false
	best_upper_bound::Float64 = +Inf
	best_x::Vector{Float64} = ones(Float64,n)

	l::Int64 = count(x -> x != 0.0, instance.y)
	rhs::Float64 = 1.0 * sum(instance.y[1:l]) * (n - l) / l
	
	for run = 1:num_runs
	
		# construct labeling vector using SDP solution
		x::Vector{Float64} = sign.(x_sdp)
		upper_bound::Float64 = x' * C * x
		
		if run % 2 == 1
			# solve convex QP to get a primal feasible solution and an upper bound
			upper_bound, x = evaluate_labeling_qp(C, x, l , rhs)
		end

		#@assert abs(x' * C * x - upper_bound) / abs(upper_bound) < 1e-8
		#@assert minimum(abs.(x)) >= 1.0
		
		# try to improve the primal feasible solution
		if use_local_search
			improve_x!(C, x, y, l, rhs)
		end
		
		#@assert x' * C * x < upper_bound + 1e-6
		#@assert minimum(abs.(x)) >= 1.0
		
		# solve the convex QP again to get the final upper bound
		labeling::Vector{Float64} = sign.(x)
		upper_bound, x = evaluate_labeling_qp(C, labeling, l, rhs)
		
		# check that the labeling vector is actually feasible
		for i = 1:n
			#@assert y[i] * x[i] >= 0.0
		end
		
		if try_to_update_global_upper_bound(n, upper_bound, x, labeling, instance)
			success = true
		end
		
		if upper_bound < best_upper_bound
			best_upper_bound = upper_bound
			best_x = deepcopy(x)
		end
		
	end
	
	if !isnothing(subproblem)
		feasible::Bool = true
		for i = 1:n
			if subproblem.L[i] > 0.0 && best_x[i] < 0.0 || subproblem.U[i] < 0.0 && best_x[i] > 0.0
				feasible = false
			end
		end
		if feasible && best_x' * C * best_x < subproblem.UB
			subproblem.x .= best_x
			subproblem.UB = best_x' * C * best_x
		end
	end
	
	return success, best_upper_bound
	
end


function print_accuracy(instance::S3vm_instance)

	num_labeled::Int64 = 0
	num_unlabeled::Int64 = 0

	correct_labeled_direct::Int64 = 0
	correct_labeled_prediction::Int64 = 0
	correct_unlabeled_direct::Int64 = 0
	correct_unlabeled_prediction::Int64 = 0

	n::Int64 = instance.n

	for i = 1:n

		if instance.y[i] == 0.0
			num_unlabeled += 1
			if instance.labeling[i] == instance.true_labels[i]
				correct_unlabeled_direct += 1
			end
			if instance.predictions[i] == instance.true_labels[i]
				correct_unlabeled_prediction += 1
			end
		else
			num_labeled += 1
			if instance.labeling[i] == instance.true_labels[i]
				correct_labeled_direct += 1
			end
			if instance.predictions[i] == instance.true_labels[i]
				correct_labeled_prediction += 1
			end
		end

	end

	@printf "accuracy on labeled data points using the direct approach: %.2f%%\n" 100.0 * correct_labeled_direct / num_labeled
	@printf "accuracy on labeled data points using the prediction approach: %.2f%%\n" 100.0 * correct_labeled_prediction / num_labeled
	@printf "accuracy on unlabeled data points using the direct approach: %.2f%%\n" 100.0 * correct_unlabeled_direct / num_unlabeled
	@printf "accuracy on unlabeled data points using the prediction approach: %.2f%%\n" 100.0 * correct_unlabeled_prediction / num_unlabeled

	return 1.0 * correct_labeled_direct / num_labeled, 1.0 * correct_labeled_prediction / num_labeled, 1.0 * correct_unlabeled_direct / num_unlabeled, 1.0 * correct_unlabeled_prediction / num_unlabeled

end	


function compute_predictions(instance::S3vm_instance)

	n::Int64 = instance.n

	#@assert sign.(instance.x) == instance.labeling

	@printf "To compute the predictions, we do the following:\n"
	@printf "Let v be the solution found for the nonconvex problem.\n"
	@printf "We compute the corresponding labeling sign(v) and with this labeling we solve the normal convex QP without the balancing constraint.\n"
	@printf "Then we compute \"alpha\" by using the solution of this problem.\n"
	@printf "\"alpha\" is then used to make predictions.\n"

	_, x = evaluate_labeling_qp(instance.C, instance.labeling, 0, 0.0)

	#alpha::Vector{Float64} = inv(instance.K .* (instance.labeling * instance.labeling')) * (instance.x .* instance.labeling)
	alpha::Vector{Float64} = inv(instance.K .* (instance.labeling * instance.labeling')) * (x .* instance.labeling)
	#@assert length(alpha) == n
	if minimum(alpha) < -1e-6
		@printf "\n"
		@show minimum(alpha)
		@printf "We project alpha but there is an issue here!\n\n"
	end
	
	for i = 1:n
		##@assert alpha[i] > -1e-6
		alpha[i] = max(0.0, alpha[i])
	end
	
	# compute predictions
	for i = 1:n
	
		value = 0.0
		for j = 1:n
			value += instance.labeling[j] * alpha[j] * instance.kernel_matrix[i,j]
		end
		
		instance.predictions[i] = sign(value)
		
	end
	
end


function compute_w(instance::S3vm_instance)

	#@assert instance.kernel == "linear"

	n::Int64 = instance.n

	#@assert sign.(instance.x) == instance.labeling

	_, x = evaluate_labeling_qp(instance.C, instance.labeling, 0, 0.0)

	alpha::Vector{Float64} = inv(instance.K .* (instance.labeling * instance.labeling')) * (x .* instance.labeling)
	#@assert length(alpha) == n
	for i = 1:n
		#@assert alpha[i] > -1e-6
		alpha[i] = max(0.0, alpha[i])
	end
	
	w::Vector{Float64} = zeros(Float64,instance.d)

	for i = 1:n
		w += instance.labeling[i] * alpha[i] * instance.X_data[i,:]	
	end

	return w
	
end


# updates global_upper_bound
# "upper_bound" must be computed be calling function
# WARNING: be careful when a parallel B&B code is used!!!
function try_to_update_global_upper_bound(
	n::Int64,
	new_upper_bound::Float64,
	new_x::Vector{Float64},
	new_labeling::Vector{Float64},
	instance::S3vm_instance)

	#@assert n >= 1
	#@assert n == instance.n
	#@assert new_upper_bound > 0.0
	#@assert length(new_x) == n
	#@assert minimum(abs.(new_x)) >= 1.0
	#@assert length(new_labeling) == n
	#@assert minimum(abs.(new_labeling)) == 1.0
	#@assert maximum(abs.(new_labeling)) == 1.0
	#@assert new_labeling == sign.(new_x)
	#@assert abs(new_upper_bound - new_x' * instance.C * new_x) < 1e-8
	for i = 1:n
		#@assert instance.y[i] == 0.0 || new_labeling[i] == instance.y[i]
	end

	success::Bool = false

	if new_upper_bound < instance.upper_bound[]

		lock(instance.lk) do

			# TODO we assume here that new_x is the global minimum of the convex QP with respect to the labeling
			same_labeling::Bool = (new_labeling == instance.labeling)

			if new_upper_bound < instance.upper_bound[] && !same_labeling

				Threads.atomic_xchg!(instance.upper_bound, new_upper_bound)

				instance.x .= new_x
				instance.labeling .= new_labeling
			
				@printf "new upper bound : %.8f\n" new_upper_bound
				
				compute_predictions(instance)
				print_accuracy(instance)
				
				success = true # found better solution
				
			end

		end
	
	end
	
	return success # returns whether a better upper bound was found

end



# can be called at any time
# updates L_i and U_i by projecting on (-inf,-1] and [1,inf)
function project_bound_constraints!(L::Vector{Float64}, U::Vector{Float64})

    n::Int64 = length(L)

	#@assert length(L) == n
	#@assert length(U) == n
	#@assert TOL_BOUND > 0.0

    for i = 1:n

		#@assert L[i] < U[i] + TOL_BOUND

        if L[i] > -1.0 + TOL_BOUND
            L[i] = max(L[i], 1.0)
        end

        if U[i] < 1.0 - TOL_BOUND
            U[i] = min(U[i], -1.0)
        end

		#@assert L[i] < U[i] + TOL_BOUND

    end

end




function compute_number_of_labeled_data_points(L::Vector{Float64}, U::Vector{Float64})

    n::Int64 = length(L)

	#@assert length(L) == n
	#@assert length(U) == n

    count::Int64 = 0

    for i = 1:n
    
        if L[i] > 0.0 || U[i] < 0.0
            count += 1
        end
        
        #@assert L[i] < U[i] + TOL_BOUND # otherwise, the subproblem is infeasible
        
    end

    return count
end



function read_data(file::String, seed::Int64, perc::Float64)

	#@assert 0.0 <= perc && perc <= 1.0

	# read input
	@printf "We read instance \"%s\".\n" basename(file)
    data = readdlm(file)
    
	# shuffle randomly
	@printf "We now shuffle all data points (rows) using the specified seed %d.\n" seed
	Random.seed!(seed) # always needs to be set again to ensure reproducibility
    data = data[shuffle(1:end), :]
	
    #@assert size(data,1) >= 2
    #@assert size(data,2) >= 3
    
    num_features::Int64 = size(data, 2) - 1
    n::Int64 = size(data,1)
    X_data::Matrix{Float64} = data[:, 1:num_features]
    y::Vector{Float64} = data[:, num_features + 1]

    # check that the data is standardized, i.e., each column (feature) has mean 0 and standard deviation 1
    for i = 1:num_features
    	#@assert abs(mean(X_data[:,i])) < 1e-8
    	#@assert abs(std(X_data[:,i]; corrected = false) - 1.0) < 1e-8 || abs(std(X_data[:,i]; corrected = true) - 1.0) < 1e-8
		if abs(mean(X_data[:,i])) >= 1e-8 || (abs(std(X_data[:,i]; corrected = false) - 1.0) >= 1e-8 && abs(std(X_data[:,i]; corrected = true) - 1.0)) >= 1e-8
			error("The data is not standardized.\n")
		end
    end

	sum_before::Float64 = sum(sum(X_data))
	norm_before::Float64 = norm(X_data)
	
	#@assert minimum(abs.(y)) == 1.0
	#@assert maximum(abs.(y)) == 1.0
	
	size_class_minus_one::Int64 = length(findall(<(0), y))
	size_class_plus_one::Int64 = length(findall(>(0), y))

	num_select_minus_one::Int64 = floor(size_class_minus_one * perc)
	num_select_plus_one::Int64 = floor(size_class_plus_one * perc)

	@printf "The instance has %d data points and %d features.\n" n num_features
	@printf "There are %d data points with label \"-1\" (%.2f%%).\n" size_class_minus_one 100.0 * size_class_minus_one / n
	@printf "There are %d data points with label \"+1\" (%.2f%%).\n" size_class_plus_one 100.0 * size_class_plus_one / n

	@printf "We are asked to create an S3VM instance with %.2f%% labeled data points.\n" 100.0 * perc
	@printf "We select the first %d data points with label \"-1\" to be labeled (that's %.2f%% of all data points with label \"-1\").\n" num_select_minus_one 100.0 * num_select_minus_one / size_class_minus_one
	@printf "We select the first %d data points with label \"+1\" to be labeled (that's %.2f%% of all data points with label \"+1\").\n" num_select_plus_one 100.0 * num_select_plus_one / size_class_plus_one
	
	for i = 1:num_select_minus_one
		if y[i] != -1.0
			for j = i + 1:n
				if y[j] == -1.0
					# swap i and j
					temp = X_data[i,:]
					X_data[i,:] = X_data[j,:]
					X_data[j,:] = temp
					temp = y[i]
					y[i] = y[j]
					y[j] = temp
					break
				end
			end
		end
	end
	
	for i = num_select_minus_one + 1:num_select_minus_one + num_select_plus_one
		if y[i] != 1.0
			for j = i + 1:n
				if y[j] == 1.0
					# swap i and j
					temp = X_data[i,:]
					X_data[i,:] = X_data[j,:]
					X_data[j,:] = temp
					temp = y[i]
					y[i] = y[j]
					y[j] = temp
					break
				end
			end
		end
	end
	
	for i = 1:num_select_minus_one
		#@assert y[i] == -1.0
	end
	
	for i = num_select_minus_one + 1:num_select_minus_one + num_select_plus_one
		#@assert y[i] == +1.0
	end

	num_labeled::Int64 = num_select_minus_one + num_select_plus_one
	@printf "The first %d data points are now the labeled ones.\n" num_labeled
	data = [X_data y]
	@printf "We shuffle the labeled data points.\n"
	data = [data[shuffle(1:num_select_minus_one + num_select_plus_one), :]; data[num_select_minus_one + num_select_plus_one + 1:n, :]]
	@printf "We shuffle the unlabeled data points.\n"
	data = [data[1:num_select_minus_one + num_select_plus_one, :]; data[shuffle(num_select_minus_one + num_select_plus_one + 1:n), :]]
    X_data = data[:,1:num_features]
    y = data[:,num_features + 1]

	#@assert length(findall(<(0), y)) == size_class_minus_one
	#@assert length(findall(>(0), y)) == size_class_plus_one
	#@assert abs(norm(X_data) - norm_before) / (1.0 + norm_before) < 1e-8
	#@assert abs(sum(sum(X_data)) - sum_before) / (1.0 + sum_before) < 1e-8
	
	return n, X_data, y, num_labeled
	
end


function compute_kernel_matrix(n::Int64, X_data::Matrix{Float64}, kernel_type::String, gamma::Union{Nothing,Float64})

	#@assert n >= 1
	#@assert size(X_data,1) == n
	#@assert kernel_type == "linear" || kernel_type == "rbf"
	#@assert kernel_type == "linear" || kernel_type == "rbf" && gamma > 0.0
	
	kernel_matrix::Matrix{Float64} = zeros(n,n)
	
	if kernel_type == "linear"
	
		kernel_matrix = X_data * X_data'
		
	elseif kernel_type == "rbf"
	
		for i = 1:n
		
			kernel_matrix[i,i] = 1.0
			
			for j = i + 1:n
			
				kernel_matrix[i,j] = exp(- gamma * norm(X_data[i,:] - X_data[j,:])^2)
				kernel_matrix[j,i] = kernel_matrix[i,j]
			
			end
		end
		
	else
		#@assert false # no other kernel is implemented
	end
	
	#@assert issymmetric(kernel_matrix)
	#@assert eigmin(kernel_matrix) > -1e-8
	
	return kernel_matrix
	
end



function compute_and_print_accuracy_using_labeled_points(instance::S3vm_instance)

	n::Int64 = instance.n
	d::Int64 = instance.d

	X_data::Matrix{Float64} = deepcopy(instance.X_data)
	y::Vector{Float64} = deepcopy(instance.y)
	penalty_parameters = deepcopy(instance.penalty_parameters)
	permutation::Vector{Int64} = 1:n

	# sort such that the labeled data points are the first ones
	for i = 1:n
		if y[i] == 0.0
			for j = i + 1:n
				if y[j] != 0.0
					# swap i and j
					temp = X_data[i,:]
					X_data[i,:] = X_data[j,:]
					X_data[j,:] = temp
					temp = y[i]
					y[i] = y[j]
					y[j] = temp
					temp = penalty_parameters[i]
					penalty_parameters[i] = penalty_parameters[j]
					penalty_parameters[j] = temp
					temp = permutation[i]
					permutation[i] = permutation[j]
					permutation[j] = temp
					break
				end
			end
		end
	end

	num_labeled::Int64 = 0
	for i = 1:n
		if y[i] != 0.0
			num_labeled += 1
		end
	end

	# check that everything went fine
	for i = 1:num_labeled
		#@assert y[i] != 0.0
	end
	for i = num_labeled + 1:n
		#@assert y[i] == 0.0
	end

	# linear kernel
	kernel_matrix = compute_kernel_matrix(n, X_data, "linear", 0.0)
	K = kernel_matrix[1:num_labeled,1:num_labeled] + diagm(0.5 ./ penalty_parameters[1:num_labeled])
	#@assert issymmetric(K)
	#@assert eigmin(K) > 0.0
	Kinv = inv(K)
	Kinv = 0.5 * (Kinv + Kinv')
	C = 0.5 * Kinv
	#@assert issymmetric(C)
	#@assert eigmin(C) > 0.0

	#l = count(x -> x != 0.0, instance.y)
	#rhs = 1.0 * sum(instance.y[1:l]) * (n - l) / l

	yy = y[1:num_labeled]
	_, sol = evaluate_labeling_qp(C, yy, 0, 0.0)
	
	alpha::Vector{Float64} = inv(K .* (yy * yy')) * (sol .* yy)
	for i = 1:num_labeled
		#@assert alpha[i] > -1e-6
		alpha[i] = max(0.0, alpha[i])
	end

	labeling_linear_permuted::Vector{Float64} = [y[1:num_labeled]; zeros(Float64, n)]
	correct_linear::Int64 = 0

	for i = num_labeled + 1:n
		#@assert y[i] == 0.0

		value = 0.0
		for j = 1:num_labeled
			value += y[j] * alpha[j] * kernel_matrix[i,j]
		end

		prediction = sign(value)
		labeling_linear_permuted[i] = prediction
		if prediction == instance.true_labels[i]
			correct_linear += 1
		end
	end

	accuracy_linear::Float64 = correct_linear / (n - num_labeled)
	@printf "accuracy of linear kernel: %.2f%%\n" 100.0 * accuracy_linear
	
	# rbf kernel
	kernel_matrix = compute_kernel_matrix(n, X_data, "rbf", 1.0 / d)
	K = kernel_matrix[1:num_labeled,1:num_labeled] + diagm(0.5 ./ penalty_parameters[1:num_labeled])
	#@assert issymmetric(K)
	#@assert eigmin(K) > 0.0
	Kinv = inv(K)
	Kinv = 0.5 * (Kinv + Kinv')
	C = 0.5 * Kinv
	#@assert issymmetric(C)
	#@assert eigmin(C) > 0.0

	yy = y[1:num_labeled]
	_, sol = evaluate_labeling_qp(C, yy, 0, 0.0)
	
	alpha = inv(K .* (yy * yy')) * (sol .* yy)
	for i = 1:num_labeled
		#@assert alpha[i] > -1e-6
		alpha[i] = max(0.0, alpha[i])
	end

	labeling_rbf_permuted::Vector{Float64} = [y[1:num_labeled]; zeros(Float64, n)]
	correct_rbf::Int64 = 0
	for i = num_labeled + 1:n
		#@assert y[i] == 0.0

		value = 0.0
		for j = 1:num_labeled
			value += y[j] * alpha[j] * kernel_matrix[i,j]
		end

		prediction = sign(value)
		labeling_rbf_permuted[i] = prediction
		if prediction == instance.true_labels[i]
			correct_rbf += 1
		end
	end

	accuracy_rbf::Float64 = correct_rbf / (n - num_labeled)
	@printf "accuracy of rbf kernel (gamma = %.17e): %.2f%%\n\n" 1.0 / d 100.0 * accuracy_rbf

	# reorder all labels using "permutation"
	labeling_linear::Vector{Float64} = Vector{Float64}(undef, n)
	labeling_rbf::Vector{Float64} = Vector{Float64}(undef, n)
	for i = 1:n
		labeling_linear[permutation[i]] = labeling_linear_permuted[i]
		labeling_rbf[permutation[i]] = labeling_rbf_permuted[i] 
	end

	# check some labels
	for i = 1:n
		#@assert y[i] * labeling_linear[i] >= 0.0
		#@assert y[i] * labeling_rbf[i] >= 0.0
	end

	return accuracy_linear, accuracy_rbf, labeling_linear, labeling_rbf

end


function get_initial_L_and_U(
	n::Int64,
	C::Matrix{Float64},
	Cinv::Matrix{Float64},
	C_tilde::Matrix{Float64},
	y::Vector{Float64},
	upper_bound::Float64)

	#@assert n >= 1
	#@assert size(C,1) == n
	#@assert size(C,2) == n
	#@assert issymmetric(C)
	#@assert eigmin(C) > 0.0
	#@assert size(Cinv,1) == n
	#@assert size(Cinv,2) == n
	#@assert issymmetric(Cinv)
	#@assert eigmin(Cinv) > 0.0
	#@assert norm(C * Cinv - I(n)) < 1e-8
	#@assert norm(Cinv * C - I(n)) < 1e-8
	#@assert size(C_tilde,1) == n + 1
	#@assert size(C_tilde,2) == n + 1
	#@assert issymmetric(C_tilde)
	#@assert eigmin(C_tilde) >= 0.0
	#@assert eigmin(C_tilde[1:n,1:n]) > 0.0
	#@assert length(y) == n
	for i = 1:n
		#@assert y[i] == -1.0 || y[i] == 0.0 || y[i] == +1.0
	end
	
	L = Vector{Float64}(undef, n)
	U = Vector{Float64}(undef, n)
	
	for i = 1:n
	
		if y[i] == -1.0
			L[i] = -Inf
			U[i] = -1.0
		end
		
		if y[i] == 0.0
			L[i] = -Inf
			U[i] = +Inf
		end
		
		if y[i] == +1.0
			L[i] = +1.0
			U[i] = +Inf
		end
		
	end
	
	tstart = time()

	l = count(x -> x != 0.0, y)
	rhs = 1.0 * sum(y[1:l]) * (n - l) / l
	
	compute_L_and_U!(n, C, Cinv, C_tilde, L, U, "qp", upper_bound, l, rhs)
	
	@printf "\ntime for solving QPs : %.2f seconds\n" time() - tstart
	
	@printf "initial volume : %.4f\n\n" sum(U - L)
	
	return L, U

end


# sense == 0: minimization / L[i] is computed
# sense == 1: maximization / U[i] is computed
function compute_bound_constraint_qp!(
	n::Int64,
	C::Matrix{Float64},
	Cinv::Matrix{Float64},
	L::Vector{Float64},
	U::Vector{Float64},
	upper_bound::Float64,
	sense::Int64,
	index::Int64,
	l::Int64,
	rhs::Float64)
	
	#@assert n >= 1
	#@assert size(C,1) == n
	#@assert size(C,2) == n
	#@assert issymmetric(C)
	#@assert eigmin(C) > 0.0
	#@assert length(L) == n
	#@assert length(U) == n
	#@assert upper_bound > 0.0
	#@assert TOL_BOUND > 0.0
	for i = 1:n
		#@assert L[i] < U[i] + TOL_BOUND
	end
	#@assert sense == 0 || sense == 1
	#@assert 1 <= index && index <= n
	
	# do not compute a bound when the result is already known
	if sense == 0
		#@assert L[index] < 0.0 # otherwise, the lower bound will be +1.0
	else
		#@assert U[index] > 0.0 # otherwise, the lower bound will be -1.0
	end
	
	model = Model(() -> Gurobi.Optimizer(gurobi_env); add_bridges = false)
	#model = Model(Mosek.Optimizer)
	#model = Model(ECOS.Optimizer)
	#model = Model(SCS.Optimizer)

	set_silent(model)

	# Gurobi parameters
	set_optimizer_attribute(model, "BarQCPConvTol", 1e-8)
	set_optimizer_attribute(model, "Threads", 1)
	set_optimizer_attribute(model, "QCPDual", 1)

	# Mosek parameters
	#set_optimizer_attribute(model, "MSK_IPAR_NUM_THREADS", 1)
	
	@variable(model, L[i] <= x_var[i = 1:n] <= U[i])

	@constraint(model, sum(x_var[i] for i in l+1:n) == rhs)

	# bound objective value
	bound_objective = @constraint(model, x_var' * C * x_var <= upper_bound)

	# avoid degeneracy: make sure that the constraint x' * C * x <= UB always is active at the optimum
	if sense == 0 && has_lower_bound(x_var[index])
		delete_lower_bound(x_var[index])
		#@assert !has_lower_bound(x_var[index])
	elseif has_upper_bound(x_var[index])
		delete_upper_bound(x_var[index])
		#@assert !has_upper_bound(x_var[index])
	end

	# set objective
	if sense == 0
		@objective(model, Min, x_var[index])
	else
		@objective(model, Max, x_var[index])
	end

	optimize!(model)
	
	if termination_status(model) != MOI.OPTIMAL
		@printf "in compute_bound_constraint_qp!():\n"
		@show termination_status(model)
	end

	##@assert termination_status(model) == MOI.OPTIMAL || termination_status(model) == MOI.SLOW_PROGRESS

	x::Vector{Float64} = value.(x_var)
	#@assert length(x) == n
	for i = 1:n
		#@assert i == index || x[i] >= L[i] - 1e-5
		#@assert i == index || x[i] <= U[i] + 1e-5
		#@assert i == index || (has_lower_bound(x_var[i]) && L[i] > -Inf) || (!has_lower_bound(x_var[i]) && L[i] == -Inf)
		#@assert i == index || (has_upper_bound(x_var[i]) && U[i] < +Inf) || (!has_upper_bound(x_var[i]) && U[i] == +Inf)
		if has_lower_bound(x_var[i])
			#@assert dual(LowerBoundRef(x_var[i])) >= -1e-5
		end
		if has_upper_bound(x_var[i])
			#@assert -dual(UpperBoundRef(x_var[i])) >= -1e-5
		end
	end

	signum::Float64 = (sense == 0) ? -1.0 : 1.0 # needed to construct a dual feasible solution

	p::Vector{Float64} = zeros(Float64,n)
	dual_bound_objective::Float64 = -dual(bound_objective)
	#@assert dual_bound_objective >= -1e-5
	dual_bound_objective = max(0.0, dual_bound_objective)
	r::Float64 = signum * dual_bound_objective * upper_bound

	# the dual variable corresponding to x^T * C * x <= UB must actually be positive!
	#@assert dual_bound_objective > 1e-3

	p[index] = 1.0
	for i = 1:n
		if has_lower_bound(x_var[i])
			value::Float64 = dual(LowerBoundRef(x_var[i]))
			#@assert value >= -1e-5
			value = max(0.0, value)
			p[i] += signum * value
			r -= signum * L[i] * value
		end
		if has_upper_bound(x_var[i])
			value = -dual(UpperBoundRef(x_var[i]))
			#@assert value >= -1e-5
			value = max(0.0, value)
			p[i] -= signum * value
			r += signum * U[i] * value
		end
	end

	# TODO balancing constraint needs to be added to "my_dual_objective_value"
	# my_dual_objective_value::Float64 = signum * 0.25 / dual_bound_objective * p' * Cinv * p + r

	# if abs(my_dual_objective_value - objective_value(model)) / (1.0 + abs(my_dual_objective_value) + abs(objective_value(model))) >= 1e-3
	# 	@printf "WARNING: QCQP solver might have failed during bound constraint computation.\n"
	# 	@show objective_value(model)
	# 	@show my_dual_objective_value
	# 	@show dual_bound_objective
	# end

	return objective_value(model)
    
end


# this function is called as part of the preprocessing or whenever the global upper bound is updated
# TODO IMPORTANT: if this causes problems, then it is probably because updating L[i] and U[i] is not atomic!
function compute_L_and_U!(
	n::Int64,
	C::Matrix{Float64},
	Cinv::Matrix{Float64},
	C_tilde::Matrix{Float64},
	L::Vector{Float64},
	U::Vector{Float64},
	method::String,
	upper_bound::Float64,
	l::Int64,
	rhs::Float64)
	
	#@assert n >= 1
	#@assert size(C,1) == n
	#@assert size(C,2) == n
	#@assert issymmetric(C)
	#@assert eigmin(C) > 0.0
	#@assert size(Cinv,1) == n
	#@assert size(Cinv,2) == n
	#@assert issymmetric(Cinv)
	#@assert eigmin(Cinv) > 0.0
	#@assert norm(C * Cinv - I(n)) < 1e-8
	#@assert norm(Cinv * C - I(n)) < 1e-8
	#@assert size(C_tilde,1) == n + 1
	#@assert size(C_tilde,2) == n + 1
	#@assert issymmetric(C_tilde)
	#@assert eigmin(C_tilde) >= 0.0
	#@assert eigmin(C_tilde[1:n,1:n]) > 0.0
	#@assert length(L) == n
	#@assert length(U) == n
	#@assert TOL_BOUND > 0.0
	for i = 1:n
		#@assert L[i] < U[i] + TOL_BOUND
	end
	#@assert method == "qp" || method == "sdp" || method == "sdp_rlt"

	L_copy::Vector{Float64} = deepcopy(L)
	U_copy::Vector{Float64} = deepcopy(U)
	
	#for loop_index::Int64 in 1:2 * n
	Threads.@threads for loop_index::Int64 in 1:2 * n
		
		i::Int64 = div(loop_index + 1, 2)
		
		#if mod(i, 10) == 0
		#	# call garbage collector
		#	GC.gc(true); GC.gc(false)
		#end
		
		sense::Int64 = mod(loop_index, 2)
		#@assert sense == 0 || sense == 1
			
		if sense == 0 && L[i] >= 1.0 || sense == 1 && U[i] <= -1.0
			continue # skip bound computation
		end
		
		if sense == 0
		
			if method == "qp"
				L[i] = max(L[i], - TOL_BOUND + compute_bound_constraint_qp!(n, C, Cinv, L_copy, U_copy, upper_bound, sense, i, l, rhs))
			#elseif method == "sdp"
			#	L[i] = max(L[i], - TOL_BOUND + compute_bound_constraint_sdp!(n, C_tilde, L_copy, U_copy, upper_bound, sense, i))
			#elseif method == "sdp_rlt"
			#	L[i] = max(L[i], - TOL_BOUND + compute_bound_constraint_sdp_rlt!(n, C_tilde, L_copy, U_copy, upper_bound, sense, i))
			else
				#@assert false
			end
			
	        if L[i] > -1.0 + TOL_BOUND
		        L[i] = max(L[i], 1.0)
		    end
		    
		else
		
			if method == "qp"
				U[i] = min(U[i], TOL_BOUND + compute_bound_constraint_qp!(n, C, Cinv, L_copy, U_copy, upper_bound, sense, i, l, rhs))
			#elseif method == "sdp"
			#	U[i] = min(U[i], TOL_BOUND + compute_bound_constraint_sdp!(n, C_tilde, L_copy, U_copy, upper_bound, sense, i))
			#elseif method == "sdp_rlt"
			#	U[i] = min(U[i], TOL_BOUND + compute_bound_constraint_sdp_rlt!(n, C_tilde, L_copy, U_copy, upper_bound, sense, i))
			#else
				#@assert false
			end
			
	        if U[i] < 1.0 - TOL_BOUND
		        U[i] = min(U[i], -1.0)
		    end
		    
		end
			
	end # loop_index
	
	for i = 1:n
		#@assert L[i] < U[i] + TOL_BOUND
	end
		
end


function solve_basic_sdp_relaxation(n::Int64, C_tilde::Matrix{Float64}, y::Vector{Float64})

	#@assert n >= 1
	#@assert size(C_tilde,1) == n + 1
	#@assert size(C_tilde,2) == n + 1
	#@assert length(y) == n
	#@assert issymmetric(C_tilde)
	#@assert eigmin(C_tilde) >= 0.0
	#@assert eigmin(C_tilde[1:n,1:n]) > 0.0
	for i = 1:n
		#@assert y[i] == -1.0 || y[i] == 0.0 || y[i] == +1.0
	end
	
    model = Model(Mosek.Optimizer; add_bridges = false)
	set_silent(model)
        
    @variable(model, X_var[1:n+1, 1:n+1], PSD)
    
    for i = 1:n
    	if y[i] != 0.0
    		@constraint(model, y[i] * X_var[n+1,i] >= 1.0)
    	else
    		@constraint(model, X_var[i,i] >= 1.0)
    	end
    end

    @constraint(model, X_var[n+1,n+1] == 1.0)
    
    @objective(model, Min, LinearAlgebra.dot(C_tilde, X_var))
    
	optimize!(model)

	#@assert termination_status(model) == MOI.OPTIMAL
	# TODO we could add more checks here but we this is not needed
	
	X = value.(X_var)
	
    return X[n+1, 1:n], X[1:n, 1:n]

end


function complicated_branching_decision(
	C::Matrix{Float64},
	L::Vector{Float64},
	U::Vector{Float64},
	x::Vector{Float64},
	X::Matrix{Float64},
	duals::Vector{Float64},
	v::Vector{Float64},
	Z::Matrix{Float64},
	rlt_sum::Vector{Float64},
	l::Int64,
	rhs::Float64)

	n::Int64 = length(x)
	#@assert (n,n) == size(C)
	#@assert issymmetric(C)
	#@assert eigmin(C) > 0.0
	#@assert length(L) == n
	#@assert length(U) == n
	for i = 1:n
		#@assert L[i] < U[i] + TOL_BOUND
	end
	#@assert length(x) == n
	#@assert (n,n) == size(X)
	#@assert issymmetric(X)
	#@assert eigmin(X) > -1e-8
	#@assert length(duals) == n
	#@assert minimum(duals) >= 0.0
	#@assert length(v) == n
	#@assert minimum(abs.(v)) >= 1.0
	#@assert (n+1,n+1) == size(Z)
	#@assert issymmetric(Z)
	#@assert eigmin(Z) > -1e-8
	#@assert length(rlt_sum) == n
	#@assert minimum(rlt_sum) >= 0.0

	y::Vector{Float64} = sign.(x)
	_, best_sol::Vector{Float64} = evaluate_labeling_qp(C, y, l, rhs)
	#@assert length(best_sol) == n
	#@assert minimum(abs.(best_sol)) >= 1.0

	branching_decisions::Vector{Branching_Decision} = Branching_Decision[]
	
	for i = 1:n

		if L[i] < 0.0 && U[i] > 0.0 && abs(duals[i]) > 1e-4 && abs(abs(best_sol[i]) - 1.0) < 1e-4 # unlabeled data point and X_ii >= 1 is active and could be a support vector
		
			error1 = 0.0
			error2 = 0.0
			error3 = 0.0
			error4 = 0.0
			for j = 1:n
				error1 += C[i,j] * (x[i] * x[j] - X[i,j])
				error2 += x[i] * x[j] - X[i,j]
				error3 += abs(C[i,j] * (x[i] * x[j] - X[i,j]))
				error4 += abs(x[i] * x[j] - X[i,j])
			end
			
			contribution_sdp = 0.0
			contribution_best = 0.0
			for j = 1:n
				contribution_sdp += C[i,j] * X[i,j]
				contribution_best += C[i,j] * v[i] * v[j]
			end
					
			decision = Branching_Decision(
				i, # index::Int64
				abs(x[i]), # abs_x::Float64
				abs(x[i] - v[i]), # diff_x_best::Float64
				rlt_sum[i], # rlt_sum::Float64
				sum(abs.(Z[i,:])), # sum_Zi::Float64
				sum(abs.(C[i,:])), # sum_Ci::Float64
				abs(error1), # error1::Float64
				abs(error2), # error2::Float64
				abs(error3), # error3::Float64
				abs(error4), # error4::Float64
				abs(contribution_best - contribution_sdp) # objective_diff::Float64
			)

			#branching_decisions[i] = decision
			push!(branching_decisions, decision)
			
		end
		
	end # i loop
	
	scores = Vector{Int64}(undef, n)
	for i = 1:n
		scores[i] = 0
	end
	
	# sort ascending with respect to "abs_x"
	sort!(branching_decisions, by = v -> v.abs_x, rev=false)
	for pos = 1:length(branching_decisions)
		scores[branching_decisions[pos].index] += pos
	end
	
	# sort descending with respect to "diff_x_best"
	sort!(branching_decisions, by = v -> v.diff_x_best, rev=true)
	for pos = 1:length(branching_decisions)
		scores[branching_decisions[pos].index] += pos
	end
	
	# sort descending with respect to "rlt_sum"
	sort!(branching_decisions, by = v -> v.rlt_sum, rev=true)
	for pos = 1:length(branching_decisions)
		scores[branching_decisions[pos].index] += pos
	end
	
	# sort descending with respect to "sum_Zi"
	sort!(branching_decisions, by = v -> v.sum_Zi, rev=true)
	for pos = 1:length(branching_decisions)
		scores[branching_decisions[pos].index] += pos
	end
	
	# sort descending with respect to "sum_Ci"
	sort!(branching_decisions, by = v -> v.sum_Ci, rev=true)
	for pos = 1:length(branching_decisions)
		scores[branching_decisions[pos].index] += pos
	end
	
	# sort descending with respect to "error1"
	sort!(branching_decisions, by = v -> v.error1, rev=true)
	for pos = 1:length(branching_decisions)
		scores[branching_decisions[pos].index] += pos
	end
	
	# sort descending with respect to "error2"
	sort!(branching_decisions, by = v -> v.error2, rev=true)
	for pos = 1:length(branching_decisions)
		scores[branching_decisions[pos].index] += pos
	end
	
	# sort descending with respect to "error3"
	sort!(branching_decisions, by = v -> v.error3, rev=true)
	for pos = 1:length(branching_decisions)
		scores[branching_decisions[pos].index] += pos
	end
	
	# sort descending with respect to "error4"
	sort!(branching_decisions, by = v -> v.error4, rev=true)
	for pos = 1:length(branching_decisions)
		scores[branching_decisions[pos].index] += pos
	end
	
	# sort descending with respect to "objective_diff"
	sort!(branching_decisions, by = v -> v.objective_diff, rev=true)
	for pos = 1:length(branching_decisions)
		scores[branching_decisions[pos].index] += pos
	end
	
	best_score = Int64(typemax(Int64))
	branching_variable = Int64(0)
	
	for i = 1:n
		if scores[i] != 0 && scores[i] < best_score
			best_score = scores[i]
			branching_variable = i
		end
	end
	
	if branching_variable == 0
	
		# choose most fractional variable as backup decision
		most_frac = + Inf
		for i = 1:n
			if L[i] < 0.0 && U[i] > 0.0 && abs(x[i]) < most_frac
				branching_variable = i
				most_frac = abs(x[i])
			end
		end
	
	end

	return branching_variable

end


function get_branching_variable(
	n::Int64,
	C::Matrix{Float64},
	L::Vector{Float64},
	U::Vector{Float64},
	x::Vector{Float64},
	X::Matrix{Float64},
	duals::Vector{Float64},
	v::Vector{Float64},
	Z::Matrix{Float64},
	rlt_sum::Vector{Float64},
	branching_rule::Int64,
	branching_epsilon::Float64,
	l::Int64,
	rhs::Float64)

	#@assert n >= 1
	#@assert size(C,1) == n
	#@assert size(C,2) == n
	#@assert issymmetric(C)
	#@assert eigmin(C) > 0.0
	length(L) == n
	length(U) == n
	length(x) == n
	#@assert size(X,1) == n
	#@assert size(X,2) == n
	#@assert issymmetric(X)
	#@assert eigmin(X) > -1e-8
	#@assert length(duals) == n
	#@assert minimum(duals) >= 0.0
	#@assert length(v) == n
	#@assert minimum(abs.(v)) >= 1.0
	#@assert size(Z,1) == n + 1
	#@assert size(Z,2) == n + 1
	#@assert issymmetric(Z)
	#@assert eigmin(Z) > -1e-8
	#@assert length(rlt_sum) == n
	#@assert minimum(rlt_sum) >= 0.0
	for i = 1:n
		#@assert L[i] < U[i] + TOL_BOUND # otherwise, the subproblem would be infeasible
		#@assert L[i] < 0.0 || v[i] > 0.0 # "v" must be a feasible solution to this subproblem
		#@assert U[i] > 0.0 || v[i] < 0.0 # "v" must be a feasible solution to this subproblem
	end
	#@assert 0 <= branching_rule && branching_rule <= 3
	#@assert branching_epsilon > 0.0
	#@assert compute_number_of_labeled_data_points(L, U) < n # at least one data point must be unlabeled

	branching_variable::Int64 = 0
	
	# choose default/backup branching decision (most fractional / branching_rule == 0)
	most_frac::Float64 = +Inf
	for i = 1:n
		if L[i] < 0.0 && U[i] > 0.0 && abs(x[i]) < most_frac
			branching_variable = i
			most_frac = abs(x[i])
		end
	end

	# if possible, choose a better default/backup branching decision where the constraint X_ii >= 1 is active
	if branching_rule > 0
		most_frac = +Inf
		for i = 1:n
			if L[i] < 0.0 && U[i] > 0.0 && abs(x[i]) < most_frac && duals[i] > 1e-5
				branching_variable = i
				most_frac = abs(x[i])
			end
		end
	end

	# largest approximation error
	if branching_rule == 1

		max_error::Float64 = -Inf
		
		for i = 1:n
		
			approx_error = 0.0
			for j = 1:n
				approx_error += abs(C[i,j] * (x[i] * x[j] - X[i,j]))
			end
		
			if approx_error > max_error && L[i] < 0.0 && U[i] > 0.0 && duals[i] > 1e-5 && abs(x[i]) < branching_epsilon
				max_error = approx_error
				branching_variable = i
			end
		
		end
	end

	if branching_rule == 2
		branching_variable = complicated_branching_decision(C, L, U, x, X, duals, v, Z, rlt_sum, l, rhs)
	end

	# box rule
	if branching_rule == 3

		y::Vector{Float64} = sign.(x)
		_, best_sol::Vector{Float64} = evaluate_labeling_qp(C, y, l, rhs)
		#@assert length(best_sol) == n
		#@assert minimum(abs.(best_sol)) >= 1.0

		max_box::Float64 = 0.0

		for i = 1:n
			if L[i] < 0.0 && U[i] > 0.0 && duals[i] > 1e-4 && abs(x[i]) < branching_epsilon && abs(abs(best_sol[i]) - 1.0) < 1e-4
				value::Float64 = min(1.0 - L[i], 1.0 + U[i])
				if value > max_box
					max_box = value
					branching_variable = i
				end
			end
		end

	end

	#@assert 1 <= branching_variable && branching_variable <= n
	#@assert L[branching_variable] < 0.0 && U[branching_variable] > 0.0
	
	return branching_variable
end



function compute_gap(lower_bound, upper_bound)
	#@assert lower_bound >= 0.0
	#@assert 0.0 < upper_bound && upper_bound < +Inf
	return (upper_bound - lower_bound) / upper_bound
end



function can_be_pruned(subproblem::Subproblem, upper_bound::Float64)
	gap = compute_gap(subproblem.lower_bound[], upper_bound)
	return (gap < GAP_PRUNE) ? true : false
end



function check_s3vm_instance(instance::S3vm_instance, before_bb::Bool)

	#@assert instance.n >= 1
	#@assert instance.d >= 1
	#@assert size(instance.X_data,1) == instance.n
	#@assert size(instance.X_data,2) == instance.d
	for i = 1:instance.d
		#@assert abs(mean(instance.X_data[:,i])) < 1e-8
		#@assert abs(std(instance.X_data[:,i]; corrected = false) - 1.0) < 1e-8 || abs(std(instance.X_data[:,i]; corrected = true) - 1.0) < 1e-8
	end
	#@assert length(instance.y) == instance.n
	#@assert length(instance.true_labels) == instance.n
	#@assert length(instance.penalty_parameters) == instance.n
	for i = 1:instance.n
		#@assert instance.y[i] == -1.0 || instance.y[i] == 0.0 || instance.y[i] == +1.0
		#@assert instance.true_labels[i] == -1.0 || instance.true_labels[i] == +1.0
		#@assert instance.penalty_parameters[i] > 0.0
		#@assert instance.y[i] == instance.true_labels[i] || instance.y[i] == 0.0
	end
	#@assert size(instance.kernel_matrix,1) == instance.n
	#@assert size(instance.kernel_matrix,2) == instance.n
	#@assert issymmetric(instance.kernel_matrix)
	#@assert eigmin(instance.kernel_matrix) > -1e-8
	#@assert size(instance.D,1) == instance.n
	#@assert size(instance.D,2) == instance.n
	#@assert issymmetric(instance.D)
	#@assert norm(instance.D - diagm(0.5 ./ instance.penalty_parameters)) < 1e-8
	#@assert size(instance.K,1) == instance.n
	#@assert size(instance.K,2) == instance.n
	#@assert issymmetric(instance.K)
	#@assert eigmin(instance.K) > 0.0
	#@assert norm(instance.K - (instance.kernel_matrix + instance.D)) < 1e-8
	#@assert size(instance.Kinv,1) == instance.n
	#@assert size(instance.Kinv,2) == instance.n
	#@assert issymmetric(instance.Kinv)
	#@assert eigmin(instance.Kinv) > 0.0
	#@assert norm(instance.Kinv - inv(instance.K)) < 1e-6
	#@assert norm(instance.K * instance.Kinv - I(instance.n)) < 1e-6
	#@assert size(instance.C,1) == instance.n
	#@assert size(instance.C,2) == instance.n
	#@assert issymmetric(instance.C)
	#@assert eigmin(instance.C) > 0.0
	#@assert norm(instance.C - 0.5 * instance.Kinv) < 1e-6
	#@assert issymmetric(instance.Cinv)
	#@assert eigmin(instance.Cinv) > 0.0
	#@assert norm(instance.C * instance.Cinv - I(instance.n)) < 1e-6
	#@assert norm(instance.Cinv - inv(instance.C)) < 1e-6
	#@assert norm(instance.Cinv .- 2.0 .* instance.K) < 1e-6
	#@assert size(instance.C_tilde,1) == instance.n + 1
	#@assert size(instance.C_tilde,2) == instance.n + 1
	#@assert issymmetric(instance.C_tilde)
	#@assert eigmin(instance.C_tilde) >= 0.0
	#@assert norm(instance.C_tilde - [0.5 * instance.Kinv zeros(instance.n,1); zeros(1,instance.n) 0]) < 1e-8
	#@assert instance.kernel == "linear" || instance.kernel == "rbf"
	#@assert instance.kernel == "rbf" && instance.gamma > 0.0 || instance.kernel == "linear"
	#@assert norm(instance.kernel_matrix - compute_kernel_matrix(instance.n, instance.X_data, instance.kernel, instance.gamma)) < 1e-8

	# these things will change during B&B but should be initialized with specific values
	if before_bb == true
		#@assert instance.upper_bound[] == +Inf
		#@assert instance.x == zeros(Float64,instance.n)
		#@assert instance.labeling == zeros(Float64,instance.n)
		#@assert instance.predictions == zeros(Float64,instance.n)
	else
		#@assert 0.0 < instance.upper_bound[] && instance.upper_bound[] < +Inf
		#@assert length(instance.x) == instance.n
		#@assert length(instance.labeling) == instance.n
		#@assert length(instance.predictions) == instance.n
		#@assert minimum(abs.(instance.x)) >= 1.0
		#@assert abs(instance.upper_bound[] - instance.x' * instance.C * instance.x) < 1e-8
		#@assert minimum(abs.(instance.labeling)) == 1.0
		#@assert maximum(abs.(instance.labeling)) == 1.0
		#@assert minimum(abs.(instance.predictions)) == 1.0
		#@assert maximum(abs.(instance.predictions)) == 1.0
		#@assert sign.(instance.x) == instance.labeling
		for i = 1:instance.n
			#@assert instance.y[i] * instance.x[i] >= 0.0
			#@assert instance.y[i] * instance.labeling[i] >= 0.0
			#@assert instance.y[i] == 0.0 || instance.y[i] == instance.labeling[i]
		end
	end

end



function solve_s3vm_instance(instance::S3vm_instance, parameters::MyParameters)

	check_s3vm_instance(instance, true)

	@printf "\n\n-------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------\n"
	@printf "-------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------\n"

	n::Int64 = instance.n
	d::Int64 = instance.d

	l::Int64 = count(x -> x != 0.0, instance.y)
	rhs::Float64 = 1.0 * sum(instance.y[1:l]) * (n - l) / l

	for i = 1:l
		#@assert instance.y[i] != 0.0
	end

	@printf "\nWelcome to our S3VM solver!\n"
	@printf "Please note that the data must be provided in standardized format.\n\n"

	@printf "file/instance: %s\n" basename(instance.file)
	@printf "number of data points: %d\n" n
	@printf "number of features: %d\n" d
	@printf "range of penalty parameters: [%.17e, %.17e]\n" minimum(instance.penalty_parameters) maximum(instance.penalty_parameters)
	@printf "kernel: %s" instance.kernel
	if instance.kernel == "rbf"
		@printf " with gamma = %.17e" instance.gamma
	end
	@printf "\n"

	num_unlabeled::Int64 = sum(instance.y .== 0.0)
	num_labeled::Int64 = n - num_unlabeled

	@printf "number of labeled data points: %d (%.2f%%)\n" num_labeled 100.0 * num_labeled / n
	@printf "number of unlabeled data points : %d (%.2f%%)\n" num_unlabeled 100.0 * num_unlabeled / n

	num_label_minus::Int64 = sum(instance.y .== -1.0)
	num_label_plus::Int64 = sum(instance.y .== +1.0)

	@printf "number of given labeled data points with label \"-1\": %d (%.2f%%)\n" num_label_minus 100.0 * num_label_minus / num_labeled
	@printf "number of given labeled data points have label \"+1\": %d (%.2f%%)\n\n" num_label_plus 100.0 * num_label_plus / num_labeled

	@printf "Here are the accuracies on all unlabeled data points using only labeled data points to build an SVM (with the same penalty parameters):\n"
	_, _, labeling_linear::Vector{Float64}, labeling_rbf::Vector{Float64} = compute_and_print_accuracy_using_labeled_points(instance)
	#@assert minimum(abs.(labeling_linear)) == 1.0
	#@assert maximum(abs.(labeling_linear)) == 1.0
	for i = 1:n
		#@assert instance.y[i] * labeling_linear[i] >= 0.0
		#@assert instance.y[i] * labeling_rbf[i] >= 0.0
	end

	if instance.kernel == "linear"
		heuristic_labeling(instance, parameters.use_local_search, labeling_linear)
	end

	if instance.kernel == "rbf"
		heuristic_labeling(instance, parameters.use_local_search, labeling_rbf)
	end

	tstart::Float64 = time()

	x::Vector{Float64}, X::Matrix{Float64} = solve_basic_sdp_relaxation(n, instance.C_tilde, instance.y)
	run_heuristic(instance.C, x, X, instance.y, nothing, instance, 1, parameters.use_local_search)

	L::Vector{Float64}, U::Vector{Float64} = get_initial_L_and_U(n, instance.C, instance.Cinv, instance.C_tilde, instance.y, instance.upper_bound[])
	#@assert length(L) == n
	#@assert length(U) == n
	
	for i = 1:n
		#@assert isfinite(L[i])
		#@assert isfinite(U[i])
		#@assert L[i] < U[i] + TOL_BOUND
	end
	
	volume_before_bb::Float64 = sum(U - L)
    
	# create root subproblem
	root_node::Subproblem = Subproblem(Threads.Atomic{Float64}(0.0), 0, 0, deepcopy(L), deepcopy(U), zeros(Float64, n), +Inf, RLT_Cut[])
	number_of_created_subproblems::Int64 = 1
	number_of_unexplored_nodes::Int64 = 1
	number_of_explored_nodes::Int64 = 0
	
	# initialize priority queue with root subproblem only
	pq = PriorityQueue(Base.Order.Forward, root_node => 0.0)

	print_output::Int64 = 0

	global_lower_bound::Float64 = 0.0

	output_string::String = instance.file
	output_string = @sprintf "%s & %d" output_string num_labeled
	output_string = @sprintf "%s & %d" output_string num_unlabeled
	output_string = @sprintf "%s & %s" output_string instance.kernel
	if instance.kernel == "rbf"
		output_string = @sprintf "%s, gamma = %g" output_string instance.gamma
	end
	output_string = @sprintf "%s & %g" output_string maximum(instance.penalty_parameters)
	output_string = @sprintf "%s & %g" output_string minimum(instance.penalty_parameters)

	max_threads::Int64 = min(Threads.nthreads(), parameters.num_threads)
	if parameters.num_threads == 0
		max_threads = Threads.nthreads()
	end
	@show Threads.nthreads()
	@show parameters.num_threads
	@printf "We use %d threads for parallel branch-and-bound\n\n" max_threads

	if parameters.num_threads == 1
		@printf "Since the value \"1\" was provided for \"num_threads\", Mosek will use its default number of threads for each SDP.\n\n"
	end

	channel::Channel{ReturnValue} = Channel{ReturnValue}(max_threads)

	threads_running::Int64 = 0

	active_subproblems::Vector{Union{Subproblem,Nothing}} = Vector{Union{Subproblem,Nothing}}(undef, max_threads)
	for i = 1:max_threads
		active_subproblems[i] = nothing
	end

	# we are only done if the priority queue is empty AND no other thread is still running (more subproblems could be created)
	while !isempty(pq) && number_of_explored_nodes + threads_running < parameters.max_bb_nodes && (time() - tstart < parameters.time_limit || number_of_explored_nodes == 0) || threads_running > 0

		# there must be at least one idle thread at this point in the program
        # if all threads a are running, then the master thread must be blocked due to the "take!(channel)" call
        #@assert 0 <= threads_running && threads_running < max_threads

		#@assert number_of_created_subproblems == number_of_explored_nodes + number_of_unexplored_nodes

		# start new tasks on idle threads if possible
		while !isempty(pq) && threads_running < max_threads && number_of_explored_nodes + threads_running < parameters.max_bb_nodes && (time() - tstart < parameters.time_limit || number_of_explored_nodes == 0) 
			subproblem::Subproblem = dequeue!(pq)
			threads::Int64 = (parameters.num_threads == 1) ? 0 : Int64(max(1, floor(max_threads / (1.0 + subproblem.depth))))
			Threads.@spawn evaluate_subproblem(subproblem, instance, parameters, threads, channel)
			for i = 1:max_threads
				#@assert i < max_threads || isnothing(active_subproblems[max_threads])
				if isnothing(active_subproblems[i])
					active_subproblems[i] = subproblem
					break
				end
			end
			threads_running += 1
			#@assert 1 <= threads_running && threads_running <= max_threads && threads_running <= Threads.nthreads()
			sleep(0.001)
		end

		# since we cannot start more threads (because there are no subproblems left or all threads are already running), we wait for a thread to put! its result into the channel
		ret::ReturnValue = take!(channel)
		#@assert 1 <= threads_running && threads_running <= max_threads
		threads_running -= 1 # exactly one thread has finished its work
		#@assert !isready(channel) || threads_running > 0

		lower_bound::Float64 = ret.lower_bound
		x = ret.x
		X = ret.X
		iter::Int64 = ret.iter
		cutting_planes::Int64 = ret.cutting_planes
		local_upper_bound::Float64 = ret.local_upper_bound
		volume_end::Float64 = ret.volume_end
		volume_diff::Float64 = ret.volume_diff
		duals::Vector{Float64} = ret.duals
		Z::Matrix{Float64} = ret.Z
		rlt_sum::Vector{Float64} = ret.rlt_sum
		final_cuts::Vector{RLT_Cut} = ret.final_cuts
		time_spent::Float64 = ret.time_spent
		subproblem = ret.subproblem

		#@assert subproblem.lower_bound[] == lower_bound
		#@assert global_lower_bound <= lower_bound
		#@assert length(x) == n
		#@assert (n, n) == size(X)
		#@assert issymmetric(X)
		#@assert eigmin(X) > -1e-8
		#@assert iter >= 0
		#@assert cutting_planes >= 0
		#@assert lower_bound <= local_upper_bound
		#@assert volume_diff >= 0.0
		#@assert length(duals) == n
		#@assert minimum(duals) >= 0.0
		#@assert (n + 1, n + 1) == size(Z)
		#@assert issymmetric(Z)
		#@assert eigmin(Z) > -1e-8
		#@assert length(rlt_sum) == n
		#@assert minimum(rlt_sum) >= 0.0
		#@assert time_spent > 0.0

		# compute new global lower bound
		global_lower_bound = lower_bound
		for i = 1:max_threads
			if !isnothing(active_subproblems[i])
				global_lower_bound = min(global_lower_bound, active_subproblems[i].lower_bound[])
			end
			if subproblem === active_subproblems[i]
				active_subproblems[i] = nothing
			end
		end
		if !isempty(pq)
			(subproblem_peek::Subproblem, _) = peek(pq)
			global_lower_bound = min(global_lower_bound, subproblem_peek.lower_bound[])
		end

		if global_lower_bound > (1.0 - parameters.gap_prune) * instance.upper_bound[]
			global_lower_bound = (1.0 - parameters.gap_prune) * instance.upper_bound[]
		end

		#@assert subproblem.lower_bound[] <= lower_bound
		#@assert global_lower_bound <= subproblem.lower_bound[]
		#@assert lower_bound <= local_upper_bound
		#@assert minimum(duals) >= 0.0
		#@assert minimum(rlt_sum) >= 0.0

		if subproblem.depth == 0
			output_string = @sprintf "%s & %.2f\\%%" output_string 100.0 * compute_gap(lower_bound, instance.upper_bound[])
		end

		number_of_unlabeled_points::Int64 = n - compute_number_of_labeled_data_points(subproblem.L, subproblem.U) 

		number_of_explored_nodes += 1
		number_of_unexplored_nodes -= 1
		
		#@assert number_of_unexplored_nodes >= 0
		#@assert number_of_created_subproblems == number_of_explored_nodes + number_of_unexplored_nodes
				
		gap = compute_gap(lower_bound, instance.upper_bound[])
		
		branching_variable::Int64 = 0
		depth::Int64 = subproblem.depth

		if gap >= parameters.gap_prune

			#@assert number_of_unlabeled_points > 0

			# branching

			#@assert compute_number_of_labeled_data_points(subproblem.L, subproblem.U) != n

			branching_variable = get_branching_variable(n, instance.C, subproblem.L, subproblem.U, x, X, duals, subproblem.x, Z, rlt_sum, parameters.branching_rule, parameters.branching_epsilon, l, rhs)

			#@assert 1 <= branching_variable && branching_variable <= n
			#@assert L[branching_variable] < 0.0 && U[branching_variable] > 0.0

			# label "-1"
			child1::Subproblem = Subproblem(Threads.Atomic{Float64}(lower_bound), number_of_created_subproblems, depth + 1, deepcopy(subproblem.L), deepcopy(subproblem.U), zeros(n), +Inf, deepcopy(final_cuts))
			child1.U[branching_variable] = -1.0
			enqueue!(pq, child1, lower_bound)
			
			number_of_unexplored_nodes += 1
			number_of_created_subproblems += 1

			# label "+1"
			child2::Subproblem = Subproblem(Threads.Atomic{Float64}(lower_bound), number_of_created_subproblems, depth + 1, deepcopy(subproblem.L), deepcopy(subproblem.U), zeros(n), +Inf, deepcopy(final_cuts))
			child2.L[branching_variable] = +1.0
			enqueue!(pq, child2, lower_bound)
			
			number_of_unexplored_nodes += 1
			number_of_created_subproblems += 1

		end # branching

		# call garbage collector
		if mod(number_of_explored_nodes, 15) == 0
			GC.gc(true); GC.gc(false)
		end
		
		if mod(print_output, 20) == 0
			@printf "-------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------\n"
			@printf "|%11s|%7s|%7s|%9s|%5s|%4s|%5s|%4s|%5s|%11s|%9s|%7s|%16s|%16s|%10s|%16s|%16s|%10s|\n" "B&B time" "expl." "unexpl." "node time" "depth" "iter" "cuts" "var" "unlab" "volume" "diff" "rel" "local LB" "local UB" "local gap" "global LB" "global UB" "global gap"
			@printf "-------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------\n"
		end
		print_output += 1
		
		@printf "|%11.1f|%7d|%7d|%9.1f|%5d|%4d|%5d|%4d|%5d|%11.2f|%9.2f|%6.2f%%|%16.8f|%16.8f|%9.4f%%|%16.8f|%16.8f|%9.4f%%|\n" time() - tstart number_of_explored_nodes number_of_unexplored_nodes time_spent depth iter cutting_planes branching_variable number_of_unlabeled_points volume_end volume_diff 100.0 * volume_end / volume_before_bb lower_bound local_upper_bound 100.0 * compute_gap(lower_bound, instance.upper_bound[]) global_lower_bound instance.upper_bound[] 100.0 * max(parameters.gap_prune, compute_gap(global_lower_bound, instance.upper_bound[]))

	end # branch-and-bound loop

	close(channel)

	check_s3vm_instance(instance, false)
	
	@printf "-------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------\n"
	
	#@assert number_of_created_subproblems == number_of_explored_nodes || number_of_explored_nodes >= parameters.max_bb_nodes || time() - tstart >= parameters.time_limit
	#@assert number_of_unexplored_nodes == 0 || number_of_explored_nodes >= parameters.max_bb_nodes || time() - tstart >= parameters.time_limit

	gap = parameters.gap_prune
	if !isempty(pq)
		(subproblem, _) = peek(pq)
		global_lower_bound = subproblem.lower_bound[]
		gap = compute_gap(global_lower_bound, instance.upper_bound[])
	end

	@printf "\nB&B time : %.2f seconds\n" time() - tstart
	@printf "explored nodes : %d\n" number_of_explored_nodes
	@printf "best objective value found: %.17e\n" instance.upper_bound[]
	@printf "relative gap : %.4f%%\n" 100.0 * gap
	
	accuracy_labeled_direct, accuracy_labeled_prediction, accuracy_unlabeled_direct, accuracy_unlabeled_prediction = print_accuracy(instance)
	#@assert accuracy_labeled_direct == 1.0


	@printf "\nAgain: here are the accuracies on all unlabeled data points using only labeled data points to build an SVM (with the same penalty parameters):\n"
	accuracy_linear, accuracy_rbf = compute_and_print_accuracy_using_labeled_points(instance)
	
	@printf "-------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------\n"
	@printf "-------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------\n"
	
	output_string = @sprintf "%s & %.2f\\%%" output_string 100.0 * gap
	output_string = @sprintf "%s & %d" output_string number_of_explored_nodes
	output_string = @sprintf "%s & %.2fs" output_string time() - tstart
	output_string = @sprintf "%s & %.2f\\%%" output_string 100.0 * accuracy_labeled_prediction
	output_string = @sprintf "%s & %.2f\\%%" output_string 100.0 * accuracy_unlabeled_direct
	output_string = @sprintf "%s & %.2f\\%%" output_string 100.0 * accuracy_unlabeled_prediction
	if instance.kernel == "linear"
		output_string = @sprintf "%s & %.2f\\%%" output_string 100.0 * accuracy_linear
	else
		output_string = @sprintf "%s & %.2f\\%%" output_string 100.0 * accuracy_rbf
	end

	output_string = @sprintf "%s %s" output_string "\\\\"
	open("./output/bb_output_file.txt", "a") do file
		println(file, output_string)
		close(file)
	end

end # solve_s3vm_instance()




function evaluate_subproblem(subproblem::Subproblem, instance::S3vm_instance, parameters::MyParameters, max_threads::Int64, channel::Channel{ReturnValue})

	tstart_subproblem::Float64 = time()

	n::Int64 = instance.n

	gap::Float64 = compute_gap(subproblem.lower_bound[], instance.upper_bound[])

	# check whether global_upper_bound was updated and we can actually prune this node now
	if gap < parameters.gap_prune

		@printf "global_upper_bound was updated in the meanwhile and we can prune this node now\n"

		ret::ReturnValue = ReturnValue(
			subproblem.lower_bound[],
			zeros(Float64, n),
			zeros(Float64, n, n),
			0,
			0,
			+Inf,
			sum(subproblem.U - subproblem.L),
			0.0,
			zeros(Float64, n),
			zeros(Float64, n + 1, n + 1),
			zeros(Float64, n),
			Vector{RLT_Cut}(),
			time() - tstart_subproblem,
			subproblem
		)

		#@assert ret.lower_bound == subproblem.lower_bound[]

		put!(channel, ret)

	elseif compute_number_of_labeled_data_points(subproblem.L, subproblem.U) == n

		# construct labeling
		y::Vector{Float64} = zeros(Float64,n)
		for i = 1:n
			if subproblem.L[i] > 0.0
				y[i] = +1.0
			else
				y[i] = -1.0
			end
		end

		l::Int64 = count(x -> x != 0.0, instance.y)
		rhs::Float64 = 1.0 * sum(instance.y[1:l]) * (n - l) / l

		# solve convex QP
		objective_value::Float64, sol::Vector{Float64} = evaluate_labeling_qp(instance.C, y, l, rhs)
		@printf "We have reached a leaf node. We solve the convex QP to get an upper bound.\n"
		@printf "Moreover, we also use this upper bound as a lower bound since a dualbound for the convex QP cannot be obtained at the moment.\n"
		@printf "This means that the accuracy of the QP solver is crucial in order to obtain the desired duality gap.\n"

		try_to_update_global_upper_bound(n, objective_value, sol, y, instance)

		Threads.atomic_xchg!(subproblem.lower_bound, objective_value)

		ret = ReturnValue(
			objective_value,
			zeros(Float64, n),
			zeros(Float64, n, n),
			0,
			0,
			+Inf,
			sum(subproblem.U - subproblem.L),
			0.0,
			zeros(Float64, n),
			zeros(Float64, n + 1, n + 1),
			zeros(Float64, n),
			Vector{RLT_Cut}(),
			time() - tstart_subproblem,
			subproblem
		)

		#@assert ret.lower_bound == subproblem.lower_bound[]

		put!(channel, ret)

	else

		ret = sdp_cut_and_tighten(n, instance.C, instance.Cinv, instance.C_tilde, subproblem.L, subproblem.U, max_threads, subproblem, subproblem.inherited_cuts, instance, parameters)
		
		#@assert ret.lower_bound == subproblem.lower_bound[]

		put!(channel, ret)

	end

end





# returns: lower bound (can be Inf if infeasible), X ((n+1) x (n+1) - matrix)
# L and U can be changed by the function
# the global variable "global_upper_bound" can be changed by the function
# TODO start with intial set of RLT cuts inherited from the parent node
function sdp_cut_and_tighten(
	n::Int64,
	C::Matrix{Float64},
	Cinv::Matrix{Float64},
	C_tilde::Matrix{Float64},
	L::Vector{Float64},
	U::Vector{Float64},
	num_threads_mosek::Int64,
	subproblem::Subproblem,
	start_cuts::Vector{RLT_Cut},
	instance::S3vm_instance,
	parameters::MyParameters)

    #@assert n >= 1
	#@assert size(C,1) == n
	#@assert size(C,2) == n
	#@assert issymmetric(C)
	#@assert eigmin(C) > 0.0
	#@assert size(Cinv,1) == n
	#@assert size(Cinv,2) == n
	#@assert issymmetric(Cinv)
	#@assert eigmin(Cinv) > 0.0
	#@assert norm(C * Cinv - I(n)) < 1e-8
	#@assert norm(Cinv * C - I(n)) < 1e-8
	#@assert size(C_tilde,1) == n + 1
	#@assert size(C_tilde,2) == n + 1
	#@assert issymmetric(C_tilde)
	#@assert eigmin(C_tilde) >= 0.0
	#@assert eigmin(C_tilde[1:n,1:n]) > 0.0
	#@assert length(L) == n
	#@assert length(U) == n
	#@assert num_threads_mosek >= 0
	#@assert isnothing(subproblem) || typeof(subproblem) == Subproblem
	#@assert isnothing(start_cuts) || typeof(start_cuts) == Vector{RLT_Cut}
	for i = 1:n
		#@assert isfinite(L[i])
		#@assert isfinite(U[i])
		#@assert L[i] < U[i] + TOL_BOUND
	end
    
	#@assert compute_number_of_labeled_data_points(L, U) < n # this function should not be called if this is the case

	tstart_subproblem::Float64 = time()

	lower_main_diagonal::Vector{Float64} = zeros(Float64, n)
	upper_main_diagonal::Vector{Float64} = zeros(Float64, n)

	for i = 1:n
		lower_main_diagonal[i] = 1.0 # TODO different value?
		upper_main_diagonal[i] = max(L[i]^2, U[i]^2)
	end

	volume_start::Float64 = sum(U - L)

	volume::Float64 = sum(U - L)

	added_rlt_cuts = Dict{RLT_Cut, Union{ConstraintRef, Nothing}}()

	#added_tri_cuts = Dict{Tri_Cut, Union{ConstraintRef, Nothing}}()
	
	if !isnothing(start_cuts)
		for cut::RLT_Cut in collect(start_cuts)
			added_rlt_cuts[cut] = nothing
		end
	end

	iter::Int64 = 0

	lower_bound::Float64 = 0.0
	
	local_upper_bound::Float64 = +Inf

	l::Int64 = count(x -> x != 0.0, instance.y)
	rhs::Float64 = 1.0 * sum(instance.y[1:l]) * (n - l) / l
	for i = 1:l
		#@assert instance.y[i] != 0.0
	end

	while true

		iter += 1

		project_bound_constraints!(L, U)

		# create model and set Mosek parameters
		model = Model(Mosek.Optimizer)
		set_silent(model)
		
		if num_threads_mosek > 0	                      
			set_optimizer_attribute(model, "MSK_IPAR_NUM_THREADS", num_threads_mosek)
		end
		
		# add psd matrix variable
		@variable(model, X_var[1:n+1, 1:n+1], Symmetric)
		psd_constraint::ConstraintRef = @constraint(model, X_var in PSDCone())

		one_corner::ConstraintRef = @constraint(model, X_var[n+1,n+1] == 1.0)

		balancing_constraint::ConstraintRef = @constraint(model, sum(X_var[n+1,i] for i in l+1:n) == rhs)

		if parameters.add_product_constraints
			@constraint(model, product_constraints[j = 1:n], sum(X_var[i,j] for i = l+1:n) == rhs * X_var[n+1,j])
		end

		lower_bound_constraints::Vector{Union{ConstraintRef, Nothing}} = Vector{Union{ConstraintRef, Nothing}}(undef, n)
		upper_bound_constraints::Vector{Union{ConstraintRef, Nothing}} = Vector{Union{ConstraintRef, Nothing}}(undef, n)
		lower_main_diagonal_constraints::Vector{Union{ConstraintRef, Nothing}} = Vector{Union{ConstraintRef, Nothing}}(undef, n)
		upper_main_diagonal_constraints::Vector{Union{ConstraintRef, Nothing}} = Vector{Union{ConstraintRef, Nothing}}(undef, n)

		for i = 1:n
			lower_bound_constraints[i] = nothing
			upper_bound_constraints[i] = nothing
			lower_main_diagonal_constraints[i] = nothing
			upper_main_diagonal_constraints[i] = nothing
		end

		if parameters.use_small_relaxation
			for i = 1:n
				if L[i] > 0.0
					lower_bound_constraints[i] = @constraint(model, X_var[n+1,i] >= L[i])
				end
				if U[i] < 0.0
					upper_bound_constraints[i] = @constraint(model, - X_var[n+1,i] >= - U[i])
				end
				if L[i] < 0.0 && U[i] > 0.0
					lower_main_diagonal_constraints[i] = @constraint(model, X_var[i,i] >= lower_main_diagonal[i])
				end
				upper_main_diagonal_constraints[i] = @constraint(model, - X_var[i,i] >= - upper_main_diagonal[i])
			end
		else # add everything
			for i = 1:n
				lower_bound_constraints[i] = @constraint(model, X_var[n+1,i] >= L[i])
				upper_bound_constraints[i] = @constraint(model, - X_var[n+1,i] >= - U[i])
				lower_main_diagonal_constraints[i] = @constraint(model, X_var[i,i] >= lower_main_diagonal[i])
				upper_main_diagonal_constraints[i] = @constraint(model, - X_var[i,i] >= - upper_main_diagonal[i])
			end
		end

		# add RLT constraints
		#for cut in collect(keys(added_rlt_cuts))
		for cut::RLT_Cut in keys(added_rlt_cuts)
		
		    i::Int64 = cut.i
		    j::Int64 = cut.j
		    type::Int64 = cut.type

		    #@assert 1 <= i && i < j && j <= n
		    #@assert 1 <= type && type <= 4

		    if type == 1
		        added_rlt_cuts[cut] = @constraint(model, X_var[i,j] - U[i] * X_var[n+1,j] - U[j] * X_var[n+1,i] + U[i] * U[j] >= 0.0)
		    elseif type == 2
		        added_rlt_cuts[cut] = @constraint(model, X_var[i,j] - L[i] * X_var[n+1,j] - L[j] * X_var[n+1,i] + L[i] * L[j] >= 0.0)
		    elseif type == 3
		        added_rlt_cuts[cut] = @constraint(model, L[i] * X_var[n+1,j] + U[j] * X_var[n+1,i] - L[i] * U[j] - X_var[i,j] >= 0.0)
		    elseif type == 4
		        added_rlt_cuts[cut] = @constraint(model, U[i] * X_var[n+1,j] + L[j] * X_var[n+1,i] - U[i] * L[j] - X_var[i,j] >= 0.0)
		    end

		end

		# add triangle inequalities
		# for cut::Tri_Cut in keys(added_tri_cuts)
		
		#     i::Int64 = cut.i
		#     j::Int64 = cut.j
		# 	k::Int64 = cut.k
		#     type::Int64 = cut.type

		#     #@assert 1 <= i && i < j && j < k <= n
		#     #@assert 1 <= type && type <= 4

		#     if type == 1
		#         added_tri_cuts[cut] = @constraint(model, (U[k] - L[k]) * X_var[i,j] + (U[j] - L[j]) * X_var[i,k] + (U[i] - L[i]) * X_var[j,k] + (L[j] * L[k] - U[j] * U[k]) * X_var[n+1,i] + (L[i] * L[k] - U[i] * U[k]) * X_var[n+1,j] + (L[i] * L[j] - U[i] * U[j]) * X_var[n+1,k] + U[i] * U[j] * U[k] - L[i] * L[j] * L[k] >= 0.0)
		#     elseif type == 2
		#         added_tri_cuts[cut] = @constraint(model, (U[k] - L[k]) * X_var[i,j] + (L[j] - U[j]) * X_var[i,k] + (L[i] - U[i]) * X_var[j,k] + (L[k] * U[j] - L[j] * U[k]) * X_var[n+1,i] + (L[k] * U[i] - L[i] * U[k]) * X_var[n+1,j] + (U[i] * U[j] - L[i] * L[j]) * X_var[n+1,k] + L[i] * L[j] * U[k] - L[k] * U[i] * U[j] >= 0.0)
		#     elseif type == 3
		#         added_tri_cuts[cut] = @constraint(model, (L[k] - U[k]) * X_var[i,j] + (U[j] - L[j]) * X_var[i,k] + (L[i] - U[i]) * X_var[j,k] + (L[j] * U[k] - L[k] * U[j]) * X_var[n+1,i] + (U[i] * U[k] - L[i] * L[k]) * X_var[n+1,j] + (L[j] * U[i] - L[i] * U[j]) * X_var[n+1,k] + L[i] * L[k] * U[j] - L[j] * U[i] * U[k] >= 0.0)
		#     elseif type == 4
		#         added_tri_cuts[cut] = @constraint(model, (L[k] - U[k]) * X_var[i,j] + (L[j] - U[j]) * X_var[i,k] + (U[i] - L[i]) * X_var[j,k] + (U[j] * U[k] - L[j] * L[k]) * X_var[n+1,i] + (L[i] * U[k] - L[k] * U[i]) * X_var[n+1,j] + (L[i] * U[j] - L[j] * U[i]) * X_var[n+1,k] + L[j] * L[k] * U[i] - L[i] * U[j] * U[k] >= 0.0)
		#     end

		# end

		# set objective
		@objective(model, Min, LinearAlgebra.dot(C_tilde, X_var))
		
		# solve model
		optimize!(model)
		
		#-----------------------------------------------------------------------
		#-----------------------------------------------------------------------
		#-----------------------------------------------------------------------
		
		# check whether the model was solved with sufficient accuracy
		
		# The objective value of a solved problem can be obtained via objective_value().
		# The best known bound on the optimal objective value can be obtained via objective_bound().
		# If the solver supports it, the value of the dual objective can be obtained via dual_objective_value().
		
		if termination_status(model) != MOI.OPTIMAL
			@printf "%s in in sdp_cut_and_tighten(); id = %d, depth = %d, #unlab = %d\n" termination_status(model) subproblem.id subproblem.depth n - compute_number_of_labeled_data_points(L, U)
		end

		weird_objective_value::Bool = objective_value(model) < 1e-10 ? true : false

		subproblem_infeasible::Bool = false
		if weird_objective_value || abs(objective_value(model) - dual_objective_value(model)) / (1.0 + abs(objective_value(model)) + abs(dual_objective_value(model))) > 1.0
			subproblem_infeasible = true
			@printf "Mosek reported \"%s\". However we got objective_value(model) = %.17e and dual_objective_value(model) = %.17e. We treat this subproblem (id = %d, depth = %d, #unlab = %d) as infeasible.\n" termination_status(model) objective_value(model) dual_objective_value(model) subproblem.id subproblem.depth n - compute_number_of_labeled_data_points(L, U)
		end

		if termination_status(model) == MOI.INFEASIBLE || subproblem_infeasible

			@printf "Subproblem (id = %d, depth = %d, #unlab = %d) is infeasible!\n" subproblem.id subproblem.depth n - compute_number_of_labeled_data_points(L, U)

			Threads.atomic_xchg!(subproblem.lower_bound, +Inf)

			volume_end::Float64 = sum(U - L)
			volume_diff::Float64 = volume_start - volume_end

			ret::ReturnValue = ReturnValue(
				+Inf,
				zeros(Float64, n),
				zeros(Float64, n, n),
				iter,
				length(added_rlt_cuts),
				local_upper_bound,
				volume_end,
				volume_diff,
				zeros(Float64, n),
				zeros(Float64, n + 1, n + 1),
				zeros(Float64, n),
				Vector{RLT_Cut}(),
				time() - tstart_subproblem,
				subproblem
			)

			return ret
		end

		##@assert termination_status(model) == MOI.OPTIMAL || termination_status(model) == MOI.SLOW_PROGRESS
		
		#@assert abs(objective_value(model) - objective_bound(model)) / (1.0 + abs(objective_value(model)) + abs(objective_bound(model))) < 1e-5
		#@assert abs(objective_value(model) - dual_objective_value(model)) / (1.0 + abs(objective_value(model)) + abs(dual_objective_value(model))) < 1e-5
		#@assert abs(dual_objective_value(model) - objective_bound(model)) / (1.0 + abs(dual_objective_value(model)) + abs(objective_bound(model))) < 1e-5

		# get SDP solution (RLT cuts are ignored at the moment)
		X::Matrix{Float64} = value.(X_var)
		Z::Matrix{Float64} = dual(psd_constraint)

		dual_L::Vector{Float64} = zeros(Float64, n)
		dual_U::Vector{Float64} = zeros(Float64, n)
		dual_LM::Vector{Float64} = zeros(Float64, n)
		dual_UM::Vector{Float64} = zeros(Float64, n)

		for i = 1:n
			if !isnothing(lower_bound_constraints[i])
				dual_L[i] = dual(lower_bound_constraints[i])
			end
			if !isnothing(upper_bound_constraints[i])
				dual_U[i] = dual(upper_bound_constraints[i])
			end
			if !isnothing(lower_main_diagonal_constraints[i])
				dual_LM[i] = dual(lower_main_diagonal_constraints[i])
			end
			if !isnothing(upper_main_diagonal_constraints[i])
				dual_UM[i] = dual(upper_main_diagonal_constraints[i])
			end
		end

		#dual_L::Vector{Float64} = dual.(lower_bound_constraints)
		#dual_U::Vector{Float64} = dual.(upper_bound_constraints)
		#dual_LM::Vector{Float64} = dual.(lower_main_diagonal_constraints)
		#dual_UM::Vector{Float64} = dual.(upper_main_diagonal_constraints)
		
		#@assert size(X,1) == n + 1
		#@assert size(X,2) == n + 1
		#@assert size(Z,1) == n + 1
		#@assert size(Z,2) == n + 1
		#@assert length(dual_L) == n
		#@assert length(dual_U) == n
		#@assert length(dual_LM) == n
		#@assert length(dual_UM) == n
		#@assert issymmetric(X)
		#@assert issymmetric(Z)
		#@assert eigmin(X) > -1e-8 # X must be positive semidefinite
		#@assert eigmin(Z) > -1e-8 # Z must be positive semidefinite
		#@assert minimum(dual_L) > -1e-5
		#@assert minimum(dual_U) > -1e-5
		#@assert minimum(dual_LM) > -1e-5
		#@assert minimum(dual_UM) > -1e-5
		
		# check whether primal solution is roughly feasible (not so important)
		#@assert abs(X[n+1,n+1] - 1.0) < 1e-4
		for i = 1:n
			#@assert X[i,i] > 0.9999
			##@assert X[n+1,i] > L[i] - 1e-4
			##@assert X[n+1,i] < U[i] + 1e-4
			#@assert X[i,i] >= X[n+1,i]^2 - 1e-4
		end
		
		# make dual multipliers feasible
		dual_L .= max.(dual_L, 0.0)
		dual_U .= max.(dual_U, 0.0)
		dual_LM .= max.(dual_LM, 0.0)
		dual_UM .= max.(dual_UM, 0.0)
		
		#@assert minimum(dual_L) >= 0.0
		#@assert minimum(dual_U) >= 0.0
		#@assert minimum(dual_LM) >= 0.0
		#@assert minimum(dual_UM) >= 0.0
		#-----------------------------------------------------------------------
		
		# construct the dual slack matrix Z ("my_Z") and keep track of the dual objective value
		
		my_dual_objective_value::Float64 = 0.0
		
		my_Z::Matrix{Float64} = deepcopy(C_tilde)
		#@assert size(my_Z,1) == n + 1
		#@assert size(my_Z,2) == n + 1
		#@assert issymmetric(my_Z)
		#@assert eigmin(my_Z) >= 0.0
		#@assert eigmin(my_Z[1:n,1:n]) > 0.0
		
		# the "1" in the corner
		my_Z[n+1,n+1] -= dual(one_corner) # is a free variable
		my_dual_objective_value += dual(one_corner)

		my_dual_objective_value += rhs * dual(balancing_constraint)
		for i = l+1:n
			my_Z[n+1,i] -= 0.5 * dual(balancing_constraint)
			my_Z[i,n+1] -= 0.5 * dual(balancing_constraint)
		end

		# product constraints
		if parameters.add_product_constraints
			for j = 1:n
				my_dual_objective_value += 0.0
				for i = l+1:n
					my_Z[i,j] -= 0.5 * dual(product_constraints[j])
					my_Z[j,i] -= 0.5 * dual(product_constraints[j])
				end
				my_Z[n+1,j] += 0.5 * rhs * dual(product_constraints[j])
				my_Z[j,n+1] += 0.5 * rhs * dual(product_constraints[j])
			end
		end
		
		for i = 1:n
		
			my_Z[n+1,i] -= 0.5 * dual_L[i]
			my_Z[i,n+1] -= 0.5 * dual_L[i]
			my_dual_objective_value += dual_L[i] * L[i]
			
			my_Z[n+1,i] += 0.5 * dual_U[i]
			my_Z[i,n+1] += 0.5 * dual_U[i]
			my_dual_objective_value -= dual_U[i] * U[i]
			
			my_Z[i,i] -= dual_LM[i]
			my_dual_objective_value += dual_LM[i] * lower_main_diagonal[i]
			
			my_Z[i,i] += dual_UM[i]
			my_dual_objective_value -= dual_UM[i] * upper_main_diagonal[i]
			
		end
		
		#@assert issymmetric(my_Z)
		
		#-----------------------------------------------------------------------
		
		# RLT cuts
		for cut::RLT_Cut in collect(keys(added_rlt_cuts))
		
			dual_value::Float64 = dual(added_rlt_cuts[cut])
			#@assert dual_value > -1e-7
			
			dual_value = max(dual_value, 0.0) # project dual multiplier
			
			# get RLT cut information
			i::Int64 = cut.i
			j::Int64 = cut.j
			type::Int64 = cut.type
			
			if type == 1
				my_Z[i,j] -= 0.5 * dual_value
				my_Z[j,i] -= 0.5 * dual_value
				my_Z[n+1,j] += 0.5 * dual_value * U[i]
				my_Z[j,n+1] += 0.5 * dual_value * U[i]
				my_Z[n+1,i] += 0.5 * dual_value * U[j]
				my_Z[i,n+1] += 0.5 * dual_value * U[j]
				my_dual_objective_value -= dual_value * U[i] * U[j]
		    elseif type == 2
				my_Z[i,j] -= 0.5 * dual_value
				my_Z[j,i] -= 0.5 * dual_value
				my_Z[n+1,j] += 0.5 * dual_value * L[i]
				my_Z[j,n+1] += 0.5 * dual_value * L[i]
				my_Z[n+1,i] += 0.5 * dual_value * L[j]
				my_Z[i,n+1] += 0.5 * dual_value * L[j]
				my_dual_objective_value -= dual_value * L[i] * L[j]
		    elseif type == 3
				my_Z[i,j] += 0.5 * dual_value
				my_Z[j,i] += 0.5 * dual_value
				my_Z[n+1,j] -= 0.5 * dual_value * L[i]
				my_Z[j,n+1] -= 0.5 * dual_value * L[i]
				my_Z[n+1,i] -= 0.5 * dual_value * U[j]
				my_Z[i,n+1] -= 0.5 * dual_value * U[j]
				my_dual_objective_value += dual_value * L[i] * U[j]
		    elseif type == 4
				my_Z[i,j] += 0.5 * dual_value
				my_Z[j,i] += 0.5 * dual_value
				my_Z[n+1,j] -= 0.5 * dual_value * U[i]
				my_Z[j,n+1] -= 0.5 * dual_value * U[i]
				my_Z[n+1,i] -= 0.5 * dual_value * L[j]
				my_Z[i,n+1] -= 0.5 * dual_value * L[j]
				my_dual_objective_value += dual_value * U[i] * L[j]
			end
			
		end # cut loop

		# triangle inequalities
		# for cut::Tri_Cut in collect(keys(added_tri_cuts))

		# 	dual_value::Float64 = dual(added_tri_cuts[cut])
		# 	#@assert dual_value > -1e-7
			
		# 	dual_value = max(dual_value, 0.0) # project dual multiplier
			
		# 	# get RLT cut information
		# 	i::Int64 = cut.i
		# 	j::Int64 = cut.j
		# 	k::Int64 = cut.k
		# 	type::Int64 = cut.type
		# 	#@assert 1 <= i && i < j && j < k && k <= n
		# 	#@assert 1 <= type && type <= 4
			
		# 	if type == 1
		# 		my_Z[i,j] -= 0.5 * dual_value * (U[k] - L[k])
		# 		my_Z[j,i] -= 0.5 * dual_value * (U[k] - L[k])
		# 		my_Z[i,k] -= 0.5 * dual_value * (U[j] - L[j])
		# 		my_Z[k,i] -= 0.5 * dual_value * (U[j] - L[j])
		# 		my_Z[j,k] -= 0.5 * dual_value * (U[i] - L[i])
		# 		my_Z[k,j] -= 0.5 * dual_value * (U[i] - L[i])
		# 		my_Z[n+1,i] -= 0.5 * dual_value * (L[j] * L[k] - U[j] * U[k])
		# 		my_Z[i,n+1] -= 0.5 * dual_value * (L[j] * L[k] - U[j] * U[k])
		# 		my_Z[n+1,j] -= 0.5 * dual_value * (L[i] * L[k] - U[i] * U[k])
		# 		my_Z[j,n+1] -= 0.5 * dual_value * (L[i] * L[k] - U[i] * U[k])
		# 		my_Z[n+1,k] -= 0.5 * dual_value * (L[i] * L[j] - U[i] * U[j])
		# 		my_Z[k,n+1] -= 0.5 * dual_value * (L[i] * L[j] - U[i] * U[j])
		# 		my_dual_objective_value -= dual_value * (U[i] * U[j] * U[k] - L[i] * L[j] * L[k])
		# 	elseif type == 2
		# 		my_Z[i,j] -= 0.5 * dual_value * (U[k] - L[k])
		# 		my_Z[j,i] -= 0.5 * dual_value * (U[k] - L[k])
		# 		my_Z[i,k] -= 0.5 * dual_value * (L[j] - U[j])
		# 		my_Z[k,i] -= 0.5 * dual_value * (L[j] - U[j])
		# 		my_Z[j,k] -= 0.5 * dual_value * (L[i] - U[i])
		# 		my_Z[k,j] -= 0.5 * dual_value * (L[i] - U[i])
		# 		my_Z[n+1,i] -= 0.5 * dual_value * (L[k] * U[j] - L[j] * U[k])
		# 		my_Z[i,n+1] -= 0.5 * dual_value * (L[k] * U[j] - L[j] * U[k])
		# 		my_Z[n+1,j] -= 0.5 * dual_value * (L[k] * U[i] - L[i] * U[k])
		# 		my_Z[j,n+1] -= 0.5 * dual_value * (L[k] * U[i] - L[i] * U[k])
		# 		my_Z[n+1,k] -= 0.5 * dual_value * (U[i] * U[j] - L[i] * L[j])
		# 		my_Z[k,n+1] -= 0.5 * dual_value * (U[i] * U[j] - L[i] * L[j])
		# 		my_dual_objective_value -= dual_value * (L[i] * L[j] * U[k] - L[k] * U[i] * U[j])
		# 	elseif type == 3
		# 		my_Z[i,j] -= 0.5 * dual_value * (L[k] - U[k])
		# 		my_Z[j,i] -= 0.5 * dual_value * (L[k] - U[k])
		# 		my_Z[i,k] -= 0.5 * dual_value * (U[j] - L[j])
		# 		my_Z[k,i] -= 0.5 * dual_value * (U[j] - L[j])
		# 		my_Z[j,k] -= 0.5 * dual_value * (L[i] - U[i])
		# 		my_Z[k,j] -= 0.5 * dual_value * (L[i] - U[i])
		# 		my_Z[n+1,i] -= 0.5 * dual_value * (L[j] * U[k] - L[k] * U[j])
		# 		my_Z[i,n+1] -= 0.5 * dual_value * (L[j] * U[k] - L[k] * U[j])
		# 		my_Z[n+1,j] -= 0.5 * dual_value * (U[i] * U[k] - L[i] * L[k])
		# 		my_Z[j,n+1] -= 0.5 * dual_value * (U[i] * U[k] - L[i] * L[k])
		# 		my_Z[n+1,k] -= 0.5 * dual_value * (L[j] * U[i] - L[i] * U[j])
		# 		my_Z[k,n+1] -= 0.5 * dual_value * (L[j] * U[i] - L[i] * U[j])
		# 		my_dual_objective_value -= dual_value * (L[i] * L[k] * U[j] - L[j] * U[i] * U[k])
		# 	elseif type == 4
		# 		my_Z[i,j] -= 0.5 * dual_value * (L[k] - U[k])
		# 		my_Z[j,i] -= 0.5 * dual_value * (L[k] - U[k])
		# 		my_Z[i,k] -= 0.5 * dual_value * (L[j] - U[j])
		# 		my_Z[k,i] -= 0.5 * dual_value * (L[j] - U[j])
		# 		my_Z[j,k] -= 0.5 * dual_value * (U[i] - L[i])
		# 		my_Z[k,j] -= 0.5 * dual_value * (U[i] - L[i])
		# 		my_Z[n+1,i] -= 0.5 * dual_value * (U[j] * U[k] - L[j] * L[k])
		# 		my_Z[i,n+1] -= 0.5 * dual_value * (U[j] * U[k] - L[j] * L[k])
		# 		my_Z[n+1,j] -= 0.5 * dual_value * (L[i] * U[k] - L[k] * U[i])
		# 		my_Z[j,n+1] -= 0.5 * dual_value * (L[i] * U[k] - L[k] * U[i])
		# 		my_Z[n+1,k] -= 0.5 * dual_value * (L[i] * U[j] - L[j] * U[i])
		# 		my_Z[k,n+1] -= 0.5 * dual_value * (L[i] * U[j] - L[j] * U[i])
		# 		my_dual_objective_value -= dual_value * (L[j] * L[k] * U[i] - L[i] * U[j] * U[k])
		# 	end
			
		# end # cut loop
		
		#-----------------------------------------------------------------------

		#@assert issymmetric(my_Z)
		#@assert eigmin(my_Z) > -1e-6
		#@assert norm(Z - my_Z) / abs(1.0 + norm(Z) + norm(my_Z)) < 1e-5
		#@assert abs(dual_objective_value(model) - my_dual_objective_value) / max(1.0 + abs(dual_objective_value(model)) + abs(my_dual_objective_value)) < 1e-3
				
		#-----------------------------------------------------------------------
		
		# compute dual bound
		
		max_sum_trace::Float64 = 1.0
		for i = 1:n
			max_sum_trace += max(L[i]^2, U[i]^2)
		end
		# "max_sum_trace" is now an upper bound on the maximum eigenvalue of the optimal SDP solution X
		
		# compute the sum of all negative eigenvalues of my_Z
		eigvals_my_Z::Vector{Float64} = eigvals(my_Z)
		sum_neg::Float64 = 0.0
		for i = 1:n+1
			if eigvals_my_Z[i] < 0.0
				sum_neg += eigvals_my_Z[i]
			end
		end
		
		# correct "my_dual_objective_value"
		my_dual_objective_value += max_sum_trace * sum_neg
		#@assert abs(dual_objective_value(model) - my_dual_objective_value) / max(1.0 + abs(dual_objective_value(model)) + abs(my_dual_objective_value)) < 1e-2

		if my_dual_objective_value > subproblem.lower_bound[]
			Threads.atomic_xchg!(subproblem.lower_bound, my_dual_objective_value)
		end
		
		#@printf "\neigmax(X) = %g\n" eigmax(X)
		#@printf "bound on eigmax = %g\n" max_sum_trace
		#@printf "sum_neg = %g\n" sum_neg
		#@printf "penalty using eigmax = %g\n" eigmax(X) * sum_neg
		#@printf "penalty using max_sum_trace = %g\n" max_sum_trace * sum_neg
		#@printf "|| Z _mosek - my_Z || = %g\n" norm(Z - my_Z)
		#@printf "mosek dual = %.8f\n" dual_objective_value(model)
		#@printf "my_dual_objective_value = %.8f\n" my_dual_objective_value
		#@printf "| mosek_dual - my_dual_objective_value | = %g\n" abs(dual_objective_value(model) - my_dual_objective_value)
		
		#-----------------------------------------------------------------------
		#-----------------------------------------------------------------------
		#-----------------------------------------------------------------------
		
		# it is important to compute "lower_bound_improvement" first; otherwise, we would overwrite the last value of "lower_bound"
		#lower_bound_improvement = objective_value(model) - lower_bound
		#lower_bound = objective_value(model)
		
		lower_bound_improvement::Float64 = my_dual_objective_value - lower_bound
		old_lower_bound::Float64 = lower_bound
		lower_bound = max(lower_bound, my_dual_objective_value)

		#@assert lower_bound_improvement / (1.0 + abs(old_lower_bound) + abs(lower_bound)) > -1e-2
		
		gap::Float64 = compute_gap(lower_bound, instance.upper_bound[])
		
		success::Bool = false
		
		if gap >= parameters.gap_prune

			better_upper_bound_found::Bool = false
		
			if parameters.locally_infeasible_solutions == 0 || parameters.locally_infeasible_solutions == 1

				yl = zeros(n)
				for i = 1:n
					if L[i] > 0.0
						yl[i] = +1.0
					end
					if U[i] < 0.0
						yl[i] = -1.0
					end
				end

				success, upper_bound::Float64 = run_heuristic(C, value.(X_var[n+1, 1:n]), value.(X_var[1:n, 1:n]), yl, subproblem, instance, parameters.num_runs_heuristics, parameters.use_local_search)

				# all solutions computed are feasible for this subproblem
				local_upper_bound = min(local_upper_bound, upper_bound)
				#@assert instance.upper_bound[] <= upper_bound

				better_upper_bound_found = success

				# check that the solution stored in subproblem.x is feasible
				if !isnothing(subproblem)
					for i = 1:n
						#@assert yl[i] * subproblem.x[i] >= 0.0
					end
					#@assert minimum(abs.(subproblem.x)) >= 1.0
				end

			end

			if parameters.locally_infeasible_solutions == 1 || parameters.locally_infeasible_solutions == 2

				yl::Vector{Float64} = deepcopy(instance.y)

				success, upper_bound = run_heuristic(C, value.(X_var[n+1, 1:n]), value.(X_var[1:n, 1:n]), yl, subproblem, instance, parameters.num_runs_heuristics, parameters.use_local_search)
				
				if success
					better_upper_bound_found = true
				end

			end
		
			# try to compute tighter bound constraints
			if better_upper_bound_found && compute_gap(lower_bound, instance.upper_bound[]) >= parameters.gap_prune && parameters.recompute_bound_constraints && (subproblem.depth == 0 || parameters.num_threads == 1)
				labeled_before::Int64 = compute_number_of_labeled_data_points(L, U)
				compute_L_and_U!(n, C, Cinv, C_tilde, L, U, "qp", instance.upper_bound[], l, rhs)
				project_bound_constraints!(L, U)
				labeled_after::Int64 = compute_number_of_labeled_data_points(L, U)
				@printf "new volume: %.4f\n" sum(U - L)
				@printf "%d data points were labeled by recomputing the bound constraints\n" labeled_after - labeled_before
			end

		end
		
		#@assert instance.upper_bound[] <= local_upper_bound

		diff::Float64 = instance.upper_bound[] - lower_bound
		
		if diff > 0.0
			
			#@assert TOL_P > 0.0
			#@assert TOL_D > 0.0
			
			# bound tightening
			if parameters.use_bound_tightening
			
				for i = 1:n

					# apply to lower bound constraints
					if X[n+1,i] <= L[i] + TOL_P && dual_L[i] > TOL_D
						U[i] = min(U[i], L[i] + diff / dual_L[i] + TOL_BOUND)
					end

					# apply to upper bound constraints
					if X[n+1,i] >= U[i] - TOL_P && dual_U[i] > TOL_D
						L[i] = max(L[i], U[i] - diff / dual_U[i] - TOL_BOUND)
					end

					# apply to main diagonal (lower bound)
					if X[i,i] <= lower_main_diagonal[i] + TOL_P && dual_LM[i] > TOL_D
						upper_main_diagonal[i] = min(upper_main_diagonal[i], lower_main_diagonal[i] + diff / dual_LM[i] + TOL_BOUND)
						L[i] = max(L[i], - sqrt(lower_main_diagonal[i] + diff / dual_LM[i]) - TOL_BOUND)
						U[i] = min(U[i], sqrt(lower_main_diagonal[i] + diff / dual_LM[i]) + TOL_BOUND)
					end

					# apply to main diagonal (upper bound)
					if X[i,i] >= upper_main_diagonal[i] - TOL_P && dual_UM[i] > TOL_D
						lower_main_diagonal[i] = max(lower_main_diagonal[i], upper_main_diagonal[i] - diff / dual_UM[i] - TOL_BOUND)
						if upper_main_diagonal[i] - diff / dual_UM[i] >= 1
						    if L[i] > - sqrt(upper_main_diagonal[i] - diff / dual_UM[i] + TOL_BOUND)
						        L[i] = max(L[i], +1.0)
						    end
						    if U[i] < sqrt(upper_main_diagonal[i] - diff / dual_UM[i] - TOL_BOUND)
						        U[i] = min(U[i], -1.0)
						    end
						end
					end

				end
				
			end # bound tightening
			
		end # diff
		
		# check whether problem is infeasible now
		for i = 1:n
			if L[i] > -1.0 + TOL_BOUND && U[i] < +1.0 - TOL_BOUND || L[i] > U[i] + TOL_BOUND
				# problem is infeasible
				#@assert false
				error("This subproblem is infeasible with respect to the box constraints!\n")
			end
		end
		
		project_bound_constraints!(L, U)

################################################################################

		rlt_sum::Vector{Float64} = zeros(n)

		removed::Int64 = 0
		# remove (almost) inactive RLT cuts
		for cut::RLT_Cut in collect(keys(added_rlt_cuts))
		
			rlt_sum[cut.i] += abs(dual(added_rlt_cuts[cut]))
			rlt_sum[cut.j] += abs(dual(added_rlt_cuts[cut]))
		
		    if abs(dual(added_rlt_cuts[cut])) < TOL_D # TODO also look at primal violation
		        delete!(added_rlt_cuts, cut)
		        removed += 1
		    end
		end

		# for cut::Tri_Cut in collect(keys(added_tri_cuts))
		#     if abs(dual(added_tri_cuts[cut])) < TOL_D # TODO also look at primal violation
		#         delete!(added_tri_cuts, cut)
		#         removed += 1
		#     end
		# end

		gap = compute_gap(lower_bound, instance.upper_bound[])

		if gap >= parameters.gap_prune
		
			# add violated RLT cuts
			new_rlt_cuts::Vector{Tuple{RLT_Cut, Float64}} = Vector{Tuple{RLT_Cut, Float64}}() # TODO we could also add the violation to the struct!
			for i = 1:n
				for j = i + 1:n

				    val::Float64 = X[i,j] - U[i] * X[n+1,j] - U[j] * X[n+1,i] + U[i] * U[j]
				    if val < parameters.minimum_violation
				        push!(new_rlt_cuts, (RLT_Cut(i, j, 1), val))
				    end

				    val = X[i,j] - L[i] * X[n+1,j] - L[j] * X[n+1,i] + L[i] * L[j]
				    if val < parameters.minimum_violation
				        push!(new_rlt_cuts, (RLT_Cut(i, j, 2), val))
				    end

				    val = L[i] * X[n+1,j] + U[j] * X[n+1,i] - L[i] * U[j] - X[i,j]
				    if val < parameters.minimum_violation
				        push!(new_rlt_cuts, (RLT_Cut(i, j, 3), val))
				    end

				    val = U[i] * X[n+1,j] + L[j] * X[n+1,i] - U[i] * L[j] - X[i,j]
				    if val < parameters.minimum_violation
				        push!(new_rlt_cuts, (RLT_Cut(i, j, 4), val))
				    end

				end
			end

			# find and add the most violated cuts that were not added before
			# NOTE: since we have strengthened the RLT cuts, we might add an already included cut again
			sort!(new_rlt_cuts, by = x -> x[2])
			max_new_rlt_cuts::Int64 = Int64(floor(min(parameters.factor_maximum_cuts_dualbound * n, length(new_rlt_cuts))))
			added::Int64 = 0
			for (cut::RLT_Cut, _) in new_rlt_cuts
				# only add cut if it is not stored yet
				if !haskey(added_rlt_cuts, cut)
				    added_rlt_cuts[cut] = nothing
				    added += 1
				    if added >= max_new_rlt_cuts
				        break # maximum number of added cuts reached
				    end
				end
			end

			# add violated triangle inequalities
			# new_tri_cuts::Vector{Tuple{Tri_Cut, Float64}} = Vector{Tuple{Tri_Cut, Float64}}() # TODO we could also add the violation to the struct!
			# for i = 1:n
			# 	for j = i + 1:n
			# 		for k = j + 1:n

			# 			val::Float64 = (U[k] - L[k]) * X[i,j] + (U[j] - L[j]) * X[i,k] + (U[i] - L[i]) * X[j,k] + (L[j] * L[k] - U[j] * U[k]) * X[n+1,i] + (L[i] * L[k] - U[i] * U[k]) * X[n+1,j] + (L[i] * L[j] - U[i] * U[j]) * X[n+1,k] + U[i] * U[j] * U[k] - L[i] * L[j] * L[k]
			# 			if val < parameters.minimum_violation
			# 				push!(new_tri_cuts, (Tri_Cut(i, j, k, 1), val))
			# 			end

			# 			val = (U[k] - L[k]) * X[i,j] + (L[j] - U[j]) * X[i,k] + (L[i] - U[i]) * X[j,k] + (L[k] * U[j] - L[j] * U[k]) * X[n+1,i] + (L[k] * U[i] - L[i] * U[k]) * X[n+1,j] + (U[i] * U[j] - L[i] * L[j]) * X[n+1,k] + L[i] * L[j] * U[k] - L[k] * U[i] * U[j]
			# 			if val < parameters.minimum_violation
			# 				push!(new_tri_cuts, (Tri_Cut(i, j, k, 2), val))
			# 			end

			# 			val = (L[k] - U[k]) * X[i,j] + (U[j] - L[j]) * X[i,k] + (L[i] - U[i]) * X[j,k] + (L[j] * U[k] - L[k] * U[j]) * X[n+1,i] + (U[i] * U[k] - L[i] * L[k]) * X[n+1,j] + (L[j] * U[i] - L[i] * U[j]) * X[n+1,k] + L[i] * L[k] * U[j] - L[j] * U[i] * U[k]
			# 			if val < parameters.minimum_violation
			# 				push!(new_tri_cuts, (Tri_Cut(i, j, k, 3), val))
			# 			end

			# 			val = (L[k] - U[k]) * X[i,j] + (L[j] - U[j]) * X[i,k] + (U[i] - L[i]) * X[j,k] + (U[j] * U[k] - L[j] * L[k]) * X[n+1,i] + (L[i] * U[k] - L[k] * U[i]) * X[n+1,j] + (L[i] * U[j] - L[j] * U[i]) * X[n+1,k] + L[j] * L[k] * U[i] - L[i] * U[j] * U[k]
			# 			if val < parameters.minimum_violation
			# 				push!(new_tri_cuts, (Tri_Cut(i, j, k, 4), val))
			# 			end

			# 		end # k
			# 	end # j
			# end # I

			# sort!(new_tri_cuts, by = x -> x[2])
			# max_new_tri_cuts::Int64 = min(parameters.factor_maximum_cuts_dualbound * n, length(new_tri_cuts))
			# added = 0
			# for (cut::Tri_Cut, _) in new_tri_cuts
			# 	# only add cut if it is not stored yet
			# 	if !haskey(added_tri_cuts, cut)
			# 	    added_tri_cuts[cut] = nothing
			# 	    added += 1
			# 	    if added >= max_new_tri_cuts
			# 	        break # maximum number of added cuts reached
			# 	    end
			# 	end
			# end
			
		end
		
################################################################################
		
		new_volume::Float64 = sum(U - L)
		gap = compute_gap(lower_bound, instance.upper_bound[])

		# decide whether we should stop
		if lower_bound_improvement / old_lower_bound < parameters.rel_tol_cutting_plane_approach || gap < parameters.gap_prune || iter >= parameters.max_cutting_plane_iter
		
			volume_end = sum(U - L)
			volume_diff = volume_start - volume_end
			#@assert volume_diff >= 0.0
			
			final_cuts::Vector{RLT_Cut} = RLT_Cut[]
			for cut::RLT_Cut in collect(keys(added_rlt_cuts))
				push!(final_cuts, cut)
			end

			ret = ReturnValue(
				max(subproblem.lower_bound[], lower_bound),
				value.(X_var[n+1, 1:n]),
				value.(X_var[1:n, 1:n]),
				iter,
				length(added_rlt_cuts),
				local_upper_bound,
				volume_end,
				volume_diff,
				dual_LM,
				Z,
				rlt_sum,
				final_cuts,
				time() - tstart_subproblem,
				subproblem
			)

			return ret
		    #return max(subproblem.lower_bound, lower_bound), value.(X_var[n+1, 1:n]), value.(X_var[1:n, 1:n]), iter, length(added_rlt_cuts), local_upper_bound, volume_end, volume_diff, dual_LM, Z, rlt_sum, final_cuts
		end

		volume = new_volume

	end # iter loop

	
end # sdp_cut_and_tighten()



function find_best_kernel_alignment(n::Int64, X_data::Matrix{Float64}, y::Vector{Float64})

	#@assert n >= 1
	#@assert size(X_data,1) == n
	#@assert length(y) == n
	#@assert minimum(abs.(y)) == 1.0
	#@assert maximum(abs.(y)) == 1.0
	
	best_gamma::Float64 = 0.0
	best_kernel::String = "nothing" # linear or rbf
	best_alignment::Float64 = -1.0
	best_kernel_matrix::Matrix{Float64} = zeros(n,n)
	
	ideal_kernel::Matrix{Float64} = y * y'
	
	# linear kernel
	kernel_matrix::Matrix{Float64} = compute_kernel_matrix(n, X_data, "linear", nothing)
	centered_kernel_matrix::Matrix{Float64} = (I(n) - 1.0 / n * ones(n,n)) * kernel_matrix * (I(n) - 1.0 / n * ones(n,n))
	kernel_alignment::Float64 = dot(vec(ideal_kernel)', vec(centered_kernel_matrix)) / (n * norm(centered_kernel_matrix))
	@printf "alignment of linear kernel: %.17e\n" kernel_alignment
	
	best_kernel = "linear"
	best_alignment = kernel_alignment
	best_gamma = 0.0
	best_kernel_matrix = deepcopy(kernel_matrix)
	
	gamma_min::Float64 = 0.001
	gamma_max::Float64 = 10.0
	num_steps::Int64 = 15
	
	factor_gamma::Float64 = (gamma_max / gamma_min)^(1.0 / num_steps)
	
	gamma::Float64 = gamma_min
	
	while gamma <= gamma_max + 1e-8
	
		kernel_matrix = compute_kernel_matrix(n, X_data, "rbf", gamma)
		centered_kernel_matrix = (I(n) - 1.0 / n * ones(n,n)) * kernel_matrix * (I(n) - 1.0 / n * ones(n,n))
		
		kernel_alignment = dot(vec(ideal_kernel)', vec(centered_kernel_matrix)) / (n * norm(centered_kernel_matrix))
		@printf "alignment of rbf kernel with gamma = %.17e: %.17e\n" gamma kernel_alignment
		
		if kernel_alignment > best_alignment
			best_gamma = gamma
			best_alignment = kernel_alignment
			best_kernel = "rbf"
			best_kernel_matrix = deepcopy(kernel_matrix)
		end
		
		gamma *= factor_gamma
		
	end

	#@assert best_kernel == "linear" || best_kernel == "rbf"
	#@assert best_kernel == "linear" || best_gamma > 0.0
	
	return best_kernel, best_kernel_matrix, best_gamma, best_alignment

end



function train_svm(n::Int64, C_penalty::Float64, kernel_matrix::Matrix{Float64}, y::Vector{Float64})

	#@assert n >= 1
	#@assert C_penalty > 0.0
	#@assert length(y) == n
	#@assert minimum(abs.(y)) == 1.0
	#@assert maximum(abs.(y)) == 1.0
	#@assert size(kernel_matrix,1) == n
	#@assert size(kernel_matrix,2) == n
	#@assert issymmetric(kernel_matrix)
	#@assert eigmin(kernel_matrix) > -1e-8
	
	K::Matrix{Float64} = kernel_matrix + 0.5 / C_penalty * I(n)
	#@assert issymmetric(K)
	#@assert eigmin(K) > 0.0
    
    cost_matrix::Matrix{Float64} = 0.5 * inv(K)
    cost_matrix = 0.5 * (cost_matrix + cost_matrix')
	#@assert issymmetric(cost_matrix)
	#@assert eigmin(cost_matrix) > 0.0
    
    model = Model(() -> Gurobi.Optimizer(gurobi_env); add_bridges = false)
    set_silent(model)
    
    #set_optimizer_attribute(model, "Threads", 1)
    set_optimizer_attribute(model, "BarQCPConvTol", 5e-9)
    
	@variable(model, x_var[i = 1:n])
    
	@constraint(model, [i = 1:n], y[i] * x_var[i] >= 1.0)
    
    @objective(model, Min, x_var' * cost_matrix * x_var)
    
	optimize!(model)
	
	if termination_status(model) != MOI.OPTIMAL
		@printf "in train_svm():\n"
		@show termination_status(model)
	end

	##@assert termination_status(model) == MOI.OPTIMAL || termination_status(model) == MOI.SLOW_PROGRESS

	x::Vector{Float64} = value.(x_var)
	#@assert length(x) == n

	for i = 1:n
		#@assert y[i] * x[i] > 1.0 - 1e-10
		if x[i] < 0.0
			x[i] = min(x[i], -1.0)
		end
		if x[i] > 0.0
			x[i] = max(x[i], +1.0)
		end
	end
	
	alpha::Vector{Float64} = inv(K .* (y * y')) * (x .* y)
	#@assert length(alpha) == n

	for i = 1:n
		#@assert alpha[i] > -1e-6
		alpha[i] = max(0.0, alpha[i])
	end
	
	return alpha
	
end



function get_accuracy_cross_validation(
	n::Int64,
	y::Vector{Float64},
	folds::Vector{Tuple{Vector{Int64}, Vector{Int64}}},
	C_penalty::Float64,
	kernel_matrix::Matrix{Float64})

	#@assert n >= 1
	#@assert length(y) == n
	#@assert minimum(abs.(y)) == 1.0
	#@assert maximum(abs.(y)) == 1.0
	#@assert C_penalty > 0.0
	#@assert size(kernel_matrix,1) == n
	#@assert size(kernel_matrix,2) == n
	#@assert issymmetric(kernel_matrix)
	#@assert eigmin(kernel_matrix) > -1e-8
	#@assert length(folds) >= 2
	
	accuracy::Float64 = 0.0
	
	for fold in folds
	
		train::Vector{Int64} = fold[1]
		test::Vector{Int64} = fold[2]

		length(train) >= 1
		length(test) >= 1
		
		y_train::Vector{Float64} = y[train]
		y_test::Vector{Float64} = y[test]
		
		n_train::Int64 = length(y_train)
		
		kernel_matrix_train::Matrix{Float64} = kernel_matrix[train,train]
	
		alpha::Vector{Float64} = train_svm(n_train, C_penalty, kernel_matrix_train, y_train)
		#@assert length(alpha) == n_train
		#@assert minimum(alpha) >= 0.0
		
		correct::Int64 = 0
		
		for i::Int64 in test
		
			value::Float64 = 0.0
			for j = 1:n_train
				value += y_train[j] * alpha[j] * kernel_matrix[i,train[j]]
			end
			
			prediction::Float64 = sign(value)
			#@assert abs(prediction) == 1.0
			
			if prediction == y[i]
				correct += 1
			end
			
		end # prediction loop
		
		accuracy += 1.0 * correct / length(test)
		
	end # folds
	
	return accuracy / length(folds)

end # get_accuracy_cross_validation()



function find_best_penalty_parameter(
	n::Int64,
	y::Vector{Float64},
	folds::Vector{Tuple{Vector{Int64}, Vector{Int64}}},
	kernel_matrix::Matrix{Float64},
	penalty_parameter_min::Float64,
	penalty_parameter_max::Float64,
	penalty_parameter_num_steps::Int64)

	#@assert n >= 1
	#@assert length(y) == n
	#@assert minimum(abs.(y)) == 1.0
	#@assert maximum(abs.(y)) == 1.0
	#@assert size(kernel_matrix,1) == n
	#@assert size(kernel_matrix,2) == n
	#@assert issymmetric(kernel_matrix)
	#@assert eigmin(kernel_matrix) > -1e-8
	#@assert length(folds) >= 2
	#@assert 0.0 < penalty_parameter_min && penalty_parameter_min < penalty_parameter_max
	#@assert penalty_parameter_num_steps >= 2
	
	best_accuracy::Float64 = -1.0
	best_penalty_parameter::Float64 = 0.0
	
	factor_penalty_parameter::Float64 = (penalty_parameter_max / penalty_parameter_min)^(1.0 / penalty_parameter_num_steps)
	
	penalty_parameter::Float64 = penalty_parameter_min
	
	while penalty_parameter <= penalty_parameter_max + 1e-8
			
		accuracy::Float64 = get_accuracy_cross_validation(n, y, folds, penalty_parameter, kernel_matrix)
		#@assert 0.0 <= accuracy && accuracy <= 1.0
		
		@printf "accuracy with penalty parameter C = %.17e: %.2f%%\n" penalty_parameter 100.0 * accuracy
		
		if accuracy > best_accuracy
			best_accuracy = accuracy
			best_penalty_parameter = penalty_parameter
		end
	
		penalty_parameter *= factor_penalty_parameter
	
	end
	
	#@assert best_penalty_parameter > 0.0
	
	return best_accuracy, best_penalty_parameter

end



function create_instance(
	file::String,
	n::Int64,
	l::Int64,
	X_data::Matrix{Float64},
	true_labels::Vector{Float64},
	penalty_parameters::Vector{Float64},
	kernel_type::String,
	gamma::Float64)

	#@assert n >= 1
	#@assert 1 <= l && l <= n
	#@assert size(X_data,1) == n
	#@assert length(true_labels) == n
	#@assert minimum(abs.(true_labels)) == 1.0
	#@assert maximum(abs.(true_labels)) == 1.0
	#@assert length(penalty_parameters) == n
	#@assert minimum(penalty_parameters) > 0.0
	#@assert kernel_type == "linear" || kernel_type == "rbf" && gamma > 0.0

	kernel_matrix::Matrix{Float64} = compute_kernel_matrix(n, X_data, kernel_type, gamma)
	#@assert issymmetric(kernel_matrix)
	#@assert eigmin(kernel_matrix) > -1e-8
	D::Matrix{Float64} = diagm(0.5 ./ penalty_parameters)
	K::Matrix{Float64} = kernel_matrix + D
	#@assert issymmetric(K)
	#@assert eigmin(K) > 0.0
	Kinv::Matrix{Float64} = inv(K)
	Kinv = 0.5 .* (Kinv .+ Kinv')
	C::Matrix{Float64} = 0.5 .* Kinv
	#@assert issymmetric(C)
	#@assert eigmin(C) > 0.0
	C_tilde::Matrix{Float64} = [C zeros(n,1); zeros(1,n) 0.0]
	Cinv::Matrix{Float64} = 2.0 .* K
	#@assert issymmetric(Cinv)
	#@assert eigmin(Cinv) > 0.0

	instance::S3vm_instance = S3vm_instance(
		basename(file),
		n,
		size(X_data,2),
		X_data,
		[true_labels[1:l]; zeros(Float64,n - l)],
		true_labels,
		penalty_parameters,
		kernel_matrix,
		D,
		K,
		Kinv,
		C,
		Cinv,
		C_tilde,
		kernel_type,
		gamma,
		Threads.Atomic{Float64}(+Inf),
		zeros(Float64,n),
		zeros(Float64,n),
		zeros(Float64,n),
		ReentrantLock()
	)

	return instance

end # create_instance



function run_tests(instances_file::String, parameters_file::String)

	@printf "--------------------------------------------------------------------------------\n"

	files::Vector{String} = []

	content = read(instances_file, String)

	@printf "Instances:\n\n"
	for line in split(content, '\n')
		line_modified = strip(split(line, '#', limit=2)[1]) # remove comments
        if length(line_modified) > 1
			push!(files, line_modified)
			@printf "%s\n" line_modified
		end
	end

	parameters::MyParameters = get_parameters(parameters_file)
	@printf "\n--------------------------------------------------------------------------------\n"
	@printf "Parameters:\n\n"
	for field_name in fieldnames(MyParameters)
		println("$field_name: $(getfield(parameters, field_name))")
	end

	for file::String in files

		@printf "\n--------------------------------------------------------------------------------\n"
		@printf "--------------------------------------------------------------------------------\n"
		@printf "--------------------------------------------------------------------------------\n"
		@printf "--------------------------------------------------------------------------------\n\n"

		# READ FILE/INSTANCE
		n::Int64, X_data::Matrix{Float64}, y::Vector{Float64}, l::Int64 = read_data(file, parameters.seed, parameters.perc)
		#@assert minimum(abs.(y)) == 1.0
		#@assert maximum(abs.(y)) == 1.0
		
		if parameters.use_everything_for_cross_validation
			# use all data and labels for cross-validation
			l_backup::Int64 = l
			l = n
		end

		# PRINT KERNEL ALIGNMENTS
		@printf "\n--------------------------------------------------------------------------------\n\n"
		@printf "Here are the kernel alignments on all labeled data points:\n"
		kernel_type_best_alignment::String, _, best_gamma::Float64, best_alignment::Float64 = find_best_kernel_alignment(l, X_data[1:l, :], y[1:l])
		#@assert kernel_type_best_alignment == "linear" || kernel_type_best_alignment == "rbf" && best_gamma > 0.0
		#@assert 0.0 <= best_alignment && best_alignment <= 1.0
		@printf "=> Best kernel according to alignment: %s" kernel_type_best_alignment
		if kernel_type_best_alignment == "rbf"
			@printf " (gamma = %.17e)" best_gamma
		end
		@printf " with alignment %.17e\n\n" best_alignment
		@printf "--------------------------------------------------------------------------------\n"
		
		# DO CROSS-VALIDATION
		folds::Vector{Tuple{Vector{Int64}, Vector{Int64}}} = collect(ScikitLearn.Skcore.StratifiedKFold(y[1:l], n_folds=parameters.kfold))
		if length(folds) != parameters.kfold
			error("Error in k-fold cross-validation. Maybe \"kfold\" is too large?\n")
		end
		for fold in folds
			#@assert length(fold[1]) + length(fold[2]) == l
			#@assert sort(union(fold[1], fold[2])) == 1:l
			#@assert length(fold[1]) >= 1
			#@assert length(fold[2]) >= 1
		end

		@printf "\nWe test the linear kernel:\n"
		kernel_matrix_linear::Matrix{Float64} = compute_kernel_matrix(n, X_data, "linear", nothing)
		best_accuracy_linear::Float64, best_penalty_parameter_linear::Float64 = find_best_penalty_parameter(l, y[1:l], folds, kernel_matrix_linear[1:l,1:l], parameters.penalty_parameter_min, parameters.penalty_parameter_max, parameters.penalty_parameter_num_steps)
		
		gamma::Float64 = 1.0 / size(X_data,2)
		@printf "\nWe test the rbf kernel with gamma = %.17e:\n" gamma
		kernel_matrix_rbf::Matrix{Float64} = compute_kernel_matrix(n, X_data, "rbf", gamma)
		best_accuracy_rbf::Float64, best_penalty_parameter_rbf::Float64 = find_best_penalty_parameter(l, y[1:l], folds, kernel_matrix_rbf[1:l,1:l], parameters.penalty_parameter_min, parameters.penalty_parameter_max, parameters.penalty_parameter_num_steps)
		
		best_kernel_type::String = (best_accuracy_linear > best_accuracy_rbf) ? "linear" : "rbf"
		best_penalty_parameter::Float64 = (best_accuracy_linear > best_accuracy_rbf) ? best_penalty_parameter_linear : best_penalty_parameter_rbf
		@printf "\nAccording to our 10-fold cross-validation, the best choice for the kernel is: %s with C = %.17e" best_kernel_type best_penalty_parameter
		
		if parameters.kernel_selection == "user"
			best_kernel_type = parameters.kernel_type
			gamma = parameters.gamma
			if gamma == 0.0
				gamma = 1.0 / size(X_data,2)
			end
			best_penalty_parameter = parameters.penalty_parameter
		end

		if parameters.use_everything_for_cross_validation
			l = l_backup
		end

		#@assert l < n
		penalty_parameters::Vector{Float64} = [best_penalty_parameter * ones(l); (1.0 * l / (n - l)) * parameters.penalty_factor_unlabeled * best_penalty_parameter * ones(n - l)]
		instance::S3vm_instance = create_instance(file, n, l, X_data, y, penalty_parameters, best_kernel_type, gamma)

		solve_s3vm_instance(instance, parameters)

		output_file = @sprintf "./output/%s_%d_%g" basename(file) parameters.seed parameters.perc
		output_data = [instance.X_data instance.y instance.true_labels instance.labeling instance.predictions]

		open(output_file, "w") do io
			writedlm(io, output_data, ' ')
			println(io, instance.kernel * " kernel")
			if instance.kernel == "rbf"
				println(io, @sprintf "gamma = %.16f" instance.gamma)
			end
			println(io, "penalty parameters:")
			writedlm(io, instance.penalty_parameters', ' ')
			if instance.kernel == "linear"
				println(io, "w:")
				w::Vector{Float64} = compute_w(instance)
				writedlm(io, w', ' ')
				for i = 1:n
					#@assert sign(w' * instance.X_data[i,:]) == instance.predictions[i]
				end
			end
			close(io)
		end
		
	end

end # run_tests()




==> anc/standardized_instances/2moons.txt <==
0.20818062615322475 -1.1971511094668863 1.0
1.7601419931735285 -0.7721176496805966 1.0
-0.7320684622513398 0.3940107194560193 1.0
0.4398997706054383 0.05960014595452654 -1.0
0.7789886929616623 -1.5006346594451465 1.0
0.5924219079400448 -1.3568704603531518 1.0
-0.12738377628203154 -1.001963405205787 1.0
-1.2127791786526696 0.9079993423166208 -1.0
0.45829433645312345 -0.40288895607891423 -1.0
-0.336079589480396 -0.4978562974383749 1.0
0.9402013155695619 -1.0856584580987818 1.0
-0.13378688998753024 1.1848454812005709 -1.0
0.5351815580096745 -1.4763110175228957 1.0
0.19322410934692316 1.3192400133156181 -1.0
-0.4315517023306489 -0.4832774215711429 1.0
0.5896506629729811 -1.619949341635572 1.0
1.722781691708916 0.11948313244828868 1.0
0.2522847090153018 -1.251612005448407 1.0
-1.5506645290978638 -0.46680114752200497 -1.0
-0.36357900809710003 0.06249926507174987 1.0
-0.630068513599921 1.50939651481371 -1.0
-1.5331904173831743 0.5606895316888223 -1.0
1.1537729030437511 -1.4158631599484293 1.0
1.1512087819261694 -1.330826528232642 1.0
-1.4426259792414728 1.1781727598746687 -1.0
0.10352357572658047 1.0465041249023905 -1.0
1.529907694764008 -0.31908851888538425 1.0
1.887559458226523 0.34272239126934334 1.0
-0.4971249061599999 -0.060763445555646084 1.0
1.1644161083572144 -1.0582871870901847 1.0
0.6536564699994334 0.3528122345423946 -1.0
-0.5211974702614962 -0.006167240264862725 1.0
0.424588560976842 0.6402561310904074 -1.0
0.37644861196265894 0.12218865586669095 -1.0
0.25488075600936283 -1.1348112367199932 1.0
-1.5322807736267017 0.6029893646047122 -1.0
0.5943607813652667 -0.5383999492445749 -1.0
-0.8311901436701803 1.6264371622796587 -1.0
0.11690715408547345 1.4597686116583573 -1.0
-0.6878526429234401 1.8456505953029956 -1.0
-1.090424396800361 1.0755777452521689 -1.0
-0.6356243347035767 1.8512801760913442 -1.0
1.6684128961964664 -0.23945217481874417 1.0
-0.3763723274279605 1.3665581611936566 -1.0
-0.8605581889696113 1.218255796441689 -1.0
-0.12161462239681799 1.6848662208884488 -1.0
0.7831787880521978 -1.558069610558634 1.0
0.6854259015038515 -1.0289976838054828 1.0
-1.3212962548631666 1.1000155604538158 -1.0
0.7034666335389665 -1.474413439429936 1.0
-0.2772957909318129 -0.6665847715565053 1.0
-1.925676055187781 -0.045987958373979634 -1.0
0.8441448845464591 -0.9927695019373795 1.0
-0.5059095058969826 1.4937658660026862 -1.0
1.7624885628579459 0.37929131801598504 1.0
1.5474991488932153 -0.32651295213612036 1.0
-0.99326793460972 1.1675544803181273 -1.0
-1.0556433238652678 1.2750799860446875 -1.0
-0.04398545391305088 -0.7669302789864749 1.0
0.4567182469426613 0.6065011230115167 -1.0
0.6784736581392721 -1.3058907553279797 1.0
-0.14242840520432848 1.2331141314842375 -1.0
0.35703754750070077 -0.5020248399150028 -1.0
-0.35152156813983565 -0.6228110617390865 1.0
-0.2631250241581689 -0.5303288038747126 1.0
0.3027511657337023 0.7183017185106726 -1.0
0.4510986636012678 0.5653581386696898 -1.0
1.2151169061346472 -0.8933153356758198 1.0
-0.16513923584723558 1.5002147537146295 -1.0
-0.2896205466838559 -1.006777833755181 1.0
-1.095560342764528 1.2156272608191685 -1.0
-1.788216568709798 0.3285226737835865 -1.0
0.8404029013101582 -1.7299562543344607 1.0
-0.045892673319682546 -0.9494495699621656 1.0
-1.6949703756461123 0.30253422414025327 -1.0
1.4018134035344327 0.13898087855963878 1.0
-0.7876479373802375 1.6148799775657463 -1.0
-0.7295890906193505 1.7101797979385083 -1.0
-0.4181548159241659 1.4884405806455556 -1.0
1.7465939576442333 0.20099970228144518 1.0
-0.39777169993191097 -0.14886710314074222 1.0
-0.6442043383730708 0.5877982951050326 1.0
0.2471842869063034 0.5782592692413238 -1.0
-1.5946100432450883 0.48991379997528284 -1.0
-0.7586057446308029 1.4612121031773582 -1.0
-1.2726010345739311 0.9819936508710845 -1.0
-1.4233274470169417 0.7175010552063441 -1.0
-0.6773528529285856 1.3090092193694813 -1.0
0.47456728592223457 0.19978779683004952 -1.0
0.5531216844378344 0.10197641102721425 -1.0
-0.06071132552455493 -1.0968879942747114 1.0
-0.9181095280533353 1.2579650982822248 -1.0
-0.4655863293064052 1.8312206489189042 -1.0
0.6956086943296428 -1.1436854081430763 1.0
0.22731471778115966 1.0837519161812257 -1.0
0.34001848672737917 0.30446214241424246 -1.0
-0.3833197922637747 -0.9272297032104914 1.0
-1.5961591864959612 -0.7865288120835664 -1.0
1.3395839295771315 -0.44412778802297453 1.0
-0.32709414921644553 1.648054796620429 -1.0
0.7395230130526751 -1.2059250914206343 1.0
-0.3601001181527223 1.4400607442486673 -1.0
0.326507212824817 0.6436546991732545 -1.0
-0.27293654120599603 -1.0091443404700184 1.0
1.470967276917166 -0.8398910047593414 1.0
0.6140182691432824 -1.4496152409560987 1.0
-1.9749204529597697 -0.31420911405700347 -1.0
0.4767346631347199 0.2159823797201994 -1.0
-0.30716243607884824 -0.6650869422427563 1.0
-0.8995784159800896 1.3409437443922274 -1.0
-1.6783258843231612 -0.13032867981958493 -1.0
1.226413003854339 -0.8083466485545404 1.0
-0.7255620490385435 1.7282687354002793 -1.0
1.0192240421238787 -1.3263410672377787 1.0
1.076893835898919 -0.9147546565837592 1.0
-1.4364046670526023 1.0740346610499991 -1.0
-1.693473055603352 -0.1549296333536757 -1.0
1.8181926502904608 0.2251862046538829 1.0
-0.17227029401552127 -1.2334979916167292 1.0
0.3060856089422837 -1.1810305197442579 1.0
-0.16517096766026362 1.2457967607778548 -1.0
-0.6494058053649446 -0.11812518656944715 1.0
-0.18980366695885098 -0.84997301367932 1.0
-0.4768539580989113 -0.645322542989378 1.0
-1.7454979218344233 0.171812423219014 -1.0
1.328789430984698 -1.0907852331032597 1.0
0.22118260881787885 1.077462768286715 -1.0
-1.6041178585414997 0.12307203266962564 -1.0
-0.09611341476657351 -1.0522887166881845 1.0
1.7771834791826464 -0.460677824405866 1.0
-1.6928451435712546 -0.027060518920817827 -1.0
-1.5105596323253774 0.9865152104087112 -1.0
-0.405624267721666 -0.31030782108668903 1.0
-1.22991902265537 0.6693022585120585 -1.0
1.5414891802986714 -0.5002000189080956 1.0
1.4266610457423514 -0.7342154725421702 1.0
-0.7299034080208847 0.23725900153587917 1.0
-0.398324626301838 -1.0065654375485635 1.0
-0.39056914795809994 -0.6145869669221016 1.0
0.628262850930326 -0.18660158153143977 -1.0
-1.3365971766207325 0.6738075202698105 -1.0
-1.790209908515986 -0.1438167499147655 -1.0
-0.4546640602701738 -0.8322504590619378 1.0
-1.2367982230083534 0.5703078145711471 -1.0
0.15489550720664463 -1.8491394884416126 1.0
1.445510831155989 -1.1698897469806717 1.0
-1.5911529855565598 0.5728581230145574 -1.0
-0.6714223536851578 1.4954593313538167 -1.0
0.5375507360510448 0.14325731026308505 -1.0
-0.8687043357409165 1.2678801709755159 -1.0
1.4708356461959116 -0.7011873761350225 1.0
-1.4168946168776704 0.9003270343178238 -1.0
0.44596606912230813 -1.5740012594317605 1.0
-0.531198431968235 0.3319010209571711 1.0
1.7434196887064184 -0.16119541024586267 1.0
0.9710910676893567 -1.3048590127320923 1.0
0.7816029482524693 -1.3005385579224122 1.0
-0.39531480863121954 1.7547862806221175 -1.0
-0.07971238718944328 -1.3355744593886036 1.0
-0.6637944280041473 1.170570345898689 -1.0
0.07736244309032778 -1.2596670280671842 1.0
-0.5486776406995666 0.13476280983477265 1.0
0.49278084553200174 -0.05953466100722538 -1.0
0.2208028013942227 0.7040245282008071 -1.0
0.33338590509798527 0.5152587813813332 -1.0
-1.7974515811617282 -0.3260593791785669 -1.0
1.3705940074447291 0.002091879745746048 1.0
1.280944535829171 -1.1494044940316428 1.0
-0.4451211224897496 -0.27528536487947175 1.0
-0.11172982151003975 1.1344542338718078 -1.0
-0.9907083055870364 1.3380343356989195 -1.0
0.4143747430754841 -1.0636804312875465 1.0
1.199147698026428 -1.4370140202262685 1.0
0.10487275348793917 0.8042475100262683 -1.0
-0.8843590451673897 0.8420365940345995 -1.0
0.9748023519039932 -1.400387775308389 1.0
-1.8467212630591505 0.18717900553877945 -1.0
0.2728222818534278 0.5801386128213681 -1.0
2.022301850417842 -0.08688559114526458 1.0
-1.715941202963922 -0.25722267174096186 -1.0
-0.06276786655137145 -1.094249385915192 1.0
0.6969044515046446 -0.3566562704649959 -1.0
1.3950813952439374 -0.24092646141423443 1.0
1.3307516936276096 -0.793361625359165 1.0
-1.1382278422408065 1.2167822379910116 -1.0
1.3861583913411848 -0.6870809522227682 1.0
1.242082234234296 -1.0850718189236601 1.0
-0.5300924965423759 -0.2507490558162208 1.0
-1.1521209178037997 1.1769445677246502 -1.0
0.3188695747923333 1.065282216775826 -1.0
-0.5037845136847989 1.471475721549229 -1.0
-0.6032362064211304 0.6733441376589682 1.0
0.8162816210996984 -1.188074571309422 1.0
-0.028882477504957912 -1.7292589274939587 1.0
1.1028248118926236 -1.5391206466823009 1.0
0.35927518677576725 -0.04961008169762625 -1.0
1.683677581488762 0.5227784583531958 1.0
1.5648811712572668 -0.7392630548613878 1.0
0.28911385747447343 0.6195350813797875 -1.0
0.45711816553227086 -1.378609030372527 1.0
0.4664329306454547 -0.4222513876527777 -1.0
-1.4767331917606636 0.8106482602066889 -1.0
0.43045538892722923 0.7491823171019201 -1.0
0.036040281145286124 -1.2418205997277307 1.0
-0.6606986996543164 -0.17594231630802115 1.0
0.3761366552967554 -1.3198610414756147 1.0
1.6241521813409328 0.070857180047102 1.0
-1.5375049583118232 -0.14128586199301435 -1.0
-0.3234775043727921 1.3010645158414118 -1.0
-1.5556035217211128 0.2624351428576417 -1.0
-1.4465916935923726 0.5430949806862787 -1.0
1.5062483564181113 0.16532840463504955 1.0
0.433295933389898 -0.27820767031531835 -1.0
-0.44459152765174664 1.6370772116537178 -1.0
1.314175700737726 -1.3166427520156327 1.0
-0.3007793233216036 1.9572465050386358 -1.0
0.0897704703690395 1.0916020909455129 -1.0
1.8168540158819948 -0.21226380412923346 1.0
-0.5384404495480891 0.32167805795832316 1.0
0.21615511414947172 0.7492773969349588 -1.0
-1.7010237006502937 0.9023305573385025 -1.0
1.5910886425742996 -0.45985859114772715 1.0
0.35643782630265003 -1.3178874244329983 1.0
-0.2799427444253028 0.4632482684922015 1.0
0.3714954123379045 0.3908826591328448 -1.0
1.4880878397519959 -1.0603936677730266 1.0
-1.2526997527551675 0.48603869782441245 -1.0
-0.7547617311000087 1.5860916873420434 -1.0
0.30344780376615177 -1.5341316622125005 1.0
0.10100570448857835 -1.488361739439044 1.0
0.0767675721992352 0.9181990111200302 -1.0
0.9365840720268446 -1.6623693255991348 1.0
1.7890113564187722 0.11941719191469312 1.0
1.4356965347830153 -1.396217757229797 1.0
-0.13104557339265185 -1.1216153847244543 1.0
0.42971713027078245 0.03595887408773279 -1.0
0.05385160125488765 1.1860040925715203 -1.0
-1.1065351327508988 1.343622366232469 -1.0
1.3101545048217589 -0.7505949964925152 1.0
0.6175574899175378 -1.4715750590642498 1.0
1.8395314305116228 -0.7726059284683069 1.0
0.18579340774543562 -1.7950741493851936 1.0
-0.7792795351013536 -0.21951554142983912 1.0
-0.002489694447464595 1.0972896727154995 -1.0
0.42362677415519057 -1.5310701282262522 1.0
-1.7282499379743297 -0.23755547196099674 -1.0
-0.09421995873674768 -1.2654980233159097 1.0
0.4208431658692463 -1.5100883996676073 1.0
1.231766397692172 -1.3563228388031279 1.0
0.5579882877527979 -0.37845447844966185 -1.0
-1.3381743068212477 0.9373341058001842 -1.0
-0.06057073006417272 1.2528274797656895 -1.0
-1.5935713999569008 -0.061146742922290796 -1.0
0.530139349762537 -0.5138682247869613 -1.0
-1.5408517786929095 0.039884857070231323 -1.0
-1.191685355331479 1.1814533455004375 -1.0
0.2010663639403891 0.9985861681005479 -1.0
-0.7796979172724334 1.279857565700722 -1.0
-0.07710105446286046 -0.9881862640156057 1.0
0.14729684225103087 0.6348158579513264 -1.0
-0.8115989167449845 1.011677986562012 -1.0
0.03613161563381117 0.9788076052540161 -1.0
1.102557411218234 -1.8177747280245682 1.0
0.327416767149925 -0.08000502100800709 -1.0
-0.7822146159422243 1.393521589211243 -1.0
-0.5463068953943484 0.09397249815632314 1.0
1.9532588263687598 0.40915000041537974 1.0
-1.7296840205498403 0.025502996327613606 -1.0
1.5296648312978522 0.006700202256817482 1.0
0.8187925943197071 -1.245895640975717 1.0
0.13557483820717836 1.4395399575599723 -1.0
-0.06152864398969638 1.3249576207304568 -1.0
-0.24393466384187046 -0.16725465467624837 1.0
-0.3219820763494658 -0.8717471391757349 1.0
1.6949747515354865 0.6033266651538004 1.0
-0.19803833868229592 -1.3864732066578944 1.0
-0.5216451151760984 -0.25175381094365434 1.0
-0.34666812540345626 1.4761609335417947 -1.0
-0.14069220710507424 1.018241125903452 -1.0
0.9747046917898954 -1.6324915867513705 1.0
1.2621930269478225 -1.5289038127667698 1.0
0.6981213775432097 0.28178173400943457 -1.0
-0.5361545271285812 0.10392745680516698 1.0
1.6509647632264342 -0.7451775227052572 1.0
-0.17188816296950174 -1.1601810497787681 1.0
1.1006370869133235 -0.8595487185720624 1.0
-1.7554307579222537 -0.4619487172908405 -1.0
-1.6041468667465237 0.19919437211545638 -1.0
-0.3463912031125467 0.4334121384527552 1.0
-1.3148470806813706 1.140424655369678 -1.0
-0.8129697579151455 1.5170233900596835 -1.0
0.1952098939762033 -1.2716595738129968 1.0
-1.7232100861089839 0.8252126540620592 -1.0
1.562518412755304 0.4397499615834239 1.0
0.5920185019827983 0.3280898638381434 -1.0
-0.13141660620863896 -0.8213071145040615 1.0
-0.34109912072006804 1.6857129557522206 -1.0
-1.3286498167293253 1.1827067936089557 -1.0
1.3317766156991155 -0.6691011011324851 1.0
-1.1049463640548658 1.181146926903309 -1.0


==> anc/standardized_instances/PowerCons.txt <==
-0.452033436983169 -0.458693726204145 -0.444218894094878 -0.416461667962709 -0.398141291798467 -0.388609556051312 -0.408624215807346 -0.389572618504042 -0.348666332955198 -0.277692487837058 -0.265030120486244 -0.244983335281817 -0.162536099812405 -0.094401657065457 -0.128740307866507 -0.217522488772072 0.362731036844966 1.29405483700717 1.75117630367436 1.3316665538351 0.659348618252047 -0.0173100342722457 -0.0719428371469622 -0.159544862373027 -0.180704521682176 -0.0520240005129787 -0.0779799650869365 -0.102634582608867 -0.0673571243955557 -0.011520664564919 -0.0771635717096479 -0.195261829172645 -0.274911481860802 -0.22146609866136 -0.201626029300248 -0.230232937815792 -0.319755154000669 -0.387248386677207 -0.434705114978112 -0.517202246638243 0.106999526976197 0.592571518526187 0.626764222312252 0.807925684279652 0.867054624130211 0.657232428961584 0.530828306194881 0.0417930988992142 -0.154602918010156 -0.335094056612567 0.90752933132275 2.18913185026093 1.96794847596979 1.76595364612521 0.843383984624898 -0.0777396090223445 -0.00696247614422713 0.0768828369539411 0.0939997929580934 0.129827820220337 0.667702991995976 1.03516526494397 0.473092746083167 -0.0230335258297451 -0.060491698976523 -0.18960711446084 -0.355024278454998 -0.720451936436162 -1.10310255132764 -1.06624396914929 -0.999953163014283 -0.545105920102634 -0.320215342270573 -0.488003244683952 -0.759392213103273 -0.77407455721225 -0.82804840039712 -0.8728780144439 -0.792586517089963 -0.88607110562874 -0.902779574143549 -0.835721332131115 -0.792748427672397 -0.730610246454093 -0.630545845930707 -0.457827307283319 -0.111511972301554 0.279436955479056 -0.13091599131127 -0.513466244274718 -0.818391775639563 -0.829273626833609 -0.903925257837012 -0.904609650541229 -0.863959078799242 -0.848300616558321 -0.837491729419651 -0.840180318959139 -0.817306051026067 -0.813666783592152 -0.841402036125487 -0.766043387340837 -0.748183365476142 -0.755591783486863 -0.772252606827314 -0.836294831879505 -0.867089787221275 -0.882822767175571 -0.925712675068483 -0.988246567219521 -0.931973715346848 -0.896426081805273 -0.762950848206954 -0.74277415349484 -0.773103512739195 -0.924835661380402 -1.03358152742057 -1.05951852461536 -1.05129279607341 -1.05298914105445 -1.10713249420998 -1.14301462686019 -0.763119818992965 -0.403126190769024 -0.135755400007295 0.108380751474077 0.142277812389908 0.191913675786488 0.240239341036729 0.322263112541613 -0.562760387505521 -0.521178515533581 -0.520326707195474 -0.477713175450821 -0.6947195199756 -0.976123945341102 -1.00678603892346 -1.01086967759627 -0.90692591125089 -0.872497177128984 -0.840099447613409 -0.806552413592154 -0.735368362758623 -0.691198876915557 -1
-0.796318424248207 -0.69430485340236 -0.636469769694953 -0.623542055347482 -0.610748555121249 -0.647036525993996 -0.669643046225935 -0.657325503408347 -0.624803932264619 -0.603780590982159 -0.596108756803444 -0.557285037482434 -0.561488344806491 -0.620111483837164 -0.640856449655926 -0.598098747766951 -0.520222371789306 -0.598285323461215 -0.577472581071301 -0.516005984542684 -0.508425734115638 -0.572179626012728 -0.544067705923901 -0.477750682064384 -0.53888003609695 -0.581455525168026 -0.599455892603292 -0.566864105317164 -0.576068273676677 -0.535187235697602 -0.55646917842824 -0.62892206082517 -0.606532452649959 -0.565955628310141 -0.522705521550716 -0.706576947089844 -0.191954521473835 0.208518362056958 0.465238930817611 0.5881359895747 0.204190014052978 0.0126148761201321 -0.618352765329076 -1.19803082627782 -1.28895452279949 -1.40436699175261 -1.49555437237796 -1.49695281511731 -1.51043849617474 -1.51403628855179 -1.53930438650892 -1.56735679042288 -1.55014178956445 -1.52166529430181 -1.42756203007226 -1.43330478616231 -1.47984918211887 -1.46898867829286 -1.36450739154102 -1.32368686406955 -1.30982749658848 -1.22076042757984 -1.16013483812283 -1.14070653785075 -1.08924162687165 -1.00661830029593 -0.997052849345679 -0.963373275640658 -0.928334405886802 -0.922277500333659 -1.05415606280727 -1.03811599140137 -0.993989194364035 -0.951053239639732 -0.954006028675637 -0.914701747662599 -0.88067549816849 -0.881966549084531 -0.897239333190669 -0.916258064843877 -0.893042310558096 -0.853671315996469 -0.846644641319194 -0.847965269566571 -0.92441622966409 -0.909573416936688 -0.891734564249494 -0.936059834125791 -0.966152659456655 -0.917177173860709 -0.881583533535519 -0.8605483943365 -0.935671844239534 -0.904609650541229 -0.863959078799242 -0.858673505453433 -0.848189562247635 -0.828765687106724 -0.85277398750327 -0.848679937081654 -0.81883845960456 -0.7560221067913 -0.823524907174439 -0.840942596808253 -0.810917596008195 -0.855148583921126 -0.87621038103865 -0.86599552112362 -0.501090167127655 -0.114121839457782 -0.15504794642032 -0.190651621526592 -0.222589038711446 -0.245046926058595 -0.271227703606652 -0.532827889524091 -0.746608405508334 -0.868642945942726 -0.986099712755333 -1.01928629860099 -1.10014167285493 -1.17896978970574 -1.2042021258068 -1.19846665482915 -1.24060117943424 -1.25813452586765 -1.30529010732961 -1.36106384262342 -1.34809939587449 -1.35608317757511 -1.36462447127779 -1.27873569845202 -1.20220603553377 -1.05934447673023 -0.930854040195208 -0.7764725418211 -0.945394913268528 -1.13773128196591 -1.05784566536006 -0.345716031830166 0.31947796146585 0.287582594349215 0.294888406990461 0.317784451909774 -1
-0.566795099404849 -0.52601119111792 -0.466836644165475 -0.514552377776549 -0.588368843192535 0.192851126319728 1.13001310034433 1.03374534861884 0.571792331409538 -0.013716404338643 -0.204834004792207 -0.385519101272094 -0.428504263141796 -0.450527668749517 -0.453080530999806 -0.434994636769146 -0.445077400841708 -0.388025305631395 -0.364013099969616 -0.373877327744393 -0.365014848737151 -0.337427106430216 -0.274282066622793 -0.227731823735461 -0.180704521682176 -0.250560822258622 -0.295261601552085 -0.355850685904302 -0.385301592696256 -0.451400584316373 -0.493951055812771 -0.463718163052779 -0.419995656581058 -0.458302650294897 -0.501300222067351 -0.458049637903382 -0.429298553309383 -0.492383695277353 -0.563268550091787 1.50925118641882 2.51516381787866 1.68367638813758 1.23438131228122 1.33031019223733 0.339520471158049 0.247255271433194 -0.00725071014931897 -0.17477114085126 0.127862827440799 0.338587218781274 0.569633246479329 0.591133507874803 0.220951597536693 -0.119592510884406 -0.0384195210819775 0.0454935888994702 0.070557876801807 0.0903251979560872 0.0556180249449588 0.0295854282003451 0.000438103209808737 -0.0874006299004109 -0.369527854685533 -0.629770303784003 -0.786031121807821 -0.963044370384723 -1.01958016762254 -0.974415154695408 -0.939257414976854 -0.966574875353854 -0.967431423138491 -0.87713311097729 -0.817771417662668 -0.796703241321138 -0.779877877900364 -0.764699411182227 -0.766650119663855 -0.736549994834441 -0.716475378107632 -0.785447908244952 -0.785932411118109 -0.772896388602376 -0.81071383222133 0.154066081624586 1.12349300697792 -0.353578205055618 -0.353009441237821 -0.338274527762752 0.0320570171073414 0.418174362462184 0.38225162438359 0.598940755798426 0.789226016964194 -0.0112237246996512 -0.735092158580589 -0.661588616446303 -0.67702423699989 -0.714619368582575 -0.675434305117255 -0.650272067307809 -0.807556671344097 -0.786085948439911 -0.845051061945381 -0.798267190147558 -0.714255123055992 -0.751452947692212 -0.76676325523015 -0.781859290863863 -0.845595220740024 -0.872796131477405 -0.923880738587197 -0.991586683191162 -0.993505220258371 -1.04421458701257 -1.1122087891801 -1.15738264468499 -1.14199359569853 -1.12950623679533 -1.09692795439606 -1.10691368898 -0.673701570196741 -0.200989360306652 0.140387486899886 0.447542305573542 0.430652879319179 -0.612269096278279 -0.637722377361873 -0.796344745019819 -0.915594012114631 -0.91522723961818 -0.951783556860383 -0.919481776655648 -0.88042028508199 -0.818936872201407 -0.637721532336384 -0.458845308948369 -0.085919154099473 0.257746366100063 0.0524925255859874 -0.173939571406639 -0.15335942864414 -0.181332409054229 -0.193127957627526 -0.201994838697215 -1
0.993963509529988 0.775459797215079 0.618815359223182 2.90772349795075 5.36463452984536 4.48273882736829 2.94340708009453 2.87983102874853 2.99566681423668 2.99871654852562 2.85011886668014 2.92487894205444 1.8654711455742 0.634808747811427 0.041965072729966 -0.543730710767682 -0.557794857263104 -0.560056229310339 -0.558067173698421 -0.434789609229375 -0.283065771378015 -0.486815073437269 -0.589031979140753 -0.568666630547629 -0.449336157493256 -0.360859056561756 -0.382174256138144 -0.461357395610733 -0.47008678424311 -0.409507258625758 -0.368914810581834 -0.319164752501938 -0.461448277929703 -0.565955628310141 -0.629732018967539 -0.520181465199997 -0.429298553309383 -0.632564106744215 -0.756113702762299 -0.786451304177293 -0.854106400783082 -0.950702936689925 -0.996868329572039 -0.289081782431468 0.442733675000429 0.176973472999756 -0.12173560724383 -0.129178669324844 -0.13200565837408 -0.110533631481286 -0.0712041558099164 -0.112462777205658 -0.116399523815906 -0.0591583391853801 -0.0142605209256247 0.0331702691072887 0.0576378179774679 0.0903251979560872 -0.443344959225791 -0.93524759499208 -1.12784616328316 -1.24234823324992 -1.11852394425771 -1.06619500371601 -1.03509689382453 -0.995724817818127 -0.963261871930379 -0.897122001312159 -0.895565378616644 -0.933351844088708 -0.869866203511115 -0.756395950659233 -0.817771417662668 -0.858443240648576 -0.810606375096001 -0.77407455721225 -0.766650119663855 -0.781992668037594 -0.459600284042265 -0.121334805511951 -0.104323960136371 0.19640274012675 0.18636612024441 0.199202628975539 0.195964608319431 0.202417006825452 0.278599323672416 0.379067839872896 0.388560473023054 0.407822800165108 0.0346969559558348 -0.36015211429024 -0.607623784746801 -0.782784297017378 -0.764830678631047 -0.7445717276072 -0.730513401139811 -0.77169252784465 -0.746370178071661 -0.720298374286813 -0.706020576999929 -0.655809301295933 -0.662078746392375 -0.360844271875433 -0.0762828015714475 -0.346097278797364 -0.593471972700025 -0.512623354032641 -0.685360312083109 -0.848056752389808 0.0472764725709631 0.871975093949176 -0.143335973318771 -1.04421458701257 -1.0376056283631 -1.00456605565626 -0.982564083525061 -0.964080735279045 -0.933945246100872 -0.587889915196625 -0.247261467538555 -0.107505936908209 0.0336740255739591 -0.0642419930390589 -0.142748094813795 -0.279138506279548 -0.384749342847782 -0.43968005179649 -0.468174649604427 -0.427965413455262 -0.403975420421903 -0.357171290365671 -0.252171915152324 -0.113224226649058 -0.00260109864226584 0.12195877401891 0.292659454105944 0.363464369741424 0.462131858168025 -0.00216311098311127 -0.468584355384132 -0.650247412457673 -0.60523066552716 -0.579089618157187 -1
1.08577283946733 0.876435994585743 0.720595234540868 0.782424785317553 0.832742864280798 0.942289339153513 1.02011043490493 1.16057566252088 1.35418219611956 1.30616401315343 0.442274238918684 -0.369904016162064 -0.2955201814771 -0.21311032762681 -0.29944568846298 -0.290013204771097 -0.144497517051318 -0.196879834877013 -0.266986063105214 -0.25205276477443 -0.160142155339311 -0.0813334487038398 -0.0494607005385365 -0.159544862373027 -0.180704521682176 -0.0961432942342327 -0.0997081287334513 -0.187039950374012 -0.215731209602549 -0.15814730448207 -0.11884232011996 -0.153960854729547 -0.212732549837835 -0.199935503058311 -0.11600483136679 -0.147390501420304 -0.228468987910073 -0.299635629510418 -0.370423397421275 -0.4888602405815 -0.692122255655113 -0.862234974289002 -0.937102714165256 -0.947286262458139 -1.05959184759421 -1.19352159645229 -1.25513608847949 -1.28038857536684 -1.29576452963201 -1.28947586342051 -1.29462101472575 -1.30499885361322 -1.29712844855 -1.20740760146688 -1.12557452811785 -0.274912725697248 0.626120406248384 0.601134916037638 0.541787086444663 0.518267089297807 0.31587241427236 0.0529201069551374 0.285843723690123 0.551769737495342 0.545929311151128 0.496682281640635 0.38837722468158 0.317484694710321 0.284119603109034 0.229454250191414 0.181670052472827 0.179317041805706 0.270632497257541 0.304326746684826 0.305862356345455 0.238441214030257 -0.0210995679027807 -0.218503520318495 -0.516683638279013 -0.876008785890362 -0.785932411118109 -0.719046437006313 -0.747834916300067 -0.766719484334855 -0.805031386272403 -0.779262039152062 -0.79885092235093 -0.8065396844138 -0.76243639893339 -0.741200614810405 -0.734136098444956 -0.704174556822044 -0.724027934889384 -0.681263169080835 -0.675615118479672 -0.713453060921863 -0.698419902655859 -0.68037547302533 -0.675434305117255 -0.73196942544998 -0.728584153520855 -0.645788020746396 -0.672841823777846 -0.766260635152037 -0.791585101417755 -0.808014203817074 -0.812366224317025 -0.815513782967766 -0.837583475307179 -0.831563832998077 -0.818672040711729 -0.896426081805273 -0.957481099625337 -1.04421458701257 -1.08508036706483 -1.10422904850109 -1.09097615180302 -1.11041867892807 -1.08388933773245 -1.06647027803584 -1.11412331556503 -1.17896978970574 -1.18997366429667 -1.17771864272323 -1.19165231578875 -1.21054444158212 -1.24907387743759 -1.29418921264405 -1.26607251274762 -1.24780277176112 -1.28523198773598 -1.23968635912633 -1.17922133907293 -0.710365695962584 -0.214307909873639 -0.104917820890183 0.0880223685895023 -0.461136058661194 -0.960825823432737 -0.838141885044278 -0.761293215928411 -0.750729198901268 -0.713678746553379 -0.670815375323126 -1
-0.486461935709673 -0.570889501060438 -0.57992539451846 -0.492754442262362 -0.476470283548966 -0.517823041022654 -0.587216047146381 -0.530495189506308 -0.410030243912847 -0.386388522218758 -0.445618467568353 -0.463594526822249 -0.362012222309448 -0.263985472153105 -0.248234074284038 -0.290013204771097 -0.257214973472714 -0.158650740726137 -0.169959026240811 -0.292660952431084 -0.324040310057583 -0.273403691998622 -0.206835656797516 -0.273189797977083 -0.337406309238639 -0.316739762840502 -0.316989765198599 -0.313648002021729 -0.342908996922829 -0.325720607244529 -0.28555731376121 -0.236562803615742 -0.212732549837835 -0.178404907455263 -0.137410130850154 -0.188811719618048 -0.264983454346311 -0.387248386677207 -0.48291640314574 -0.61639926783684 -0.789312742731894 -0.950702936689925 -1.00682926547317 -1.00997240341306 -1.16280505143659 -1.29894429410245 -1.35817249586454 -1.34877728265646 -1.3522576787222 -1.33438794844676 -1.32957578212334 -1.30499885361322 -1.29712844855 -1.29201544184551 -1.25844902897779 -1.22380834969522 -1.23436806445643 -1.28079562426281 -1.28774385551475 -1.23597477105206 -1.15211034105721 -1.05885188505421 -1.06651032692631 -1.05555049883962 -0.959294267558578 -0.952150887906922 -0.985789190207245 -0.930247638476409 -0.546029087734962 -0.0141813124196594 0.2900758520588 0.199439901858716 0.19807223626286 0.222006747581576 -0.318950419965818 -0.83032543339239 -0.819277217435225 -0.791081202678225 -0.754530947598798 -0.785447908244952 -0.805406938289015 -0.763921396669698 -0.729869511751134 -0.703528318043521 -0.501977553047352 -0.0582057487437993 -0.241549070959544 -0.577388650307968 -0.589277577488615 -0.606630304948408 -0.660412380899675 0.35916753827626 1.35008237674209 1.24763826171348 1.1979116446992 0.925463384505849 0.596017869530211 0.666551085559628 0.128505588366014 -0.475206299860298 -0.548075541353445 -0.585660337449176 -0.683604901163316 -0.787598338482384 -0.810917596008195 -0.836294831879505 -0.8579691934039 -0.899650013227523 -0.933724420501328 -0.922274889652598 -0.915787761827545 -0.951936432613708 -0.986300396131765 -1.07225555757235 -1.13255510576656 -1.15738264468499 -1.1547479566724 -1.13586875608442 -1.10344726272787 -1.09343255199861 -1.15606824369534 -1.22211598512041 -1.23977327958211 -1.23996267904098 -1.26157926385374 -1.27173169280638 -1.31231713606612 -1.36849435706558 -1.34064240649932 -1.33288023347211 -1.38050296798615 -0.146304858006929 1.04263265214174 0.375346066425645 -0.287591036838345 0.103808646426183 0.609846936656428 0.426895171926241 0.300432121622484 0.123806293327476 -0.175875494839853 -0.393460624879596 -0.583541049321916 -0.619856621342049 -1
0.948058844561316 0.865216417100113 0.844992859929152 0.281072268491262 -0.252673164261827 -0.207710677091433 -0.175081051748609 -0.164096504900416 -0.179915577821663 -0.231108473102044 -0.15968691802168 -0.073217399071478 -0.129290079396231 -0.094401657065457 0.093176686908908 0.398648597219635 0.250013580423569 0.0516092771036832 0.0823112696066347 0.113420924135462 0.126679615417664 0.174760209022537 0.242807075370997 0.226847918680762 0.199856962383521 -0.206441528537368 -0.599455892603292 -0.58796544725845 -0.512479380016536 -0.556133898542909 -0.577308552633396 -0.587621086382072 -0.544353520626992 -0.501363841500995 -0.54411082103408 -0.561602683397741 -0.557099185836216 -0.615041555310858 -0.691831985205461 -0.758109298120551 -0.886503229808675 -1.04900067269095 -1.16620423989126 -0.59206479704692 -0.027459809170411 -0.162721886095196 -0.270565973466694 -0.311548555430507 -0.357978254734844 -0.380006141638823 -0.374145473255742 -0.339044631723094 -0.285075084492205 -0.204200351263043 -0.159214521863741 -0.12703288819107 -0.0715627702659222 0.063440475951795 0.848841230549739 1.62093340151772 0.983137303058527 0.290385969326065 0.0985947012970785 -0.0656115453353071 0.00448198068001094 0.08272994748419 0.185631360189786 0.284359057546071 0.546271821270296 0.80532012545395 0.420162811561969 0.0585798814876495 0.156609229980185 0.180846748029951 0.111248540773091 1.07282921070232 1.90856068371412 0.99936012152601 0.0256082269700964 0.069849269517246 0.119633102329056 0.106652820799979 0.06959099067635 0.0457383679822988 0.0122956184860667 0.0199810779269761 0.0835436756854308 0.169842982645832 0.18484421249979 0.211143116520651 0.224272229643701 0.223643545763731 0.186040875316264 0.151210079998817 0.18680196298362 0.323835828589347 -0.249110923880528 -0.874424214516384 -0.793660760041265 -0.766982578939483 -0.784993094823171 -0.746000826241764 -0.791235675018026 -0.840942596808253 -0.820583843303416 -0.836294831879505 -0.848848599586525 -0.899650013227523 -0.901677438769945 -0.889289050869136 -0.964345622385453 -1.06295713423058 -1.05114381327123 -1.0792658002123 -1.1122087891801 -1.15738264468499 -1.14837077618546 -1.13586875608442 -1.10996657105968 -1.12713539445208 -1.1630590650504 -1.20773391998219 -1.24688751033717 -1.21229866289976 -1.20563770540175 -1.25133594239829 -1.33339822227562 -1.41307744371849 -1.35555638524966 -1.34061454817311 -1.38050296798615 -1.33340477350799 -1.26349855942935 -1.19118090502023 -1.15070342108933 -1.13947509367565 -1.13980014450915 -1.1060158808735 -0.982385788305476 -0.849593649072514 -0.761293215928411 0.0754543785238479 0.891352852634668 1.04139875844107 -1
0.603773857296279 0.337896275275536 0.109915982634749 0.00859807456392946 -0.0848253247964723 -0.194789328594298 -0.243770217648238 -0.333203590103135 -0.456053177131084 -0.603780590982159 -0.611157785726953 -0.541669952372403 -0.229028140644753 0.10909892103972 0.656504442877269 1.30478254720744 1.30204317368993 1.17936755455454 0.955554601386256 0.174333205620444 -0.67232388883391 -0.593520764156593 -0.476621296098624 -0.477750682064384 -0.583651975398797 -0.603515172028653 -0.577727728956777 -0.566864105317164 -0.576068273676677 -0.556133898542909 -0.577308552633396 -0.608271573603621 -0.565079831301314 -0.522894437104044 -0.565516120517445 -0.644445119793228 -0.575356419054335 -0.650086658177573 -0.74004327337309 -0.843135316290777 -0.897302172817206 -1.01951135189064 -1.12636049628674 -1.15624006564121 -1.28895452279949 -1.41608062482485 -1.49555437237796 -1.48555469723571 -1.21667412090575 -0.941407204467024 -0.513964542846122 -0.0766866949134307 -0.0441099978117778 0.47266237176605 0.988337985563015 1.6228785222987 1.23336317099232 0.789327970067683 0.708108081168246 0.656100378325296 0.570646280899806 0.387531094841444 1.05564526019486 1.79717680803303 0.989916122137445 0.126303877395395 0.106785746220755 0.0745633555058245 0.0656594213079828 0.0965621251308282 0.084104832845451 0.00827273135512579 0.0322202111321615 0.108816748814608 0.121491373171637 0.0415631473997696 -0.00355720197899068 0.0723295881816855 0.101719365952428 0.0899739089940036 0.0709467844017895 -0.180546921045688 -0.559198168536278 -0.866019888506952 -0.915232780172421 -0.874823716194122 -0.90102292843935 -0.906170568807639 -0.884666155247349 -0.886122486969478 -0.892115493184844 -0.8605483943365 -0.903925257837012 -0.924913876128538 -0.873871918816061 -0.817181949872984 -0.816096063763683 -0.874424214516384 -0.864596632995671 -0.790324681265817 -0.796274883083634 -0.806128509538984 -0.855814139330852 -0.851611448473427 -0.839916337893856 -0.902282964025178 -0.91269275630815 -0.899650013227523 -0.925712675068483 -0.963507188131925 -0.988624552664407 -1.06295713423058 -1.06555346152444 -1.10730677077209 -1.14611931682419 -1.19724784182292 -1.18025667862016 -1.14223127537351 -1.12300518772329 -1.16757880539624 -1.22597645724587 -1.22930701768952 -1.23265904882705 -1.2676266951822 -1.31052812749924 -1.29212744321446 -1.33339822227562 -1.4279384726028 -1.40029832150069 -1.31741160407011 -0.276947446755009 0.7908792858097 0.812785687533328 0.902691779585641 0.795370728306755 1.02039008985892 1.61256865568699 2.03380882727493 3.04932764289668 4.26934487154861 5.3968508885993 5.36749513121986 2.34455713838601 2.20325834920963 -1
1.3841531617637 1.24668205161151 1.19556798602341 1.07669691475907 0.911071856031296 0.825997202679306 0.443121441348048 0.033195094502756 -0.179915577821663 -0.448500541865444 -0.415520409721335 -0.338673845942002 -0.262274161060927 -0.297902235170634 -0.367727840701569 -0.362503920770121 -0.351146187157211 -0.44536894685771 -0.577472581071301 -0.556614172199339 -0.528913003455422 -0.529497349724999 -0.49910343270705 -0.455021694943573 -0.516494066446026 -0.559395878307399 -0.577727728956777 -0.545762763375878 -0.59726457156339 -0.639920549924138 -0.598147926838552 -0.566970599160523 -0.585806141975636 -0.630547415119288 -0.54411082103408 -0.499470856101125 -0.538841952618097 -0.632564106744215 -0.707902414594671 -0.800622307205664 -0.897302172817206 -1.01951135189064 -1.07655581678108 -1.06221085420883 -1.11693251639553 -1.18180796338005 -0.671263113297481 -0.106382433561637 -0.143304288192118 0.125254814906558 0.429814176888948 1.23510298913489 2.07638276497599 1.45169595329027 0.795065984312192 0.834186055599083 0.651960523897062 0.439826584011885 0.285908633023766 0.292721707252825 0.291608236498318 0.171653038140601 0.108997424763358 0.08341152293416 0.903284549262066 1.71675231915437 1.90897120837003 2.01793406914179 1.05965324850277 0.118710812640926 0.0949454128040484 0.0887641715671637 0.125511975268179 0.12939674859042 0.121491373171637 0.125939461669979 0.119239359487539 0.126860796025469 0.139774935443593 0.160410147162655 -0.863830519801736 -0.808796356333084 -0.783765725397931 -0.775746793805046 -0.832581734747407 -0.831386590265913 -0.882446200059638 -0.896207480368256 -0.894851968273512 -0.865419362375325 -0.871051573886193 -0.8605483943365 -0.914507453304519 -0.884305424953921 -0.834220558748784 -0.817181949872984 -0.848189562247635 -0.897253478221214 -0.840951342010869 -0.790324681265817 -0.841402036125487 -0.826171070638058 -0.823524907174439 -0.808936041812732 -0.839916337893856 -0.911709840045989 -0.903572162490775 -0.891236390201547 -0.925712675068483 -0.963507188131925 -0.972438599145105 -1.03916698388411 -1.05114381327123 -1.10029652813214 -1.13933721129537 -1.18395944277695 -1.1866338591071 -1.16131883324077 -1.1295244960551 -1.16083823690555 -1.23296727860092 -1.24368908282774 -1.22554481807198 -1.24687868307629 -1.30353543269274 -1.29212744321446 -1.31231713606612 -1.40564692927634 -1.40775531087586 -1.3870204363791 -1.40432071304869 -1.34902450923827 -1.27882169040324 -1.20669107305435 -1.17513113007756 -1.18485041265747 -1.16026385306079 -1.12715948160177 -1.09018561266917 -0.414426615999577 0.240671729780851 1.15842474352704 2.03005770340997 1.77520481576859 -1
-0.452033436983169 -0.469913303689774 -0.466836644165475 -0.361966829177243 -0.375761579869753 -0.427373601542714 -0.408624215807346 -0.361388104303589 -0.2259385110399 -0.215580468190372 -0.219883033715716 -0.151292824621632 -0.0794210487719708 -0.094401657065457 -0.145810845926154 -0.145031772773048 -0.125711274314419 -0.101307099499822 -0.208769840986572 -0.191140483289448 -0.0781930779801753 0.0253722420154837 -0.00449642732168514 -0.0686289138897828 -0.113546612729406 -0.0520240005129787 0.00893268949912265 0.0239734690388503 0.0598206629247245 -0.0534139902555337 -0.181360442735429 -0.174611341951096 -0.171279928489191 -0.156874311852214 -0.11600483136679 -0.188811719618048 -0.246726221128192 -0.176977769476913 1.41339426478096 2.57207641354665 1.37047585897435 0.769507443328034 0.497272055597554 0.348227317276897 0.500074343801751 0.563523364383667 0.553725285613783 0.201366749241669 -0.13200565837408 -0.211585822790362 -0.304235938460551 -0.315193910194943 -0.357364610496334 -0.28880819164168 -0.751110025694384 -1.2361316694874 -1.24728812328077 -1.3076803462671 -1.27494993284371 -1.24850507005456 -1.24916705215338 -1.18837871907471 -1.12892666772399 -1.10877302322158 -1.0675837336528 -1.02840526525153 -1.05337114503784 -1.00754079185966 -0.982949451337065 -0.999797906619 -0.945750263221296 -0.897255971030299 -0.506798870542608 -0.0969832489435162 -0.472592905944 -0.820950287362367 -0.749107753740065 -0.754727064115702 -0.773558732344381 -0.845821826675225 -0.854093256216282 -0.701096453140959 -0.613094382183075 -0.712555627513711 -0.860132083222412 -0.701075212481287 -0.752409101401648 -0.8065396844138 -0.79299383801188 -0.844716237781172 -0.734136098444956 -0.725024401823971 -0.586459393811786 -0.38685189806486 -0.150234597588241 0.0956322728968808 0.27508288469069 0.152892652200958 -0.0015435120503968 -0.370166839391792 -0.728584153520855 -0.69589442349408 -0.7266572107052 -0.766260635152037 -0.801251348712975 -0.864575459941937 -0.867089787221275 -0.891236390201547 -0.941736165934174 -0.914028429956732 -0.891508831548591 -0.951936432613708 -0.964685923751944 -1.09328628549219 -0.969784573074921 -0.838461067581554 -0.886906376220983 -0.925905619544518 -0.933945246100872 -0.985583456147523 -1.04421510201451 -1.09986843144552 -0.820033665033459 -0.562194283581049 -0.45741936110628 -0.360721507911891 -0.10366819338768 0.184483161344335 0.135841489784348 -0.0644526225083225 -0.332522185234275 -0.380600893961086 -0.420726355865161 -0.415672503314351 -0.2794484671756 -0.113992884686547 0.00616753438292582 0.141456562094565 0.343552051367961 0.490262742231001 0.510864524129417 0.533204738989115 1.26007632812381 1.85673882213831 -1
-0.658604429342192 -0.638206965974213 -0.602543144589057 -0.612643087590388 -0.610748555121249 -0.647036525993996 -0.628429546686158 -0.600956475007441 -0.548099043567558 -0.464028546777115 -0.430569438644844 -0.49482469704231 -0.544865334598404 -0.518361194784576 -0.538433221298042 -0.598098747766951 -0.595367342736903 -0.502712588084024 -0.499850951579779 -0.556614172199339 -0.56988754213499 -0.465473935293404 -0.409174886273347 -0.40956372070195 -0.382178248540486 -0.338799409701129 -0.425630583431173 -0.524661421434592 -0.554871975789963 -0.514240572852295 -0.55646917842824 -0.608271573603621 -0.544353520626992 -0.522894437104044 -0.565516120517445 -0.582313292496612 -0.465813019745621 -0.317158180943775 0.256323348757889 0.644820001688184 0.603750905368633 0.700699028127316 0.10879555545346 -0.393558684023003 -0.463248892060458 -0.572699043623587 -0.957475356033758 -1.26899045748523 -1.37485493835828 -1.4466681610124 -1.52765279737638 -1.55543142965881 -1.45375575489228 -1.37662328222415 -1.34300552952503 -1.32239490803267 -1.33772853505114 -1.41521923428427 -1.37730131421206 -1.34874746207455 -1.28556331881444 -1.22076042757984 -1.16013483812283 -1.13006203297436 -1.07841268026222 -1.07197919516274 -1.09842578159158 -1.01858267091441 -0.950180424066907 -0.988723562863951 -0.999953163014283 -0.967685981215833 -0.983623442793366 -0.971633239415544 -0.943763196277092 -0.895951455602552 -0.88067549816849 -0.8728780144439 -0.84015597895392 -0.775385588506574 -0.639873457336308 -0.530571606420094 -0.496319252615015 -0.54103674758009 -0.66727964389738 -0.683700362110004 -0.724544008832078 -0.8065396844138 -0.884666155247349 -0.896474049266555 -0.860519614236867 -0.818848704332645 -0.872178671434489 -0.275178657334663 0.305756043185453 0.365327384169795 0.371363380142546 0.449673080363745 0.554120826092451 0.516833049008929 0.377031096004534 0.266148509261447 0.338887450456427 0.311293383030515 -0.337271478542397 -0.921136716066799 -0.867089787221275 -0.882822767175571 -0.925712675068483 -0.938767809044329 -0.907694785067894 -0.936076332382727 -0.957481099625337 -1.02318385909272 -1.08508036706483 -1.13745004611603 -1.14837077618546 -1.13586875608442 -1.10344726272787 -0.97884288765683 -0.883426210848307 -0.912901584648638 -0.912518664849263 -0.659018340075325 -0.408470497460783 -0.163562587300397 0.114169697443898 0.125039045807114 0.173126436660199 0.469215091860588 0.715458597517599 1.34537990423454 1.94669737960151 1.46105782881387 1.01522010920087 1.72824506597529 2.62552222899338 2.1712422320087 1.25985055845936 0.329938045835709 0.443316325542276 0.477381524298228 0.446715720427169 0.378934956687067 -1
-0.520890434436177 -0.582109078546067 -0.591234269553759 -0.536350313290735 -0.476470283548966 -0.517823041022654 -0.573478213966455 -0.572771960806987 -0.456053177131084 -0.464028546777115 -0.49076555433888 -0.510439782152341 -0.461750283557969 -0.382694142714458 -0.384798378761217 -0.453117315768902 -0.426291158104809 -0.273338023178766 -0.344607692596736 -0.414485515401048 -0.446963926096287 -0.40145052086181 -0.319246339839645 -0.273189797977083 -0.382178248540486 -0.360859056561756 -0.295261601552085 -0.292546660080443 -0.385301592696256 -0.451400584316373 -0.410593558992147 -0.360465726945035 -0.357816724558091 -0.393710863485751 -0.330057826200435 -0.292364765112407 -0.338012387218788 -0.492383695277353 -0.595409408870206 -0.673083279950324 -0.789312742731894 -0.940873163089823 -1.0167902013743 -1.03086778373137 -1.13986878391606 -1.28723066103021 -1.3925179649929 -1.43996222570929 -1.42004945763043 -1.37930003347302 -1.41113690605107 -1.48387926507435 -1.47785226356032 -1.42497061958337 -1.06517702772697 -0.743198877800143 -0.381644182050058 0.0231133929453568 0.0684119476160036 0.104767222215339 0.109626903193 -0.562332354642266 -1.10812122079143 -1.04490599396323 -0.991781107386845 -0.995724817818127 -1.01958016762254 -0.963373275640658 -0.906488387706696 -0.922277500333659 -0.967431423138491 -0.917378831083309 -0.87996592708668 -0.837863240872763 -0.441864408748364 -0.108439189080602 -0.0123283849408857 0.463136577728803 0.967483571876445 0.975458045971339 2.4078900449106 3.5440747310153 2.51288600933113 1.47205326427241 0.857172971719541 0.237166707568019 0.24144586691299 0.249547690160904 0.256144903682932 0.335361864085571 0.361187705084938 0.338317693274332 0.29186282999134 0.313643884697286 0.35532024326955 0.417191828645356 0.0504283953030249 -0.337936517452883 -0.486271977238838 -0.661943118470976 -0.706020576999929 -0.675851862395006 -0.715894133319729 -0.755591783486863 -0.772252606827314 -0.826867955858695 -0.8579691934039 -0.840754652045693 -0.845595220740024 -0.864549671781539 -0.923880738587197 -0.991586683191162 -0.993505220258371 -1.05823507229246 -1.1122087891801 -1.150738445162 -1.14837077618546 -1.10405615963898 -1.05129279607341 -1.10017312048931 -1.15606824369534 -1.17896978970574 -1.18285943354161 -1.19846665482915 -1.24759387424074 -1.25813452586765 -1.29826307859311 -1.36106384262342 -1.35555638524966 -1.33288023347211 -1.33286747786106 -1.27092583058688 -1.23285229748156 -1.16791565296905 -1.08556286378737 -1.06687458330474 -1.05794531030257 -1.06372867941695 -0.950045840996367 -0.849593649072514 -0.772551249026268 -0.761893841839445 -0.724523554656001 -0.670815375323126 -1
-0.715985260553031 -0.649426543459843 -0.602543144589057 -0.569047216562015 -0.521229707406394 -0.530744389519788 -0.546002547606603 -0.544587446606534 -0.594121976785795 -0.51061256151213 -0.445618467568353 -0.463594526822249 -0.494996303974143 -0.433569287240752 -0.4872216071191 -0.543730710767682 -0.520222371789306 -0.502712588084024 -0.499850951579779 -0.495701890714357 -0.446963926096287 -0.40145052086181 -0.34172847644807 -0.273189797977083 -0.225476460984023 -0.272620469119249 -0.338717928845114 -0.398053369786874 -0.491283082129823 -0.618973887078831 -0.55646917842824 -0.525669624717426 -0.52362720995267 -0.522894437104044 -0.501300222067351 -0.43733902880451 -0.392784086873145 -0.562473901010784 -0.643620697037833 -0.74393829509218 -0.713720141672176 -0.0267042182802785 0.766217324928081 0.776582613802191 0.740905152767303 0.575236997455906 0.439240388519273 0.383736635347331 0.331238164165486 0.798936090300399 1.32698654009389 1.35435659677564 -0.0923030151478631 -0.0228978361659643 -0.086737521394683 0.760246136845995 1.67264517101984 0.950636302093436 0.106793715629138 0.0170551291978461 -0.0602223412252974 -0.098194532735453 -0.078251597629686 -0.0443225355825261 -0.0388338057576785 -0.0697788072050264 -0.557770142946792 -1.01858267091441 -1.00479546951717 -1.01087225037405 -0.956590843179894 -0.947563121162823 -0.993989194364035 -0.961343239527638 -0.954006028675637 -0.886576309572529 -0.836819583359015 -0.809258271959486 -0.792586517089963 -0.815634867460089 -0.776195147532655 -0.72802142893899 -0.720886809476668 -0.802828722215618 -0.92441622966409 -0.883511141379763 -0.90102292843935 -0.916133657247023 -0.884666155247349 -0.855067800078248 -0.860519614236867 -0.829273626833609 -0.872178671434489 -0.833544860985649 -0.804482038698325 -0.79643617208276 -0.784002565279731 -0.77169252784465 -0.746370178071661 -0.77865363010265 -0.784993094823171 -0.735979545692227 -0.780472597632555 -0.830273745143079 -0.830250090598636 -0.864575459941937 -0.80324563049965 -0.781859290863863 -0.781501257277258 -0.848056752389808 -0.923880738587197 -0.944006382498217 -0.921456978992304 -0.854938035733993 -0.786667723796831 -0.659067680460869 -0.504275547004668 -0.684129886559177 -0.849194237787373 -1.0125457301103 -1.22597645724587 -1.22211598512041 -1.22554481807198 -1.23996267904098 -1.26857195866024 -1.27173169280638 -1.30529010732961 -1.36849435706558 -1.370470364 -1.31741160407011 -1.29317123609016 -1.22406662339605 -1.13325194615125 -1.02832414066199 -0.971566888508934 -1.10317483849019 -1.07840901885421 -1.05315687905282 -0.960825823432737 -0.883948941157219 -0.840099447613409 -0.817717056530332 -0.767902787066489 -0.721774129304203 -1
1.31529616431069 1.48229317880972 1.72708511268243 1.3491711086864 1.22438782303329 1.29116574857614 1.377294097583 1.41423629032496 1.5229329512531 1.38380403771179 1.19472568509414 1.1291441544009 1.18392772704263 1.1774769560919 0.656504442877269 0.163053770222806 -0.125711274314419 -0.44536894685771 -0.441634729461138 -0.495701890714357 -0.46745119543607 -0.40145052086181 -0.409174886273347 -0.477750682064384 -0.53888003609695 -0.449097644004264 -0.555999565310262 -0.609066789199737 -0.554871975789963 -0.47234724716168 -0.452272307402459 -0.505019137495877 -0.52362720995267 -0.501363841500995 -0.458489623100622 -0.499470856101125 -0.48407025296374 -0.562473901010784 -0.659691126427043 -0.758109298120551 -0.843307457774551 -0.999851804690438 -1.15624330399013 -1.1144493050046 -1.17427318519685 -1.36922609253589 -1.50700286208741 -1.54254528664373 -1.46524397690259 -1.39052805472958 -1.34122737125588 -1.29307349284914 -0.959777327197403 -0.578892215797005 -0.219612022254623 0.119433507652559 0.225598582693875 0.197864085973256 0.106793715629138 0.142358119222836 0.133891080967042 2.62186898169517 2.54323471587294 2.64873719814427 1.29312662720127 1.33548043243133 1.63864338904764 1.58730078600655 1.54026564846508 1.31473993818619 1.27656862829116 1.18546004445618 0.685262560084287 0.149976748366233 0.182948367562909 0.154064899760048 0.128010542449434 0.117772261384839 0.139774935443593 0.160410147162655 0.168319420256323 0.115627812732656 0.105521799774214 0.0999022248034425 0.0673963154360759 0.054730778669543 0.111408768255 0.159879894206448 0.195030025525953 0.231846241114804 0.27693202789033 0.265343235767586 0.207205266251279 0.191818531173435 -0.0709318774536859 -0.329656171802715 -0.580743741548034 -0.874424214516384 -0.840951342010869 -0.801995732428985 -0.85268382438595 -0.786085948439911 -0.801998752403497 -0.840942596808253 -0.839916337893856 -0.883429211983558 -0.885330974856025 -0.899650013227523 -0.933724420501328 -0.955260728436059 -0.988624552664407 -1.05502708411509 -1.05114381327123 -1.09328628549219 -1.15968352788183 -1.19060364229993 -1.16112513715934 -1.15495631395168 -1.13604380438691 -1.17431937388693 -1.22597645724587 -1.25088011539685 -1.23977327958211 -1.2676266951822 -1.28955004307974 -1.27853027627574 -1.33339822227562 -1.41307744371849 -1.40775531087586 -1.3792861216781 -1.40432071304869 -1.34902450923827 -1.28648325589019 -1.22220124108846 -1.17513113007756 -1.16670028506474 -1.13980014450915 -1.13773128196591 -1.04706568292369 -0.964111289354865 -0.907647646200551 1.31472974466152 1.3034555605343 1.39811003630861 -1
0.0873463763987228 0.0686264156204327 0.0986071075994502 0.0957898166206758 0.217300786241165 0.386671353776742 0.168364777749534 -0.0654507051988303 0.0348581105301086 0.0949796300430572 -0.0693927444806253 -0.213753165061755 -0.195782120228579 -0.162235183100516 -0.197022460105096 -0.253767846771585 -0.276001216209614 -0.311567117329643 -0.364013099969616 -0.0490118264911566 0.249603231456368 0.217442485310266 0.197842802154146 0.249576905801574 0.244628901685368 0.212691761814545 0.0306608531456375 0.171682862627854 0.314176237565285 0.281732615269383 0.277105789778007 -0.112659880286449 -0.482174588604025 0.0369010485752254 0.59037005158424 1.01240360811652 1.26862413597569 0.453834082123966 -0.129366956583135 -0.673083279950324 -0.854106400783082 -1.00968157829054 -1.10643862448448 -1.02042009357221 -1.15133691767632 -1.28723066103021 -1.38106947528345 -1.42856410782769 -1.43134808744847 -1.43544013975584 -1.49269802997879 -1.09034235985986 -0.622426205844804 -0.784368399573694 -0.956461527023382 -1.07592851218904 -0.510844770293448 0.103767558958233 0.132381560971228 0.167418717227834 0.121758992080021 0.0313323012850531 -0.078251597629686 -0.172056594099212 -0.601939029447641 -1.06108571268493 -0.670406734331122 -0.190441741808171 0.251350575838877 0.373420719007047 0.344278751851787 4.65665340360031 4.83156318835175 4.0807567055464 3.33774074631491 3.07911046112729 2.89970435840825 2.10816134768295 1.26241423543298 0.955333406494581 0.548072700089006 0.528477441635802 0.563639615771987 0.587376936193735 0.55411913849449 0.515164313508554 0.993803366291361 1.53478609884144 1.03026669367134 0.915049352721865 0.761402171759322 0.52596629829168 1.13843846739194 1.70448333742792 1.00956768437963 0.396446050855132 0.103917559442945 -0.200960935223904 -0.379868167807229 -0.591916811491972 -0.60448448265576 -0.585660337449176 -0.479106430839368 -0.392850826870955 -0.375936467723279 -0.374377906859795 -0.183045250918151 -0.0498740876039784 -0.268749549575127 -0.435733767596535 -0.462581063287071 -0.523713726377205 -0.669288134561066 -0.833907307814152 -0.881617201200285 -0.798595870443624 -0.689213781125887 -0.633229732246474 -0.549306054524223 -0.466559682364147 -0.268233931603712 -0.0571687089244323 -0.0730394357519682 -0.147234041462724 -0.205682348072292 -0.265541339340825 -0.300424998009751 0.0135813291748234 0.36700816041462 0.0902336715116518 -0.269008198400828 -0.232213404523453 0.506323068055443 0.59248841890329 0.306816548542048 0.00398294466618176 0.292659454105944 0.553756776295875 0.871771190750062 0.662039202654529 0.285703862172279 0.298747237287393 0.197285134066864 0.185291691558973 -1
-0.589747431889184 -0.570889501060438 -0.534689894377266 -0.536350313290735 -0.49884999547768 -0.491980344028386 -0.463575548527049 -0.516402932406081 -0.517417088088733 -0.40191652713043 -0.430569438644844 -0.463594526822249 -0.478373293766056 -0.433569287240752 -0.316516226522627 -0.199399809772316 -0.276001216209614 -0.23510892902789 -0.150553618867931 -0.150532295632793 -0.283065771378015 -0.40145052086181 -0.274282066622793 -0.295918785097894 -0.337406309238639 -0.40497835028301 -0.360446092491629 -0.271445318139157 -0.279320103262689 -0.388560595780451 -0.389754184786991 -0.27786377805884 -0.129827307140546 0.941186063903275 1.98171451800294 1.4680370082917 0.885222238395189 0.120905604890169 -0.611479838259415 -0.658912276921953 -0.767714856714832 -0.921213615889617 -1.04667300907769 -1.05176316404967 -1.15133691767632 -1.25208976181349 -1.369620985574 -1.39436975418288 -1.37485493835828 -1.3231599271902 -1.34122737125588 -1.35270029666952 -1.32122495721804 -1.2557549388261 -1.22221052874326 -1.24845498927958 -1.26020818210511 -1.28079562426281 -1.22377424215953 -1.22344447204956 -1.17637451883125 -1.08043969072429 -1.03530215652747 -1.02361698421045 -0.980952160777423 -0.93036392295132 -0.92947089451508 -0.88608012225741 -0.851873342256434 -0.844757094048317 -0.84818504359392 -0.826825960844766 -0.848868672374674 -0.827573240984857 -0.810606375096001 -0.792824849272297 -0.79296366854954 -0.781992668037594 -0.764044839971589 -0.80557254772171 -0.795669674703562 -0.745971412804344 -0.729869511751134 -0.739637555924283 -0.823398285255739 -0.779262039152062 -0.733832373021935 -0.696945711580576 -0.691135707750248 -0.730849052513328 -0.734136098444956 -0.704174556822044 -0.776938912226921 -0.803088522604686 -0.804482038698325 -0.371147727383164 0.103917559442945 0.301282866282351 0.483184953138045 0.283412025745581 0.0498592364511024 -0.365192165359368 -0.780472597632555 -0.755591783486863 -0.636925144694229 -0.515781047171952 -0.51138662834365 -0.521036977058617 -0.613254603187497 -0.658388179384903 -0.697277389316959 -0.76954527995742 -0.798974968839988 -0.658651241815475 -0.847706673556194 -1.00456605565626 -1.00169562498588 -0.976805773857221 -0.927425937769065 -0.540705935761772 -0.149389968567824 -0.452675500225536 -0.756005588237903 -0.700514364287157 -0.695170984527269 -0.721046431788068 -0.750154837145913 -0.788914230577666 -0.78136820336157 -0.729603686794211 -0.713606106234957 -0.685185740701491 -0.650573320473575 -0.578529267672585 -0.474870139081482 -0.34086947959564 -0.116614716926939 0.278889966828335 0.742411401513629 0.913978011275702 0.927411748750122 0.912802598887141 0.934732085045156 0.929289499682702 -1
-0.520890434436177 -0.469913303689774 -0.410292268988983 -0.383764764691429 -0.27505287619054 -0.362766859057043 -0.422362048987272 -0.375480361403815 -0.302643399736961 -0.355332512395415 -0.415520409721335 -0.338673845942002 -0.24565115085284 -0.314860616679399 -0.384798378761217 -0.308135883770853 -0.200856245262016 -0.158650740726137 -0.131148211495051 -0.0693159203194838 -0.0167312699608235 -0.0813334487038398 -0.139389246972239 -0.159544862373027 -0.180704521682176 -0.206441528537368 -0.23007711061254 -0.250343976197871 -0.258123805375976 0.868239174937988 1.98593447460081 1.6013305591021 1.27956181871337 0.661288321063641 0.0124269655333975 -0.0438374559259452 -0.118925588601359 -0.176977769476913 0.545591077763657 1.0274370834542 0.92771919562457 1.03491133053081 0.825982940334865 0.755687233483884 0.763841420287832 0.633805162817105 0.462137367938175 0.429329106873747 0.421627202709792 0.428411388833787 0.453117355154012 0.448029178705896 0.473964938551142 0.424315034406829 0.154852480168844 -0.139356207983252 -0.0974028879146002 -0.0440984120653736 -0.0339394337523553 -0.0455963658146491 -0.0723544301123186 -0.098194532735453 -0.0470434272308452 -0.182701098975602 -0.298728524383815 -0.603559448617284 -0.974525531068812 -0.985457033750158 -1.01571847860722 -1.03302093788415 -1.03247490289008 -0.977747411242337 -0.962891939652029 -0.940763239751825 -0.943763196277092 -0.877201163542506 -0.836819583359015 -0.827435341240747 -0.84015597895392 -0.835759506936846 -0.756720620361748 -0.754946404737021 -0.801731129946863 -0.802828722215618 -0.896865881189085 -0.892198566565405 -0.882446200059638 -0.85635512661072 -0.874480342221186 -0.886122486969478 -0.871051573886193 -0.839698549334573 -0.882760866901997 -0.833544860985649 -0.784656358664686 -0.765317505397424 -0.741211233967795 -0.72603400043499 -0.770015469056463 -0.837008885918487 -0.762429518302245 -0.715936984593153 -0.748183365476142 -0.840942596808253 -0.878581327074738 -0.883429211983558 -0.8579691934039 -0.857581898097644 -0.885653947904254 -0.889289050869136 -0.899601808308243 -0.983656633075671 -1.0223245167648 -1.10730677077209 -1.09864457812247 -1.07100805088614 -1.05271306888139 -1.02770592816992 -0.458035737878916 0.11986977632616 0.298022598155518 0.496540798897112 0.183072871430257 -0.140318037427418 -0.128762705200795 -0.204354088116568 -0.244208768117731 1.3213518709937 0.34463719228911 -0.605854651578232 -0.141980224733935 0.337906949631662 -0.106602170900328 -0.508733511519056 -0.450442430093247 -0.368094670984731 -0.321251802443381 -0.270843652106744 -0.141547158268662 -0.0708736951525223 -0.0858112300569981 -0.0250274079197473 0.0454578206301568 0.0426071804119563 -1
-0.555318933162681 -0.514791613632291 -0.455527769130177 -0.416461667962709 -0.353381867941039 -0.375688207554178 -0.422362048987272 -0.431849389804722 -0.364007310694611 -0.324276502572072 -0.280079149409753 -0.276213505501879 -0.278897171269014 -0.263985472153105 -0.214092998164744 -0.199399809772316 -0.238428730735815 -0.311567117329643 -0.305796877850975 -0.272356858602757 -0.221603963358663 -0.145356863135434 -0.184353520189091 -0.136815875252216 -0.113546612729406 -0.250560822258622 -0.382174256138144 -0.376952027845588 -0.364105294809543 -0.241933955863299 -0.11884232011996 -0.27786377805884 -0.419995656581058 -0.4152414590888 -0.265841927750342 -0.292364765112407 -0.28324068756443 -0.317158180943775 -0.418634685588903 -0.545544252694985 0.58215301935157 1.48708091613553 0.90567042754391 0.442256528709279 0.488606210041486 0.42295976751679 -0.178978055791085 -0.687686445523435 0.0487724187145314 0.798936090300399 0.557981657346797 0.269148767244762 0.413723666881035 0.496836040445661 0.577634982905018 0.291959984743099 0.225598582693875 0.157537002966818 0.260320787681676 0.192479315232832 0.109626903193 0.0421262041200952 0.0673865308982377 0.115345037563331 0.177745126430769 -0.0153113948160207 -0.411342574147163 -0.775661331709911 -0.764489269536013 -0.844757094048317 -0.84818504359392 -0.223140159254483 0.395021516105564 0.726216742088981 0.736061317084365 0.341567820360513 0.285891835763544 0.245011746353667 -0.164669620485731 -0.63451311216927 -0.600924402994494 -0.683146469275605 -0.720886809476668 -0.586173294931043 -0.639729295422375 -0.544701559139736 -0.464469811516098 -0.587351738747352 -0.701321520776411 -0.710145927919175 -0.72360413879563 -0.725024401823971 -0.808685498629444 -0.74217584584276 -0.665702278462853 -0.682334394236527 -0.666326404171906 -0.668960841172915 -0.663611659624854 -0.673614169634144 -0.683457000479003 -0.585660337449176 -0.619026436850491 -0.424857381866476 -0.230942758294973 -0.0255834940898102 0.181778501776849 -0.192905679045565 -0.525125403426193 -0.831563832998077 -0.851043947750335 -0.896426081805273 -0.92866180311891 -1.00916337381283 -0.847706673556194 -0.672356079506846 -0.274697049474879 0.130272582444075 0.259088178619921 0.362530241991115 0.30501341951057 0.237663626409117 0.133273256144824 0.0049180473139954 0.269820898769686 0.421115591064722 0.64822388141809 1.26933826989863 1.87332001419897 1.35092696777444 0.72339784587178 0.7908792858097 0.851093514968064 0.670039259073878 0.534808499098911 1.16559111060074 1.98091540961659 1.12463399595923 0.278872156749745 0.455907450146295 0.510864524129417 0.51087545311276 0.5117845690429 0.389126707483282 -1
-0.830746922974711 -0.727963585859248 -0.670396394800848 -0.634441023104575 -0.633128267049963 -0.659957874491131 -0.655905213046009 -0.64323324630812 -0.670826865482856 -0.603780590982159 -0.550961670032917 -0.572900122592464 -0.611357375430752 -0.586194720819635 -0.538433221298042 -0.579976068767195 -0.576581100000004 -0.540941682234901 -0.499850951579779 -0.536310078371012 -0.549400272795206 -0.550838487868863 -0.476621296098624 -0.523208656306006 -0.561266005747873 -0.581455525168026 -0.534271401663747 -0.566864105317164 -0.576068273676677 -0.577080561388217 -0.535629804223084 -0.525669624717426 -0.482174588604025 -0.436772054691848 -0.3514631256838 -0.395917810606766 -0.374526853655026 -0.369725835243849 0.529520648374448 1.16914711373791 2.57995747592985 1.3986129537346 0.606842350509991 0.693001092528963 0.798245821568625 0.797796025828461 0.759798100383902 0.360940399584123 0.0487724187145314 -0.256497907816619 -0.245977992797892 -0.243641745610489 -0.212785558488077 -0.167939848243627 -0.0988170214728594 -0.0407696496458001 0.0317977003287899 0.0231133929453568 -0.00835158841026556 -0.496687129904614 -0.957996918864867 -1.15599701056958 -1.09771849732515 -1.06619500371601 -1.01343900060569 -1.00661830029593 -1.03084382676098 -0.985457033750158 -0.961103433156959 -0.999797906619 -0.999953163014283 -0.927440261109814 -0.921428933369354 -0.909893240088107 -0.892549034284364 -0.83032543339239 -0.81050603447333 -0.827435341240747 -0.84015597895392 -0.855884146413604 -0.824881465459922 -0.772896388602376 -0.792748427672397 -0.793801412745427 -0.860132083222412 -0.831386590265913 -0.845292743300212 -0.836428949731951 -0.82355127709037 -0.824013113187018 -0.828923735288889 -0.787573936829754 0.471760152938968 1.69433122463427 1.45564548513651 1.34037894031033 1.37695966597305 1.47698994708109 1.1452531007125 0.703569867619607 0.64779401425565 2.51091535235768 2.70676447526004 2.46640141939562 2.02129286149137 1.91635296619713 0.190899095594224 0.101571126863584 -0.09249115005252 -0.221325815504033 -0.583975714681841 -0.951936432613708 -0.92866180311891 -0.988132645892989 -0.942656150959648 -0.878326264719484 -0.797625849403843 -0.346916364237518 0.148259936979192 0.0794263653820012 -0.0165643628218321 -0.0427866437862103 0.787782485610512 1.5471869471871 2.0389726848141 2.4198991310571 1.58984573210943 0.734341230063633 0.434121064791151 0.183045447923636 0.207346702850024 -0.974150851711618 -0.926389678003673 -1.00505888861082 -1.06113515479913 -1.10317483849019 -1.09887272740586 -1.08487228014523 -1.01472573561458 -0.964111289354865 -0.907647646200551 -0.862375628283041 -0.800437211374355 -0.772732883285281 -1
-0.681556761826528 -0.626987388488584 -0.534689894377266 -0.460057538991082 -0.487660139513323 -0.582429783508325 -0.614691713506232 -0.572771960806987 -0.532758065828146 -0.61930859589383 -0.596108756803444 -0.541669952372403 -0.528242324390317 -0.6031531023284 -0.589644835476984 -0.543730710767682 -0.482649886315507 -0.483598041008586 -0.461040136834019 -0.312965046259411 -0.303553040717799 -0.422791659005675 -0.476621296098624 -0.455021694943573 -0.494108096795103 -0.559395878307399 -0.621184056249807 -0.545762763375878 -0.554871975789963 -0.598027224233524 -0.618987301043708 -0.587621086382072 -0.502900899278347 -0.436772054691848 -0.437084323617258 -0.458049637903382 -0.520584719399978 -0.632564106744215 -0.756113702762299 -0.843135316290777 -0.119778276202959 0.41563559372434 0.487311119696424 0.672105712210656 0.809713955328889 0.165259839927516 -0.488087277946264 0.828263232729883 2.15031756486964 1.06840860045794 0.0103569681178058 -0.112462777205658 -0.212785558488077 -0.482197541078563 -0.76318952577256 -1.0389585528125 -1.36356865269982 -1.41521923428427 -1.39009523688311 -1.34874746207455 -1.2612991410404 -1.1344092048995 -1.08731577385887 -1.09812851834518 -1.07841268026222 -1.07197919516274 -1.09842578159158 -1.05170830807866 -1.03756449678733 -1.05516962539424 -1.07583722272446 -0.997870271295347 -0.993989194364035 -0.961343239527638 -0.933520363878546 -0.839700579422413 -0.749107753740065 -0.173060847115342 0.434705599000127 0.361656541930231 -0.0166885878672909 -0.351071767766552 -0.631059786732007 -0.631309842281996 -0.676463093389048 -0.66632551173872 -0.529488360845093 -0.35820070464152 -0.304074812756045 -0.275380311441954 -0.26019791422529 -0.224628121777711 -0.237246943384037 -0.234570206160046 -0.308840037857353 -0.371147727383164 -0.302600088020449 -0.269448726338394 -0.285287003868021 -0.276798430086453 -0.266030834841866 -0.275000640413537 -0.349949502213716 -0.350175420210259 -0.327605231247177 -0.346097278797364 -0.383698314900401 -0.420073500746909 -0.420972712799197 -0.559430663034517 -0.721556319595913 -0.832985680881346 -0.899842506612483 -0.967101917973147 -1.0376056283631 -1.0975848489781 -0.94430100060343 -0.785930195184584 -0.601460521178684 -0.432856839910681 0.158206171054473 0.791373134230662 0.474756332387792 0.136322123984798 0.129967002639693 0.101582168004715 1.45633218611588 2.9857871060359 2.0672017379534 1.23491224725946 1.28708447901862 -0.286882479579424 -0.252171915152324 0.173713881982116 0.656947044040088 0.866114005320737 -0.689598556372976 -0.640856664851508 -0.680546280087132 -0.757979536846632 -0.682486984243413 -0.672576698334027 -0.65945470604027 -0.630048372138264 -1
0.695583187233622 0.674483599844415 0.584888734117286 0.422758849333475 0.083022514668882 -0.311081465068506 -0.422362048987272 -0.488218418205628 -0.486735132609909 -0.448500541865444 -0.355324294027298 -0.338673845942002 -0.378635232517535 -0.331818998188164 -0.248234074284038 -0.217522488772072 -0.294787458946513 -0.368910758555957 -0.344607692596736 -0.272356858602757 -0.262578502038231 -0.358768244574081 -0.34172847644807 -0.20500283661465 -0.225476460984023 -0.338799409701129 -0.425630583431173 -0.355850685904302 -0.236927507489263 -0.137200641636763 -0.348075436376678 -0.422417188609682 -0.337090413883769 -0.350649672279653 -0.3514631256838 -0.43733902880451 -0.392784086873145 -0.369725835243849 -0.466845973756531 -0.644741273893582 -0.800111685740426 -0.00704467108007321 0.666607965916775 0.661658022051503 0.293647936116992 0.692373328178303 1.13759826079579 1.21579924070442 1.32551758815285 0.551919622655991 0.592936424744393 0.543432064818501 0.582399227557334 0.484749206105855 0.384362981654196 0.489133101418003 0.587360229775367 0.614577277039784 0.490611395760484 0.443085295282813 0.388664947594488 0.290385969326065 0.285843723690123 0.317590630214751 0.372666165400371 0.45310835172943 0.174367701051353 -0.113148588424922 0.163966503118456 0.43986678153734 0.431003391520566 0.370484212309296 0.374290012964227 0.366066746012263 0.326348021142546 0.27594179815035 0.250807103915964 0.308631488838082 0.330052782899421 0.452217419575641 0.528598172918099 0.384877570712969 0.294158547538003 0.262393795266873 0.223514956794435 0.193729581639811 0.250734231102846 0.259510778600288 0.307073968813748 0.407822800165108 0.434911422630219 0.380017383278187 0.302445025458847 0.333948110284595 0.36523308328637 0.43793760643558 0.435550377110451 0.552404767035479 0.707815217493664 0.668556714130105 0.534976131651018 0.376382595306351 0.457281301696607 0.00189668474047521 -0.443600198789821 -0.647757311463297 -0.8214868181344 -0.773445667837887 -0.805536493575795 -0.872796131477405 -0.907694785067894 -0.912286182036254 -0.899842506612483 -0.981122403253041 -1.07151615600719 -1.10422904850109 -1.07822179082914 -1.06588104390445 -1.07085072106883 -1.08669198350792 -1.10713249420998 -1.13582359429108 -1.16151674127643 -1.18463464675854 -1.19864501059525 -1.17655152423531 -1.21393873375508 -1.29418921264405 -1.2959004702483 -1.27874003056512 -1.29317123609016 -1.25530609485661 -1.20986760102072 -1.12914023288376 -1.06113515479913 -1.0759496471011 -0.884003787613595 -0.683143866308053 -0.443386666487005 -0.219746627519579 -0.142101395546283 -0.103179908486988 -0.10636949280655 -0.130652583123707 -1
-0.463509603225337 -0.53723076860355 -0.512072144306669 -0.427360635719802 -0.38695143583411 -0.440294950039849 -0.504789048066826 -0.474126161105401 -0.364007310694611 -0.262164482925386 -0.249981091562735 -0.29182859061191 -0.312143191685187 -0.263985472153105 -0.282375150403333 -0.308135883770853 -0.351146187157211 -0.311567117329643 -0.189364433613692 -0.17083638946112 -0.180629424679095 -0.188039139423163 -0.0944249737553879 -0.0231709396481604 -0.0911606430784825 -0.228501175397995 -0.338717928845114 -0.292546660080443 -0.173338613829123 -0.179093967327378 -0.243878565350897 -0.319164752501938 -0.212732549837835 -0.0276907382339211 -0.051788932916696 -0.230232937815792 -0.356269620436907 -0.387248386677207 -0.402564256199694 -0.4888602405815 -0.0441856751432403 0.317337857723314 -0.20995439338272 -0.665198628160994 -0.119204879252526 0.165259839927516 0.427791898809822 0.167172395596857 -0.0642138794658506 -0.110533631481286 -0.16441686887017 -0.207865663318262 -0.15254428681797 -0.0228978361659643 0.046136979465257 0.0701402284838332 0.096397994450485 0.157537002966818 0.170763328984363 0.142358119222836 0.0974948143059785 0.00974449561496871 0.0569838074319574 0.147278552192503 0.199403019649613 0.191664772262202 0.16310404191292 -0.068981072205923 -0.447722005924488 -0.800459719028122 -0.880706783469712 -0.87713311097729 -0.828137169233336 -0.76583324165742 -0.759392213103273 -0.764699411182227 -0.75787893670196 -0.709284390912549 -0.659392023870884 -0.674762391122786 -0.688559775263575 -0.674171477342927 -0.684956000378804 -0.68547369910314 -0.759114138814062 -0.753199763595137 -0.761697465591504 -0.736798065338111 -0.701321520776411 -0.679091241027945 -0.670944340549001 -0.652049944317225 -0.702863543954369 -0.691415281874489 -0.685527958496492 -0.703080172026751 -0.67702423699989 -0.646131577468086 -0.61632107765525 -0.638601016144641 -0.660893423958076 -0.595681617998713 -0.586737204694078 -0.616896711839604 -0.67559013387511 -0.751452947692212 -0.757642661412775 -0.765032044811912 -0.789513002710104 -0.823317373302212 -0.842950970990683 -0.412693024760334 -0.0208539631664561 -0.174944499659124 -0.311920336779561 -0.413232298110301 -0.746608405508334 -1.05315600532628 -1.0447734877416 -1.07321084652653 -1.10014167285493 -1.11425049658374 -1.06903174146062 -1.03939856201712 -1.03082033523925 -1.02018410443999 -1.06637113028853 -1.13814840935884 -1.1467606827449 -1.12405373654514 -1.14232551736072 -0.966340983846479 -0.796143064725571 -0.811181788184348 -0.833143204242267 -0.55867101070837 -0.198469551133516 -0.439992457932922 -0.615866385468916 -0.151036043350168 0.206897630487281 0.43272295254552 0.479250144735035 0.368743205890851 -1
-0.738937593037367 -0.638206965974213 -0.557307644447863 -0.547249281047829 -0.554799275299464 -0.621193828999728 -0.614691713506232 -0.600956475007441 -0.624803932264619 -0.588252586070487 -0.50581458326239 -0.432364356602187 -0.461750283557969 -0.552277957802105 -0.572574297417337 -0.543730710767682 -0.482649886315507 -0.521827135159463 -0.53866176632554 -0.495701890714357 -0.385502118076935 -0.337427106430216 -0.431657022881773 -0.477750682064384 -0.494108096795103 0.0803338806507832 0.617321271601537 1.07904056610316 1.56475781288137 1.7479990144409 0.652214525470818 -0.463718163052779 -0.544353520626992 -0.544425032707092 -0.501300222067351 -0.499470856101125 -0.538841952618097 -0.615041555310858 -0.643620697037833 -0.701425286007066 -0.810910628748957 0.720358575327521 2.35996706910898 1.29896712175987 0.087221528432233 -0.115867353806238 -0.167529566081634 -0.140576787206448 -0.177200177646232 -0.806670949388255 -1.48104644084626 -1.51965534736658 -1.48990051789434 -1.42497061958337 -1.40340302991591 -1.43330478616231 -1.41524888799718 -1.37489215127783 -1.26215601017266 -1.28609596706205 -1.28556331881444 -1.2099665247448 -1.13932939119027 -1.10877302322158 -1.12172846669991 -1.08287267764054 -1.04210748589941 -0.985457033750158 -0.982949451337065 -1.01087225037405 -0.978272003097088 -0.897255971030299 -0.942160436510692 -0.971633239415544 -0.964248861074183 -0.867826017512483 -0.801734851511435 -0.754727064115702 -0.764044839971589 -0.795510227983331 -0.737246093190842 -0.710071445073636 -0.756817618574533 -0.784774103275236 -0.805031386272403 -0.631575810996153 -0.483046539895811 -0.647130269383656 -0.680949894724084 -0.720497490216251 -0.734136098444956 -0.756299169326862 -0.829849889564459 -0.782784297017378 -0.665702278462853 -0.20518150506137 0.22159372055077 0.449673080363745 0.140328233858415 -0.230114225433783 -0.45782123526974 -0.625745459647323 -0.662078746392375 -0.69157867349582 -0.762586359532093 -0.808014203817074 -0.80324563049965 -0.790272913889839 -0.829571729874333 -0.864549671781539 -0.875322878029289 -0.912286182036254 -0.92866180311891 -1.04421458701257 -1.08508036706483 -1.09094064945511 -1.03995870790751 -1.03406844745901 -1.01217694608256 -0.931658908221977 -0.974306888463986 -0.999193975477969 -1.11171712599099 -1.21921466693506 -0.45741936110628 0.291942505146846 0.00876426639636009 0.556008883451969 1.1201640873068 0.848196512209525 0.45346340182963 0.0255122350261193 -0.114263736387276 -0.198530150836705 0.412669954157735 0.866114005320737 0.374514288312521 -0.545710461574283 -0.863805981505412 -0.815238356987808 -0.806325348319839 -0.795387770653977 -0.767902787066489 -0.742157630896634 -1
0.546393026085439 0.0686264156204327 -0.150188143177117 -0.383764764691429 -0.420521003727181 -0.491980344028386 -0.518526881246752 -0.488218418205628 -0.456053177131084 -0.448500541865444 -0.460667496491862 -0.432364356602187 -0.411881252933709 -0.365735761205693 -0.333586764582275 -0.326258562770609 -0.294787458946513 -0.292452570254204 -0.325202285223855 -0.353573233916066 -0.365014848737151 -0.337427106430216 -0.296764203231219 -0.273189797977083 -0.315020339587716 -0.360859056561756 -0.295261601552085 -0.208141292315298 -0.215731209602549 -0.304773944399222 -0.389754184786991 -0.381116214166584 -0.357816724558091 -0.350649672279653 -0.3514631256838 -0.395917810606766 -0.374526853655026 -0.352203283810491 0.9634222418831 1.90603927121321 0.808930822530726 0.199380574522082 0.188483042662505 0.306436556640283 0.431265541240164 0.39953250137231 0.336203981134213 0.303949810176104 0.240849125621181 0.147710857419686 0.604588013876924 1.06814793843783 1.11252241825428 -0.131679345224212 -0.0746580213165066 0.686306218092906 1.50468440630344 0.856539775078413 0.0812058702870485 0.0421157272028441 0.0489664587578936 1.35898234999524 2.65766467400202 1.48848616661771 0.286034592524992 0.26791914960681 0.264476974158817 0.284359057546071 0.273196594018982 0.26267728145656 0.225032372307217 0.20950133188522 0.322461255110884 0.499836744555044 1.24820293701164 1.79471545501411 1.64542519485727 2.00818746663601 2.12817844135699 1.81063058425678 1.32705378692528 1.1567268769232 1.11158445451442 0.975551243411931 0.8112557242612 0.054730778669543 -0.659525459503083 -0.597314827186736 -0.538348512357799 -0.523817806571794 -0.576156703705067 -0.568650564309515 -0.597041589279293 -0.559437815556983 -0.635963758412394 -0.723825949816975 -0.655628571343922 -0.589058418206011 -0.604498432162849 -0.696956271960478 -0.254749046581403 0.115829301018396 0.371176682612839 0.428650751347426 0.310367090237367 0.181807778368019 0.0449695945162239 -0.394832631668981 -0.789513002710104 -0.353269170637881 0.0553694493306144 0.0948301826310773 0.0944232228592523 -0.0137089189403408 -0.216970859376107 -0.386655500018348 -0.638196337230378 -0.862280426653639 -0.82963631279195 -0.83055038086158 -0.617774999356323 -0.380765174534426 -0.386065588974688 -0.202562073745167 -0.00289419868380127 -0.000396584035712655 0.0228183238693652 -0.0607238152467035 -0.184809053347964 -0.118592825415313 -0.0943447346088493 -0.0603963114904049 -0.466695748786844 -0.826691956218466 -0.409729581779521 0.067508391240728 0.650774353759717 1.16692119741577 0.677731506895413 -0.047970167096052 -0.806325348319839 -0.7842231277158 -0.670299514142892 -0.538322614972325 -1
-0.819270756732543 -0.649426543459843 -0.625160894659654 -0.612643087590388 -0.633128267049963 -0.685800571485399 -0.614691713506232 -0.530495189506308 -0.440712199391672 -0.495084556600458 -0.49076555433888 -0.479209611932279 -0.445127273349883 -0.399652524223223 -0.401868916820864 -0.41687195776939 -0.426291158104809 -0.464483493933148 -0.441634729461138 -0.373877327744393 -0.365014848737151 -0.486815073437269 -0.589031979140753 -0.636853591910062 -0.628423914700643 -0.515276584586145 -0.403902419784659 -0.566864105317164 -0.639657167336817 -0.598027224233524 -0.493951055812771 -0.443067675831231 -0.502900899278347 -0.565955628310141 -0.565516120517445 0.598191426139081 1.50596816781124 1.41757441095864 1.17233782394282 0.403912950205876 -0.335757136373583 -0.74427769108777 -1.04667300907769 -1.02042009357221 -1.17427318519685 -1.33408519331917 -1.4612089032496 -1.4627584614725 -1.4087508278124 -1.43544013975584 -1.51600120824385 -1.60313287271511 -1.58628655256651 -1.46123112260279 -1.36716452968138 -1.34704154761703 -1.42816894682152 -1.45554631729071 -1.37730131421206 -1.31115656506705 -1.2612991410404 -1.16679091340463 -1.11852394425771 -1.09812851834518 -1.04592584043396 -0.984831335340326 -0.963261871930379 -0.930247638476409 -0.950180424066907 -0.689716281477635 -0.403721265291429 -0.535044490076129 -0.797039914521331 -0.827573240984857 -0.872063369487273 -0.858450871482459 -0.819277217435225 -0.809258271959486 -0.84015597895392 -0.906195745105498 -0.883305046972642 -0.835721332131115 -0.837661939044728 -0.847965269566571 -0.878498982205749 -0.840074015451555 -0.882446200059638 -0.936059834125791 -0.925409407352002 -0.844716237781172 -0.849987654587541 -0.829273626833609 -0.893343062369504 -0.864001199366612 -0.794569198681506 -0.754944616502312 -0.709117735483843 -0.760277895992235 -0.758192823564062 -0.755311527776315 -0.717302365260392 -0.625745459647323 -0.0701094901914706 0.471326158008121 0.291034595646927 0.20066153040964 0.163537314142099 0.0763302577856569 0.00364979514162965 -0.0234107828032622 -0.106490085862412 -0.610944277647604 -1.04393898914462 -1.05122482965251 -1.10542668365128 -1.150738445162 -1.17387949813322 -1.16768135252986 -1.12300518772329 -1.11365425747069 -1.13509577963019 -1.20054288741308 -1.21131635656186 -1.19155065079384 -1.19864501059525 -1.1969472746434 -1.2701549636471 -1.36106384262342 -1.34809939587449 -1.31741160407011 -1.3169889811527 -1.25530609485661 -1.20220603553377 -1.16016056895199 -1.14256085142658 -1.14855015747201 -1.1193364359575 -1.05315687905282 -0.960825823432737 -0.95265952532663 -0.930163712396265 -0.90703420003575 -0.789592403271733 -0.670815375323126 -1
-0.738937593037367 -0.660646120945472 -0.568616519483162 -0.590845152076202 -0.633128267049963 -0.737485965473936 -0.628429546686158 -0.488218418205628 -0.532758065828146 -0.572724581158816 -0.535912641109408 -0.510439782152341 -0.528242324390317 -0.552277957802105 -0.55550375935769 -0.543730710767682 -0.520222371789306 -0.521827135159463 -0.558067173698421 -0.597222359855994 -0.631349350154342 -0.529497349724999 -0.409174886273347 -0.40956372070195 -0.382178248540486 -0.40497835028301 -0.338717928845114 -0.503560079493305 -0.66085346522353 0.260785952424076 1.17319888059972 1.37417519966507 1.61118278950252 0.596696534254494 -0.479894922583987 -0.499470856101125 -0.502327486181859 -0.615041555310858 -0.74004327337309 -0.786451304177293 -0.864905343791613 0.0322744233203373 1.02520165835748 0.0556919928205986 -1.10546438263526 -0.760117172779422 -0.419396339689557 -0.0265956083904092 -0.109408398738003 -0.166673737764106 -0.117810512340043 -0.112462777205658 -0.0682065064798206 0.00127583251364588 0.0944549797779625 0.144080147236922 0.251438700342553 0.25163352998184 0.183557251655407 0.0922369232128403 -0.314996207852743 -0.691859188662772 -0.816844963735584 -0.970394459828499 -0.861833748073777 -0.766961685784302 -0.828097962269184 -0.84191260603841 -0.840950333166381 -0.756162344007927 -0.663895184297765 -0.766457380685738 -0.890331678657348 -0.879023240424388 -0.831092039893092 -0.764699411182227 -0.801734851511435 -0.854700945162639 -0.868697656072295 -0.906195745105498 -0.708034302434482 -0.665196485410251 -0.675973298104338 -0.69450100857333 -0.749930689322394 -0.657638086553078 -0.603795274363945 -0.637167180944272 -0.660578268671758 -0.648036554136715 -0.628816501951697 -0.589500409311442 -0.702863543954369 -0.74217584584276 -0.635963758412394 -0.620097060865854 -0.602139407204002 -0.68037547302533 -0.746370178071661 -0.0667195091494401 0.546257919911481 0.346318753657741 0.285072063529072 0.257949124704646 0.194372122694723 0.172380902347208 0.136175532689974 0.0510893887077299 -0.0364089320225994 -0.303790412462688 -0.608254644960795 -0.840915730996837 -1.01511969263819 -1.08627604285225 -1.13933721129537 -1.07765225040913 -0.982564083525061 -1.00225585101357 -1.01869625441437 -1.08669198350792 -1.19102235047061 -1.2149249525513 -1.2042021258068 -0.990986533769985 -0.793068711818265 -1.00658693750127 -1.24204684870109 -0.432249537354338 0.463949022291831 0.322263112541613 0.112075722599853 0.642491796372067 0.000659745916931628 -0.586284351689644 -0.531868126720698 -0.476995436541096 -0.341715510995025 -0.260271851742607 -0.454166648923375 -0.689268952677221 -0.119585329350569 0.421558309607342 0.392491679914059 0.317784451909774 -1
-0.693032928068696 -0.615767811002955 -0.0144816427535349 0.531748526904408 0.955831279888724 1.56251406701596 1.54214809574211 1.47060531872587 1.38486415159839 1.11982795421337 0.968990251241503 0.972993303300587 1.15068170662646 0.651767129320192 0.110247224968555 -0.253767846771585 -0.632939828210702 -0.521827135159463 -0.461040136834019 -0.47539779688603 -0.508425734115638 -0.508156211581134 -0.49910343270705 -0.523208656306006 -0.516494066446026 -0.471157290864891 -0.512543238017232 -0.58796544725845 -0.576068273676677 -0.514240572852295 -0.431432933197303 -0.505019137495877 -0.585806141975636 -0.609016819516239 -0.479894922583987 -0.478760247002254 -0.538841952618097 -0.632564106744215 -0.675761555816252 -0.758109298120551 -0.875704286800144 -0.999851804690438 -1.03671207317656 -0.2368433316357 0.626223815164659 0.493241565950228 0.141579656073545 -0.11778055144324 -0.199797437282309 -0.222813844046926 -0.222674814532829 0.805790001628164 1.89565894996566 1.5121301249893 1.12121248642295 1.16691568998798 1.24628322981666 1.28669532714709 1.19427714266795 1.09466084341276 0.9103447697364 0.927226236593552 1.06604798366114 0.604992261877294 0.123600393383657 0.1698778073066 0.208158678466652 0.229149662272322 0.196735530388614 0.151933843906072 0.571930930982331 0.923862863767056 0.529776286524257 0.0985267489267017 0.152219870367273 0.135314607700002 0.0753834446780643 0.0723295881816855 0.0922054735796363 0.12016086820914 0.139107629499963 -0.36004675969923 -0.85562734359366 -0.802828722215618 -0.850948633730744 -0.822699165080271 -0.826716014920499 -0.8065396844138 -0.803179651038043 -0.844716237781172 -0.881583533535519 -0.808423781831681 -0.851014280499474 -0.843696973779303 -0.814394878715145 -0.79643617208276 -0.794700398107715 -0.79452179154948 -0.758192823564062 -0.73196942544998 -0.773711306562708 -0.776064667890374 -0.801998752403497 -0.787598338482384 -0.772252606827314 -0.855148583921126 -0.8944515686734 -0.857581898097644 -0.877642202471408 -0.922274889652598 -0.972438599145105 -1.02330688365313 -1.02952934089141 -1.0792658002123 -1.11899089470892 -1.150738445162 -1.1547479566724 -1.12950623679533 -1.08388933773245 -1.10017312048931 -1.18403152911555 -1.24368908282774 -1.21843058731692 -1.21229866289976 -1.24759387424074 -1.26493310933702 -1.32637119353912 -1.37592487150773 -1.370470364 -1.35608317757511 -1.37256371963197 -1.31778503777772 -1.27116012491629 -1.19893598903729 -1.12627571210109 -1.13947509367565 -1.16026385306079 -1.13773128196591 -0.982385788305476 -0.861045413100749 0.229413696682995 1.28123581584699 1.27092113622644 1.1942750203843 -1
-0.348747940803658 -0.357717528833481 -0.331130143741893 -0.12218953852119 0.071832658704525 0.464199444759547 0.896469936285597 1.01965309151862 0.341677665318354 -0.464028546777115 -0.520863612185899 -0.526054867262372 -0.494996303974143 -0.501402813275811 -0.538433221298042 -0.543730710767682 -0.501436129052406 -0.44536894685771 -0.364013099969616 -0.272356858602757 -0.385502118076935 -0.44413279714954 -0.364210613056496 -0.273189797977083 -0.247862430634946 -0.294680115979876 -0.382174256138144 -0.41915471172816 -0.40649789058297 -0.430453921471065 -0.452272307402459 -0.505019137495877 -0.544353520626992 -0.58748622391319 -0.501300222067351 -0.478760247002254 -0.465813019745621 -0.562473901010784 -0.691831985205461 -0.857306319319148 0.160994242018853 0.936613594529779 0.387701760685117 -0.0696802890892437 0.305116069877256 0.305823436794392 0.267513042877507 0.0759874525440259 -0.120707028556042 -0.189129780277234 -0.257629581930424 -0.231716384846413 -0.15254428681797 -0.107505676544601 -0.0746580213165066 -0.114709568398889 -0.136163064387617 -0.339830354112587 -0.545696340594149 -0.947777893994579 -1.30982749658848 -1.2099665247448 -1.11852394425771 -1.08748401346879 -1.02426794721511 -1.01751178277373 -1.06463480417628 -1.06275018713341 -1.04848750587738 -1.0440952816392 -0.967431423138491 -0.927440261109814 -0.931794684940023 -0.920183239976013 -0.882306201885819 -0.792824849272297 -0.784192485587645 -0.800169737318855 -0.849669871326712 -0.88607110562874 -0.834618729045376 -0.772896388602376 -0.783765725397931 -0.866019888506952 -0.933599679155758 -0.874823716194122 -0.863869471679925 -0.866318215050104 -0.864294529195023 -0.844716237781172 -0.860519614236867 -0.8605483943365 -0.903925257837012 -0.864001199366612 -0.824307718731964 -0.827554838768096 -0.816096063763683 -0.783107159697065 -0.710902241594458 -0.673614169634144 -0.717302365260392 -0.72595826514269 -0.791235675018026 -0.787598338482384 -0.714255123055992 -0.808014203817074 -0.87621038103865 -0.891236390201547 -0.901677438769945 -0.914028429956732 -0.535417854123933 -0.198581671642082 -0.309046928230727 -0.385251778857537 -0.929091939902012 -0.958056658995344 -0.963432542064246 -0.957718215989957 -0.933945246100872 -1.01928629860099 -1.14208660098524 -1.14301462686019 -1.10460289523593 -1.03939856201712 -0.981871471593756 -0.918205352399562 -0.876641354402959 -0.892941432767804 -0.990163905866332 -1.06991353363815 -1.110568523944 -0.435269969017056 0.222845145038399 0.305550310272115 2.42388466085578 2.83540284913167 2.13439322375392 1.00834419195373 1.1412707516593 0.77655684293688 0.251929762878708 0.745332954814483 1.21669709571333 0.358551455094636 -1
-0.520890434436177 -0.548450346089179 -0.523381019341968 -0.470956506748176 -0.454090571620252 -0.530744389519788 -0.587216047146381 -0.572771960806987 -0.486735132609909 -0.386388522218758 -0.475716525415371 -0.463594526822249 -0.378635232517535 -0.382694142714458 -0.401868916820864 -0.362503920770121 -0.238428730735815 -0.139536193650699 -0.131148211495051 -0.25205276477443 -0.303553040717799 -0.252062553854757 -0.274282066622793 -0.341376759339517 -0.40456421819141 -0.338799409701129 -0.27353343790557 -0.271445318139157 -0.385301592696256 -0.388560595780451 -0.306396687966366 -0.257213290837291 -0.274911481860802 -0.242996694264409 -0.158815430333519 -0.147390501420304 -0.210211754691954 -0.352203283810491 -0.49898683253495 -0.61639926783684 -0.767714856714832 -0.940873163089823 -1.02675113727543 -1.03086778373137 -1.13986878391606 -1.28723066103021 -1.38106947528345 -1.38297163630127 -1.37485493835828 -1.34561596970333 -1.36453054952094 -1.34077493590544 -1.29712844855 -1.2557549388261 -1.22221052874326 -1.19916171011086 -1.22144800563209 -1.28079562426281 -1.24936208750162 -1.22344447204956 -1.15211034105721 -1.05885188505421 -0.515165983213456 0.00889998879942642 0.156087233211924 0.213451737217804 0.196895019328219 0.207065904162823 -0.753566260445961 -0.767236687762976 -0.837344463635323 -0.857010250924281 -0.848868672374674 -0.786413241433232 -0.779877877900364 -0.811575141332343 -0.819277217435225 -0.809258271959486 -0.802100409462755 -0.80557254772171 -0.815144201874469 -0.754946404737021 -0.702921404927736 -0.739637555924283 -0.841765184239076 -0.805324314708988 -0.733832373021935 -0.70690880001996 -0.701321520776411 -0.730849052513328 -0.734136098444956 -0.683324711820116 -0.755774521291906 -0.803088522604686 -0.784656358664686 -0.734198838712087 -0.687722069827875 -0.714619368582575 -0.73454753257926 -0.720298374286813 -0.694738788739466 -0.66583058184547 -0.737420288090671 -0.723585228491342 -0.68525638117033 -0.70431856758816 -0.739401473778025 -0.765032044811912 -0.79752474814295 -0.839810292693943 -0.899601808308243 -0.975726582960181 -0.971890747878551 -1.03720434437262 -1.09186247259365 -1.12416164707005 -1.09735333228996 -1.07224356319354 -1.06433141273702 -1.09343255199861 -1.12111413692008 -1.11425049658374 -1.11171712599099 -1.1362226185114 -1.17766692617575 -1.16975294076595 -1.21393873375508 -1.32391127041266 -1.34809939587449 -1.30194297466812 -1.29317123609016 -1.24749622699147 -1.24051386296851 -1.16016056895199 -1.06927772446188 -1.01242420052656 -0.597511867890577 -0.154553848101246 0.224972244567898 0.433003922089825 0.522122557227274 0.231759379658329 -0.0304558360881968 -0.507747362583679 -1
0.844773348381805 0.663264022358786 0.573579859081987 -0.0131998609502572 -0.588368843192535 -0.608272480502594 -0.642167379866084 -0.64323324630812 -0.640144910004032 -0.588252586070487 -0.581059727879935 -0.572900122592464 -0.578111355014578 -0.56923633931087 -0.589644835476984 -0.561853389767439 -0.539008614526205 -0.560056229310339 -0.558067173698421 -0.47539779688603 -0.487938464775854 -0.572179626012728 -0.589031979140753 -0.477750682064384 -0.583651975398797 -0.691753759471161 -0.642912219896321 -0.545762763375878 -0.512479380016536 -0.577080561388217 -0.598147926838552 -0.587621086382072 -0.565079831301314 -0.565955628310141 -0.522705521550716 -0.582313292496612 -0.611870885490573 -0.685131761044289 -0.72397284398388 -0.786451304177293 -0.940497944851331 -1.07848999349126 -1.13632143218787 -1.12489699516375 -1.26601825527896 -1.38093972560813 -1.3925179649929 -1.34877728265646 -1.05849330345321 -0.761758864361999 -0.770299503761821 1.02044649538152 1.06432940091819 0.72648589290196 0.384362981654196 0.316606624327462 0.264358759166892 0.211306446975402 0.119587638300183 0.580918584310302 0.995269391945548 2.13614335411827 3.34424442277652 1.85039933241498 0.307692485743837 0.202558254740003 0.140576723636054 0.0745633555058245 0.131197475848298 0.118710812640926 0.0624236729282563 0.03845702143464 0.104780472126842 0.119106748702514 0.121491373171637 0.0884388775498858 0.0490698957923793 0.0723295881816855 0.101719365952428 0.130223187947519 0.119633102329056 0.0528028692039166 -0.352596016223558 -0.775746793805046 -0.896865881189085 -0.86613629100848 -0.836004379110355 -0.876281303489488 -0.905037781299675 -0.875770924672402 -0.828923735288889 -0.839698549334573 -0.914507453304519 -0.874153312160266 -0.814394878715145 -0.786063283187648 -0.794700398107715 -0.79452179154948 -0.793660760041265 -0.790324681265817 -0.784993094823171 -0.72595826514269 -0.780472597632555 -0.862280300138601 -0.849582585189077 -0.855148583921126 -0.83972800576915 -0.899650013227523 -0.917700929635637 -0.905781970260867 -0.931973715346848 -1.03123693376862 -1.05114381327123 -1.07225555757235 -1.11899089470892 -1.15738264468499 -1.14837077618546 -1.12950623679533 -1.10996657105968 -1.12713539445208 -1.1630590650504 -1.2149249525513 -1.23265904882705 -1.23304667500567 -1.24759387424074 -1.26493310933702 -1.34042525101213 -1.42050795816064 -1.39284133212552 -1.34834886287411 -1.39638146469451 -1.32559490564285 -1.24051386296851 -1.17567073698611 -0.670291810987365 -0.104917820890183 0.609846936656428 1.27263920105713 1.08737083947745 0.971236831416878 0.747283219184411 0.901637955948964 1.054024974174 1.47964404267834 -1
-0.61269976437352 -0.593328656031696 -0.534689894377266 -0.470956506748176 -0.476470283548966 -0.556587086514057 -0.587216047146381 -0.474126161105401 -0.348666332955198 -0.417444532042101 -0.370373322950808 -0.30744367572194 -0.328766201893274 -0.348777379696928 -0.350657302641922 -0.362503920770121 -0.332359944420312 -0.349796211480519 -0.325202285223855 -0.312965046259411 -0.283065771378015 -0.294744830142487 -0.184353520189091 -0.159544862373027 -0.203090491333099 -0.250560822258622 -0.316989765198599 -0.355850685904302 -0.427694188469683 -0.451400584316373 -0.389754184786991 -0.339815239723486 -0.419995656581058 -0.372180267882702 -0.287247227233706 -0.313075374211279 -0.392784086873145 -0.404770938110564 -0.402564256199694 -0.460518234524758 0.884523423590445 1.98839936974076 0.965436042950694 0.0347966125022915 0.431265541240164 0.668946062033824 0.782695079802805 0.44072722475535 0.116564197622761 -0.189129780277234 -0.513964542846122 -0.816059062286118 -1.08025987053762 -0.905236742971746 -0.823587026163442 -0.829462116345413 -0.846766299726262 -1.01194840421989 -1.14701070613326 -1.12320208002957 -1.06718571884806 -0.961706759538826 -0.806442240269303 -0.661703818413175 -0.591110082838218 -0.570879001183881 -0.647879416054256 -0.565865629669665 -0.502337051374751 -0.545749812662001 -0.555489384711792 -0.504860199996615 -0.486067367401271 -0.477713244796046 -0.534049900335273 -0.624072220731879 -0.714023021892485 -0.745638529475071 -0.773558732344381 -0.795510227983331 -0.756720620361748 -0.719046437006313 -0.675973298104338 -0.577145985460852 -0.501977553047352 -0.36226563024126 -0.306567620288539 -0.328311439323368 -0.344818064860698 -0.347841247521491 -0.418177308965179 -0.547800719307587 -0.724027934889384 -0.74217584584276 -0.71526647854695 -0.630469949760966 -0.313297920848433 0.0387463336768085 0.743283153970867 0.738583021109109 0.692921167297502 0.506659242450328 0.500333611238491 0.407313048017079 0.252369606466045 0.342064670721796 0.446275722480723 0.454943293954563 0.428272303082457 0.4631303392528 0.508576147871089 0.51512283875209 0.476278901569411 0.477008065855956 0.37985442715989 0.722925820320702 0.662748482105091 0.0920974667095476 -0.444997121215301 -0.459819113873454 -0.505921857675488 -0.517394793347534 -0.521235973320863 -0.299386130239443 -0.072821146748798 0.448309924942169 1.04173749066223 1.40308752985738 1.73163721607074 1.33545833837244 0.834547322830312 0.298857610305969 -0.1832178257698 -0.617304687757879 -0.64586410199913 -0.70387203145019 -0.648671139269687 -0.228556450650199 0.268092174313376 0.46735921417453 0.533380590325131 0.566698667803647 -0.0413006441908187 -0.619856621342049 1
0.603773857296279 0.618385712416269 -0.557307644447863 -0.514552377776549 -0.510039851442036 -0.582429783508325 -0.628429546686158 -0.586864217907214 -0.56344002130697 -0.603780590982159 -0.626206814650462 -0.588515207702495 -0.544865334598404 -0.56923633931087 -0.623785911596279 -0.598098747766951 -0.520222371789306 -0.521827135159463 -0.558067173698421 -0.495701890714357 -0.365014848737151 -0.337427106430216 -0.409174886273347 -0.432292707822762 -0.449336157493256 -0.537336231446772 -0.621184056249807 -0.58796544725845 -0.554871975789963 -0.535187235697602 -0.598147926838552 -0.587621086382072 -0.565079831301314 -0.544425032707092 -0.54411082103408 -0.458049637903382 -0.374526853655026 0.611537045024186 1.38125340600254 1.62261921064579 1.39207374499141 1.0152517833306 0.925592299346171 0.860164135075419 0.763841420287832 0.774368759683981 0.290410022296409 -0.0949843156800326 -0.222394696918385 -0.301409992842875 -0.327539116725615 -0.327119270959018 -0.260978575824163 -0.180026682583432 -0.0988170214728594 -0.0407696496458001 0.00595758268011189 -0.00377132905893536 -0.0467333564234002 -0.0581266648171482 -0.0359581634512549 -0.0766067270653687 -0.608790494409979 -1.15135104272714 -1.07841268026222 -1.06108571268493 -1.12095309986844 -1.07379206618816 -1.00479546951717 -0.988723562863951 -0.999953163014283 -0.947563121162823 -0.900697430228017 -0.889313240312294 -0.943763196277092 -0.914701747662599 -0.854361949282805 -0.854700945162639 -0.90675322556346 -0.956507343797392 -0.873567783387189 -0.808796356333084 -0.846644641319194 -0.893101816917524 -0.915232780172421 -0.86613629100848 -0.882446200059638 -0.886244391928871 -0.854108716168859 -0.824013113187018 -0.818391775639563 -0.870973316837464 -0.935671844239534 -0.884305424953921 -0.834220558748784 -0.889792172138769 -0.858887395075619 -0.805936423401894 -0.805483405533666 -0.860350988244821 -0.863965612646413 -0.776064667890374 -0.812761829788968 -0.862280300138601 -0.830250090598636 -0.817441079837885 -0.812366224317025 -0.857581898097644 -0.909689184202791 -0.947014268740194 -0.988624552664407 -1.06295713423058 -0.849408737726236 -0.181954742299071 0.691831281485524 0.935540205056328 0.89232697963488 1.19281330372176 1.65422016162675 1.1646578923836 0.61960038048792 0.942384818181992 1.22175056166928 0.82792252751534 0.465616353351677 0.210359503514505 0.00876426639636009 0.0581644158277395 0.113470521658838 0.616167071179563 1.0886032701641 0.564393117720681 0.337768627342606 0.173713881982116 1.2187843507695 0.221784475778911 -1.0272497474751 -1.00029787723214 -0.853025999069043 -0.746527772818397 -0.716261083536984 -0.739564555963091 -0.681144322245514 -0.589281368953402 1
-0.486461935709673 -0.234302176491558 0.0533716074582562 0.477253688118941 0.620135600958016 0.864761248170708 0.937683435825375 0.991468577318164 0.556451353670126 0.00181160057302848 0.00585240013692029 -0.385519101272094 -0.378635232517535 -0.365735761205693 -0.350657302641922 -0.326258562770609 -0.313573701683412 -0.292452570254204 -0.383418507342497 -0.373877327744393 -0.365014848737151 -0.358768244574081 -0.116907110363814 -0.227731823735461 -0.247862430634946 -0.294680115979876 -0.360446092491629 -0.334749343963015 -0.342908996922829 -0.367613932935143 -0.368914810581834 -0.360465726945035 -0.233458860512158 -0.286057885470507 -0.287247227233706 -0.292364765112407 -0.319755154000669 -0.422293489543922 -0.547198120702577 -0.673083279950324 -0.832508514766019 -0.93104338948972 -0.966985521868647 -0.44579713481877 0.0642852609117042 0.340964336011112 0.576622265032686 0.96504064730913 1.370712107425 1.43893330192455 1.59497309014212 1.53323700823678 1.57035608294709 1.63299846838735 1.02457648579754 0.415193182664914 0.316038994464248 0.18442172497111 0.285908633023766 0.405494398275316 0.230947792063212 0.00974449561496871 1.49255964577863 3.07451739319989 2.77669231269213 2.41393519773364 2.60731807495288 2.57002802187928 2.13010813932792 2.1563900635699 2.17633676485474 1.48730294525132 1.02733236191635 0.962886739510823 0.623390160700364 0.219690921970211 -0.100040214559835 -0.363920074568585 -0.43105860692389 -0.533889914785482 0.0612095208163361 0.573352401299188 0.67143204306558 0.776950435067737 1.49083098664465 2.11365054766663 2.2012907109727 2.30194390867401 2.38497982615105 0.407822800165108 0.424379462980893 0.421717073282042 0.440013566536445 0.415165012633829 0.414797283370467 0.541666495386701 0.6709026993261 1.03181930483691 1.38170601056052 1.87067498393634 2.27237152376234 1.68917034729566 2.28700445722667 2.67977845269909 2.72692891404246 3.41522625350599 4.04891028034384 4.14011017933191 2.83179593293619 1.84028910846233 1.63349991746262 1.60946975468982 1.44172533453472 1.31823718264961 0.935987080522977 0.616618627952888 0.560713594314074 0.569286413391141 0.630688753532956 1.5623514333345 1.61229701290534 1.36665573975954 1.0510090235478 0.869418551727173 0.745324145611665 0.665864595961748 0.56389953658006 0.47427322458829 0.493776979792512 -0.103124196013316 -0.0864054862546684 0.142660253003198 0.169214186629769 -0.0744488065637647 0.0299691800087144 0.112883710222547 0.0777905143136802 -0.0699794451881571 0.214192262131529 0.524618034315706 0.814831417771553 1.06910760002162 1.22754190381595 1.30638427914267 1
-0.819270756732543 -0.727963585859248 -0.613852019624356 -0.514552377776549 -0.521229707406394 -0.634115177496862 -0.697118712585786 -0.657325503408347 -0.624803932264619 -0.572724581158816 -0.550961670032917 -0.526054867262372 -0.51161931418223 -0.501402813275811 -0.521362683238395 -0.525608031767926 -0.520222371789306 -0.560056229310339 -0.596877988444182 -0.576918266027666 -0.487938464775854 -0.40145052086181 -0.386692749664922 -0.455021694943573 -0.516494066446026 -0.515276584586145 -0.469086910724203 -0.524661421434592 -0.618460869450103 -0.660867212769446 -0.577308552633396 -0.422417188609682 -0.461448277929703 -0.501363841500995 -0.608326719484174 -0.540892074298869 -0.465813019745621 -0.579996452444142 -0.707902414594671 -0.857306319319148 -0.972894773876925 0.150231706521569 1.35391254309479 0.787030303961345 0.110157795952762 0.00126897691615981 -0.0988386278249276 -0.11778055144324 -0.109408398738003 -0.222813844046926 -0.292584349328019 -0.255567106374565 -0.176640795486013 -0.0954188422047958 -0.0746580213165066 -0.090062928814526 -0.0974028879146002 -0.0440984120653736 0.00444233426077931 0.0295854282003451 -0.0116939856772125 -0.43280552062176 -0.764831346404182 -0.885238420817375 -0.991781107386845 -1.00661830029593 -1.09842578159158 -1.09587582429766 -1.05941051496743 -0.999797906619 -1.02163432293148 -0.997870271295347 -0.973257691222698 -0.930473239863919 -0.882306201885819 -0.83032543339239 -0.836819583359015 -0.891055083725162 -0.935294902681834 -0.926320384582256 -0.824881465459922 -0.754946404737021 -0.783765725397931 -0.83893796009638 -0.887682431697417 -0.831386590265913 -0.854581107490068 -0.886244391928871 -0.925409407352002 -0.917177173860709 -0.871051573886193 -0.745874246825899 -0.840432085031967 -0.864001199366612 -0.883784758832881 -0.858673505453433 -0.784002565279731 -0.783107159697065 -0.805483405533666 -0.860350988244821 -0.863965612646413 -0.766043387340837 -0.737420288090671 -0.69157867349582 -0.801251348712975 -0.94941734412923 -0.958295725395025 -0.958545374409352 0.0196732860073212 0.0178215156760651 -0.0336532950255501 -0.111351120371683 -0.200974566331626 1.57761616032765 1.44464499518434 1.20130818597586 0.866818257687125 0.613824048414756 0.669804603523801 0.706299235016468 1.73813179729627 1.06463237185688 0.332471717286556 -0.230226089886389 -0.401477802654283 -0.57827617893147 -0.623668319888868 -0.684887028387529 -0.7739112139864 -0.837884092608193 -0.840634079901851 -0.685185740701491 -0.535649838169368 -0.438937755365527 -0.336446454814815 -0.0686175657047282 0.282427599830122 0.247174565735927 0.278872156749745 2.89513318816039 5.30678662381645 3.83793904868958 2.35540194648863 2.09114909045126 1
-0.693032928068696 -0.582109078546067 -0.489454394236072 -0.514552377776549 -0.487660139513323 -0.453216298536983 -0.436099882167198 -0.460033904005175 -0.486735132609909 -0.464028546777115 -0.400471380797826 -0.369904016162064 -0.362012222309448 -0.348777379696928 -0.333586764582275 -0.344381241770365 -0.313573701683412 -0.330681664405081 -0.383418507342497 -0.333269140087739 -0.201116694018879 -0.209380277567028 -0.229317793405942 -0.341376759339517 -0.315020339587716 -0.250560822258622 -0.295261601552085 -0.376952027845588 -0.342908996922829 -0.179093967327378 -0.202199816940585 -0.360465726945035 -0.44072196725538 -0.436772054691848 -0.308652526717071 -0.250943546914663 -0.319755154000669 -0.404770938110564 -0.450775544367321 -0.602228264808469 -0.778513799723363 -0.990022031090336 -0.698040252538121 -0.299529472590621 -0.0389279429306753 0.165259839927516 0.736901120965 1.38677100892847 1.16733677070031 0.956128387892295 1.04734840091313 1.10392402073005 0.751074788233633 0.424315034406829 0.311885981185137 0.193373426405648 0.173918347396519 0.18442172497111 0.145175483642273 0.142358119222836 0.121758992080021 0.0745079126252217 0.0777892543645179 0.125989542439722 0.156087233211924 0.00647557013958166 -0.17480573224007 -0.477530597231666 -0.775412278626066 -0.91120315657861 -0.945750263221296 -0.867071680950785 -0.859234423945342 -0.848153240760669 -0.872063369487273 -0.839700579422413 -0.75787893670196 -0.682018786990657 -0.745017055226006 -0.825697187198468 -0.698297038849028 -0.584421558016157 0.195348822518876 0.749868506657166 0.0306625174694031 -0.640263236181795 -0.66881382369294 -0.716871888459344 -0.711507333802574 -0.679091241027945 0.540231019123478 1.7561071534054 0.566999912146536 -0.589894153937946 -0.5368353582442 -0.454130838544061 -0.409578416300289 -0.360765781157713 -0.320754940345224 -0.311811583575955 -0.322439776144182 -0.315085762611684 -0.425291043912013 0.129922904722561 0.600354509093978 0.530602191138004 0.555722848289223 0.438116047902611 0.147861212932854 -0.0481501618908586 -0.39783724920986 -0.761615229841929 0.0439894539730048 0.771438256733735 0.732523914658433 1.44714356832643 2.10399127215321 2.19809135139764 2.48217231976632 2.77565376165928 3.00347046256073 3.22194214259017 2.69439632796708 2.10738327404684 1.36068128858364 0.557087260451959 0.240656214700944 -0.0904458730153143 0.0239866491567972 0.198514077325634 0.564612878788163 0.923647039517055 0.759154729124699 0.662284175056819 0.85236871594597 1.08391553643347 1.3363085902398 1.16692119741577 1.04425090973197 0.879622719190997 0.555896656520844 0.321076523163747 0.381646871811437 0.399318458279498 1
-0.520890434436177 -0.52601119111792 -0.478145519200774 -0.438259603476896 -0.431710859691538 -0.466137647034117 -0.436099882167198 -0.474126161105401 -0.502076110349321 -0.432972536953773 -0.385422351874317 -0.401134186382125 -0.445127273349883 -0.365735761205693 -0.29944568846298 -0.308135883770853 -0.313573701683412 -0.349796211480519 -0.402823914715377 -0.333269140087739 -0.242091232698447 -0.380109382717946 -0.274282066622793 -0.159544862373027 -0.292634369936793 -0.40497835028301 -0.425630583431173 -0.229242634256584 -0.152142315942409 -0.262880618708607 -0.264717939556054 -0.257213290837291 -0.233458860512158 -0.22146609866136 -0.287247227233706 -0.375207201507894 -0.319755154000669 -0.404770938110564 -0.515057261924159 0.134663892666826 0.376973102189477 0.150231706521569 0.118756491354591 -0.393558684023003 -1.04812371383394 -1.21694886259677 -1.32382702673619 -1.37157351841967 -1.38615356817632 -1.37930003347302 -1.07324082120765 -0.75643225846574 -0.730860494850996 -0.736021062214473 -0.678633025225325 -0.54602576112524 -0.420404358523075 -0.111310217076104 0.145175483642273 0.154888418225335 0.158155258741085 0.0853018154602639 0.889201684734377 1.76524329340386 1.22815294754474 0.63829755385205 0.377113565543147 0.792285494064563 1.20165236667345 2.5661407825067 2.93517736195655 3.10719317951858 3.26633470118078 3.35016671350506 3.42992623790182 2.49785140726585 1.73313702447622 1.16295374505736 0.539358415100832 0.422030460360504 0.255954792525404 0.313077635251552 0.39296827255713 0.451967294140876 0.361266699169458 0.280603833496228 0.362194601381124 0.458772547387968 0.459861164206197 0.459580611650491 0.540231019123478 0.598940755798426 0.450595762003953 0.465925576602101 0.513925683538662 0.780242939974279 1.03462901547756 1.21445341447554 1.36988336506812 1.82399077928367 2.20468079419956 1.61902138344891 1.44748442115994 2.21034897943145 2.66893143027114 2.10489048661334 1.55898816820047 1.36361458075994 1.5739518999794 1.61763469667396 1.53638419634681 1.40328845168706 1.17514684185027 1.05885820497157 0.935987080522977 0.869098209826444 0.783914911356924 0.772887030641954 0.630688753532956 0.45689820086082 0.49376559609698 0.165753300718008 -0.186867127832957 -0.230226089886389 -0.268616601330789 -0.319930007095719 -0.342587170428766 -0.372805421817116 -0.341405830226536 -0.273279119435287 -0.276947446755009 -0.255643008118869 -0.206202522230641 -0.120979310666117 -0.010743668305011 0.131033837815274 0.32335501693341 0.426895171926241 0.569931682531719 0.650587438626293 0.67973502059727 0.723003668938128 0.750370347300583 0.756029736147039 1
-0.107748449718132 -0.346497951347851 -0.500763269271371 -0.525451345533642 -0.487660139513323 -0.466137647034117 -0.463575548527049 -0.502310675305854 -0.471394154870496 -0.339804507483744 -0.295128178333262 -0.338673845942002 -0.395258242725622 -0.365735761205693 -0.333586764582275 -0.344381241770365 -0.332359944420312 -0.292452570254204 -0.286391470478094 -0.292660952431084 -0.262578502038231 -0.166698001279299 -0.139389246972239 -0.182273849493839 -0.247862430634946 -0.228501175397995 -0.251805274259055 -0.334749343963015 -0.364105294809543 -0.262880618708607 -0.264717939556054 -0.319164752501938 -0.399269345906736 -0.393710863485751 -0.223031328783612 -0.105969283222561 -0.338012387218788 -0.404770938110564 -0.354352968032066 0.262202919922166 0.474163589266258 0.209210348122185 1.60293594062305 1.71687472812601 1.58954705102687 1.24291408257357 1.59553784917383 1.28418794799404 0.986558693611702 0.417183367577223 -0.141113690605107 -0.172089581026035 -0.140496032483949 -0.0712451735251853 -0.00218102084744832 -0.336529324658155 -0.704645652658533 -0.931294238207014 -1.13421678346221 -1.11067178102707 -1.13997825217019 -1.08043969072429 -0.993691262662348 -0.970394459828499 -0.980952160777423 -0.963044370384723 -0.92947089451508 -0.88608012225741 -0.917411396796749 -0.977649219108903 -0.696416924173557 -0.404245899731568 -0.382409851694584 -0.343943246253265 -0.554535565132364 -0.670947950881995 -0.74033657077817 -0.754727064115702 -0.773558732344381 -0.795510227983331 -0.727508829605388 -0.476721654824032 -0.280734398027829 -0.23410822559361 -0.281574765247316 -0.301453653941768 -0.334432712858108 -0.368163793080904 -0.579091764462452 -0.792958426295788 -0.755200017743608 -0.735449324324935 -0.39597987539665 -0.0213758374933055 0.226453323050898 0.520920717596477 0.596017869530211 0.700794981116873 0.766928444955669 0.785267225761778 0.726766532078892 0.646957170143843 0.758647468489795 0.972762186271289 0.784013207703165 0.67200533145016 0.646928786462973 0.547493147240295 0.900965283620358 1.38673382518973 1.43926847523099 1.46672885261099 1.39129156564847 1.43040106488876 1.30222077907916 0.736214219366678 0.675502843078968 0.524748778367525 0.585053595210302 -0.0486444359411694 -0.0585092909521454 -0.150652132322875 0.126159025389763 0.565114374173734 1.08796619113015 1.28453569167368 1.60389978958243 0.489134253472595 -0.699341320234699 -0.752806630897207 -0.808877086485127 -0.763284419352876 -0.688881147908311 -0.151999646734352 0.43709766314597 0.512186517262551 0.62007879093225 0.0780257599097488 -0.421826701614266 -0.357167795858402 -0.36726205750342 -0.415789910755951 -0.431713735885209 -0.405829854621524 1
-0.566795099404849 -0.582109078546067 -0.57992539451846 -0.492754442262362 -0.420521003727181 0.179929777822594 0.896469936285597 0.357317007807967 -0.210597533300488 -0.355332512395415 -0.50581458326239 -0.385519101272094 -0.328766201893274 -0.280943853661869 -0.282375150403333 -0.290013204771097 -0.257214973472714 -0.254223476103328 -0.305796877850975 -0.373877327744393 -0.324040310057583 -0.252062553854757 -0.274282066622793 -0.182273849493839 -0.135932582380329 -0.162322234816114 -0.186620783319511 -0.187039950374012 -0.215731209602549 -0.241933955863299 -0.264717939556054 -0.298514265280389 -0.295637792535125 -0.286057885470507 -0.372868425167164 -0.395917810606766 -0.411041320091264 -0.352203283810491 -0.595409408870206 -0.701425286007066 1.13289911278666 2.60767510654723 1.54317032521627 0.578076500778275 0.935863426691798 1.19605955028461 1.32077409614701 1.55774277715253 1.82265730014653 1.74208987585178 1.74644374886503 1.66441597664161 1.58240433728111 1.10117775743592 0.60179398306137 0.994389212897442 1.44008411218174 0.896866858084851 0.234732942339587 0.242600511242828 0.255211969837254 0.182446940975643 0.213024659426161 0.200501076574455 0.199403019649613 0.213451737217804 1.44716118369428 2.62523741715303 3.39717719377402 4.23836668951907 3.1519889611285 2.01049730662957 1.28647615118307 0.489546744667138 0.40829068033091 0.257191506090304 0.163095274297014 0.145037865306731 -0.22175297472248 -0.654637751646028 -0.678822511678121 -0.503646630622063 -0.379544123046956 -0.477845581288756 -0.612178946947371 -0.127705150228933 0.399348058140549 0.927037704039016 1.43769921471787 1.16348684785171 0.91938156649921 0.640640445802281 0.344773807328878 0.0699931776495833 -0.160147437605061 -0.381520616278276 -0.334693586504401 -0.280863358190809 -0.237996421898417 -0.370166839391792 -0.525511964832518 -0.475426251404272 -0.113161799733355 0.215273718043951 0.552023272617876 0.483467811033952 1.60459113728735 1.40568269588981 1.46178746391956 1.70009929363262 1.60112801042402 1.47465890272648 1.19676131423009 1.03782747705173 1.05128287451289 1.10828939265402 0.949721604017327 0.881049858556448 0.61765013686934 0.315346262556263 0.759416807588964 1.23721715351554 1.06523748505792 0.855586543656562 0.647426418320669 0.387122673717912 0.458494105532522 0.00615081473267054 -0.453260670854087 -0.489839931063251 -0.586578132568063 -0.599277194184966 -0.581619231091051 -0.531998763570232 -0.531868126720698 -0.594971265893825 -0.669134847821331 -0.736002868128733 -0.734446192268979 -0.689268952677221 -0.671228951145556 -0.650247412457673 -0.616075473629782 -0.579089618157187 1
0.730011685960126 0.640824867387527 0.652741984329077 0.684334075503714 0.799173296387727 0.968132036147782 0.965159102185226 1.00556083441839 1.24679535194368 1.05771593456669 0.803450933082903 0.254699388239169 -0.345389212101361 -0.382694142714458 -0.384798378761217 -0.308135883770853 -0.276001216209614 -0.292452570254204 -0.325202285223855 -0.292660952431084 -0.324040310057583 -0.380109382717946 -0.364210613056496 -0.364105746460328 -0.359792278889563 -0.382918703422383 -0.295261601552085 -0.292546660080443 -0.279320103262689 -0.367613932935143 -0.368914810581834 -0.339815239723486 -0.357816724558091 -0.372180267882702 -0.330057826200435 -0.375207201507894 -0.374526853655026 -0.352203283810491 -0.450775544367321 -0.602228264808469 0.560555133334508 1.48708091613553 1.30410786358913 1.25717636112325 1.07348103181497 0.704086961250543 1.33222258585646 1.29558606587564 0.30864090452941 0.316131176268146 0.0569633246479328 -0.243641745610489 -0.176640795486013 -0.0954188422047958 -0.0263400210038011 -0.00379969026925567 0.096397994450485 0.170979363968964 0.132381560971228 0.167418717227834 0.194551525402148 0.106889621130348 0.0465810839656772 -0.438169216008974 -0.926807427730311 -0.963044370384723 -0.985789190207245 -0.908163880366909 -0.895565378616644 -0.955500531598805 -0.956590843179894 -0.826825960844766 -0.859234423945342 -0.858443240648576 -0.851577704690183 -0.792824849272297 -0.766650119663855 -0.772904133396963 -0.783072624717172 -0.775385588506574 -0.610661666579948 -0.458771670958677 -0.487336550340549 -0.522982128639709 -0.676463093389048 -0.683700362110004 -0.650237095313227 -0.716871888459344 -0.76243639893339 -0.741200614810405 -0.72360413879563 -0.704174556822044 -0.755774521291906 -0.427460349239477 -0.100670397504144 0.168242495162665 0.435550377110451 0.814941299641022 1.18072103718971 0.878635635067117 0.546257919911481 0.466574120252181 0.543385920780375 0.684703191311597 0.716349476636623 1.07736100034501 1.42217926093985 1.49823254917555 1.60599888171079 1.53517009971531 1.34215275411518 1.03057609625899 1.03105035931813 1.10091966081125 0.874948130763614 0.616618627952888 0.375775360192855 0.639274125571108 0.963173478455144 0.686077529544388 0.353949168995935 0.417439440636892 0.638383639754214 0.807174515409424 0.731338755998665 0.59787876126813 0.613088737735577 0.652605571199954 0.560889884169042 0.654838644684557 0.350253173225279 0.0255122350261193 -0.298141308074007 -0.260570822973175 -0.214307909873639 -0.12306794848291 0.0880223685895023 0.226030965007655 -0.152327140705031 -0.57475131239487 -0.592422719460558 -0.66141205539585 -0.691989130348135 -0.711582378507988 1
-0.67008059558436 -0.604548233517325 -0.545998769412565 -0.481855474505269 -0.409331147762824 -0.453216298536983 -0.546002547606603 -0.544587446606534 -0.456053177131084 -0.417444532042101 -0.475716525415371 -0.479209611932279 -0.378635232517535 -0.365735761205693 1.47589026974034 1.59474541120354 1.69655427116482 -0.330681664405081 -0.325202285223855 -0.333269140087739 -0.344527579397367 -0.358768244574081 -0.34172847644807 -0.250460810856272 -0.292634369936793 -0.360859056561756 -0.295261601552085 -0.208141292315298 -0.258123805375976 -0.409507258625758 -0.410593558992147 -0.339815239723486 -0.337090413883769 -0.393710863485751 -0.372868425167164 -0.375207201507894 -0.374526853655026 -0.404770938110564 -0.418634685588903 -0.503031243609872 0.247385786087103 0.857975405728958 1.065045401962 1.42433940366971 1.15375796813682 0.680659695106064 0.691107162127196 1.1588086512964 1.64187922305792 1.60735362077301 1.64157944667225 1.75981886275421 1.81132116962752 2.57577154689216 2.631149996195 2.26369115149213 2.49952893577754 2.72502795437672 2.37131802840408 2.10961506261518 2.03862903622937 3.76602268220964 3.64592340329864 3.13838442245823 2.59260022033195 2.29410689047783 1.67243436646294 0.95791367988581 0.939500148512189 1.34796296945134 1.68851066671786 1.13515289432366 0.778554324220304 0.726216742088981 0.74630414948291 0.650947639351279 0.364832482420599 0.263188815634929 0.282483321035464 0.411968140622126 0.363064691965391 0.268202675588167 0.240262333891206 0.262393795266873 0.232698406286103 0.185042156454169 0.24144586691299 0.33921548611536 0.388560473023054 0.428525924759261 3.74194675251855 3.70556766108563 3.22313097449093 2.5978692632695 2.20902132641479 1.71380294053437 1.1416073437574 1.36284362855694 1.46446452900733 1.07704350484096 0.659075802516113 0.496637961900792 0.543385920780375 3.287902997614 2.91058761265165 2.12374423865496 1.3674556980356 0.665283869603955 0.0757555040372417 0.28170822594376 0.338623635918411 0.182060733901476 0.0872183987326455 0.0283525368993418 0.1967375778818 0.364139046079332 0.522450511392442 0.531111297656613 0.572014978546687 0.611931276146763 0.577655452357607 0.633170417710221 0.844696331651007 0.855586543656562 0.920141515774156 0.645468845553662 0.458494105532522 0.489134253472595 1.40352968356326 1.52881620589741 1.80313562204038 2.02483840850159 1.63257319463667 1.35248665257505 0.917509273247931 0.63016234661528 0.282427599830122 0.37403617010556 0.677731506895413 1.03994741558629 1.03999207972869 1.02444902826891 0.739525539197961 0.429893710668144 1
3.30067292420574 3.26620599902478 3.36687199280072 3.24559149842064 3.33927060029675 3.84959275100871 4.09738506720829 4.1904109390696 4.57578752139614 4.52046102986942 4.29482564333702 4.37708185728731 4.94072803407027 5.06094632159903 5.11191487644521 5.38238532215257 5.5665202749661 5.42279700530182 4.73960903909795 4.15393559597259 4.0397480593164 4.03750621306205 4.24462739167077 4.38625256178921 4.40841925675711 4.11724925614552 4.11555561869042 4.07543112176581 3.87515428253313 3.57035868198263 3.86147815306487 3.95548610235867 4.11906638109552 4.14924480875755 3.92959677098911 3.47696609088226 2.89351789238828 2.59158535699361 2.32940873996589 1.94855228029832 1.19769277083785 0.848145632128855 0.776178260829212 0.89150720555288 0.867054624130211 0.680659695106064 0.62241622387049 0.645893346624221 0.68149568852467 0.686655877734759 1.08230316831073 1.10392402073005 0.787219551235698 0.496836040445661 0.565555482826841 0.0208469493151073 -0.575445064415143 -0.810312989187699 -0.238642196489073 0.292721707252825 0.376532858707466 0.290385969326065 0.296246447156403 0.338879639967532 0.405153005228638 0.45310835172943 0.489750156927477 0.494154759586318 0.502579784910086 0.473089812802487 0.420162811561969 0.390607072362306 0.415753019246902 0.407226745563888 0.52096183671491 0.538445886991 0.443773129077654 0.463136577728803 0.491788953236875 0.532715977482671 0.966775034263501 1.273401772048 0.455847188478393 -0.369517867646469 1.36226269376129 2.95633079067388 4.06825191313384 3.01928627630966 1.70253035339811 1.34981496919909 0.961509405096514 0.880413663324447 0.768061626029179 1.25779037450714 1.76294352565791 2.05610827407307 2.32906678766363 1.91074595747285 1.36988336506812 1.34547768159381 1.41495561596714 1.2081488809179 1.3506167246907 1.34617199455237 1.26732557246418 1.29417914882365 1.31273213513135 1.42250994194177 1.54991666368087 1.83204264876647 2.00577684840659 1.887021508732 3.97782342710031 3.78584259191099 3.4860587593586 3.27429843714822 2.85649856961196 2.60529258589927 2.05841727819882 1.87915815239708 1.66822358374575 1.56800465169465 1.39249209979077 0.917830579974311 0.808258398870162 0.652267429023024 0.767683369938633 0.920104091117451 1.1947339810585 1.5752220941034 1.62053290989422 1.82959171187313 2.02331303447098 1.96513828992269 1.62591283390676 1.33801732273165 1.09074408762007 1.38892900506263 1.73416978565961 1.78431207742157 1.60289373462153 1.77248010512679 1.92160962238375 1.94846457930425 1
1.55629565539622 1.23546247412588 0.992008235388032 0.281072268491262 -0.409331147762824 -0.50490169252552 -0.504789048066826 -0.460033904005175 -0.42537122165226 -0.448500541865444 -0.460667496491862 -0.416749271492156 -0.395258242725622 -0.382694142714458 -0.401868916820864 -0.398749278769634 -0.313573701683412 -0.292452570254204 -0.364013099969616 -0.434789609229375 -0.405989387416719 -0.380109382717946 -0.319246339839645 -0.273189797977083 -0.292634369936793 -0.0961432942342327 -0.121436292379966 -0.271445318139157 -0.427694188469683 -0.430453921471065 -0.431432933197303 -0.360465726945035 -0.274911481860802 -0.264527289867458 -0.308652526717071 -0.333785983310151 -0.319755154000669 -0.369725835243849 -0.0490148096370882 0.148834895695197 0.646946677402758 0.887464726529266 1.34395160719366 1.46613016430632 1.6124833185474 1.59432307474076 1.48105295207932 1.4665578340997 1.54019155469557 1.6410376845427 1.000742044383 0.269148767244762 0.799267805569719 0.641878052523323 0.46891948220143 0.254990025366555 0.0188776415044509 0.18442172497111 0.209145096997497 0.242600511242828 0.230947792063212 0.0745079126252217 0.0881919778307982 0.125989542439722 0.166916179821346 0.158984324828798 0.174367701051353 0.306442815655571 0.30596562128914 0.395569406517145 0.463525131396358 0.732695693263466 0.778554324220304 0.798246741304324 0.787275479077092 0.679073077441349 0.487629043887129 0.408605369885019 0.349080567645004 0.271095664284822 0.402013746307205 0.47462749003974 1.07565364541656 1.68870869155699 1.69286687546135 0.914785872048074 0.287887687862272 0.38903092831228 0.449675351180034 0.604502483809565 1.00363724369382 1.38080994337071 1.3606645722096 -0.732023733049106 -0.695440798513311 -0.754944616502312 -0.719815568311827 -0.691790104877745 -0.687256950609656 -0.696956271960478 -0.706020576999929 0.677021011792453 0.737121313718853 0.930086779610594 0.996670648198013 0.8888234799288 0.783737693723598 0.648456623552003 1.11728241030719 1.14758649400963 0.864667125295748 0.562703139445034 0.361001715543703 0.175567632338231 -0.00672558798274429 0.191389858481636 0.388529721166732 0.658361683438371 0.982731403450567 0.955700269172116 0.899233234690009 0.741035906246885 0.54589863993841 0.454458309608848 0.0460546649616967 -0.374318674850614 -0.426911515266797 -0.447110566238643 2.02991679107754 2.1784986407813 1.91428509899891 1.66558448670522 1.41038779551521 0.956977367705053 0.542951068761656 0.0584333274443642 -0.382642928098313 -0.947438875411456 -0.939265858559998 -0.483137200168988 -0.0745531969591412 -0.170167766116051 -0.236507190038014 -0.242761841882077 1
-0.67008059558436 -0.582109078546067 -0.545998769412565 -0.525451345533642 -0.49884999547768 -0.556587086514057 -0.573478213966455 -0.544587446606534 -0.471394154870496 -0.40191652713043 -0.415520409721335 -0.432364356602187 -0.378635232517535 -0.382694142714458 -0.384798378761217 -0.380626599769877 -0.369932429894111 -0.388025305631395 -0.325202285223855 -0.231748670946102 -0.201116694018879 -0.209380277567028 -0.206835656797516 -0.20500283661465 -0.270248400285869 -0.294680115979876 -0.338717928845114 -0.376952027845588 -0.364105294809543 -0.367613932935143 -0.389754184786991 -0.381116214166584 -0.378543035232414 -0.372180267882702 -0.308652526717071 -0.313075374211279 -0.338012387218788 -0.422293489543922 -0.531127691313368 -0.673083279950324 0.204190014052978 0.877634952929163 0.636725158213383 0.828821064597959 1.02760849677391 1.37176404636821 1.46960446236987 1.67172395596857 0.737988837614861 0.450867431346914 0.196782394238314 0.185671241896233 0.208903343202671 0.267186187989361 0.323965481263314 0.37822322328837 0.432319523883299 0.493596028020469 0.477817473089439 0.455615594285312 0.41292912536853 0.311973774996149 0.317051894088964 0.370813154596703 -0.753544281979553 -0.723387755873097 -0.692934052607988 -0.621075024943414 -0.611567142275277 -0.645418906457439 -0.663895184297765 -0.635658790341177 -0.620822137819963 -0.590903243563014 -0.595506894726546 -0.595946782641809 -0.58245527746406 -0.563867836662459 -0.56425310014297 -0.584201513477376 -0.50355176713996 -0.476721654824032 -0.487336550340549 -0.504927509699328 0.829622623244536 0.775787069077806 0.148562225014426 -0.5574624734292 -0.538348512357799 -0.513466244274718 -0.523496905458438 -0.547800719307587 0.133129897978727 0.831401637173655 0.375145923303189 -0.0392152827395767 0.264385051862706 0.620892558149969 0.625056699046857 0.551846202498431 0.422158249046387 0.266148509261447 0.0805735932051231 -0.190142645232653 -0.211610263704533 -0.223547890526829 -0.219527626187651 -0.0498740876039784 0.0917789949029333 0.454883879556934 0.75945842742028 0.975065745450556 1.07427930407777 0.988755778572095 0.990243924753523 1.02855899837816 0.75840618940917 0.562923894102053 0.558976361883072 0.537785022749138 0.298022598155518 0.0435057470431212 -0.115724820282339 -0.285554122168832 -0.219667737685291 -0.163562587300397 -0.117722250860686 -0.053293300804551 0.143298479159518 0.183045447923636 0.159711212724938 -0.0135371042995736 -0.190879391256747 -0.245060654939058 -0.29573360650109 -0.567746074504734 -0.904467496165239 -0.958010675775592 -0.950045840996367 -0.826690121016043 -0.772551249026268 -0.761893841839445 -0.735368362758623 -0.711582378507988 1
-0.693032928068696 -0.716744008373618 -0.704323019906744 -0.667137926375855 -0.633128267049963 -0.672879222988265 -0.724594378945638 -0.671417760508573 -0.594121976785795 -0.588252586070487 -0.596108756803444 -0.588515207702495 -0.561488344806491 -0.586194720819635 -0.589644835476984 -0.579976068767195 -0.576581100000004 -0.560056229310339 -0.53866176632554 -0.495701890714357 -0.549400272795206 -0.593520764156593 -0.566549842532327 -0.568666630547629 -0.60603794504972 -0.62557481888928 -0.577727728956777 -0.524661421434592 -0.554871975789963 -0.577080561388217 -0.55646917842824 -0.546320111938975 -0.585806141975636 -0.565955628310141 -0.54411082103408 -0.582313292496612 -0.575356419054335 -0.579996452444142 -0.659691126427043 -0.814793310234035 -0.9296990018428 -1.02934112549075 -1.02675113727543 -0.936838572298986 -0.543525828382308 -0.151008253022957 -0.247668994047791 -0.32294667331211 -0.685638519457951 -1.03123137451954 -1.28296942559322 -1.56735679042288 -1.53809353523043 -1.47331795694259 -1.45172103022861 -1.40865814657794 -1.3894087703485 -1.40177687328213 -1.4156830822252 -1.37380806007955 -1.2612991410404 -1.2099665247448 -1.19134300852167 -1.16199554760353 -1.08924162687165 -1.05019223020713 -1.09842578159158 -1.06275018713341 -1.04848750587738 -1.06624396914929 -1.06499664276587 -0.977747411242337 -0.993989194364035 -1.00250323907926 -1.00522019066836 -0.914701747662599 -0.854361949282805 -0.909232153006423 -0.916267117936251 -0.906195745105498 -0.824881465459922 -0.772896388602376 -0.774783023123465 -0.604227913871424 -0.465243755080679 -0.492577008025886 -0.594506910174088 -0.696945711580576 -0.630020829593268 -0.22362249995657 0.182144391046397 0.630215523301317 1.05378090365188 1.30855093847541 1.59442524537198 2.32580338534598 3.06721725279453 3.3261603071723 1.53540040196174 1.50887239787816 3.63746790327839 5.1364908563363 3.27720757669 0.983431037936463 0.271702101056486 0.983092240136904 1.65019410637422 2.1040134070458 1.55792840911371 1.21355817157656 1.67396480126088 2.08527276161927 1.13191789709063 0.37185442625675 0.278122844227618 0.623262827475877 0.567090774801013 0.639274125571108 0.774113536832723 0.113129207835467 0.00440810124332445 -0.11469696947732 0.979866715997181 0.876334555762478 0.829236483289661 0.638670262084301 0.170385927335918 -0.3282223351642 0.0836425641581578 0.569761182973571 0.604309120559067 -0.255643008118869 -0.221525653204535 -0.144244562717294 -1.13441828176384 -1.13040002987929 -1.1193364359575 -1.07430047978109 -0.960825823432737 -0.92975599727016 -0.907647646200551 -0.862375628283041 -0.757057978963867 -0.660623624526911 1
-0.153653114686804 -0.155765134092153 -0.12757039310652 -0.351067861420149 -0.577178987228178 -0.647036525993996 -0.669643046225935 -0.629140989207894 -0.578780999046382 -0.541668571335473 -0.49076555433888 -0.479209611932279 -0.395258242725622 -0.535319576293341 -0.589644835476984 -0.471239994768658 -0.445077400841708 0.261869294933503 0.974960008759136 1.75805252422997 1.41737758382405 1.11377028735258 0.400182031629977 -0.40956372070195 -0.426950187842333 -0.493216937725518 -0.512543238017232 -0.334749343963015 -0.427694188469683 -0.535187235697602 -0.514790430017928 -0.525669624717426 -0.606532452649959 -0.695139201928434 -0.608326719484174 -0.561602683397741 -0.593613652272454 -0.702654312477646 -0.74004327337309 -0.800622307205664 -0.908101115825738 -1.05883044629105 -1.10643862448448 -1.09355392468629 -1.22014572023791 -1.34579882639141 -1.4383119238307 -1.4741565793541 -1.43134808744847 -1.39052805472958 -1.46939485171372 -1.55543142965881 -1.51399702656239 -1.42497061958337 -1.33092602944685 -1.26077830907176 -1.05348724091569 -1.20014145824994 -1.28774385551475 -1.22344447204956 -1.16424242994423 -1.08043969072429 -0.483957812814616 0.104700532686941 0.686705617073619 1.25922605508672 0.793868953665168 0.284359057546071 0.371503675829455 0.749948406678706 1.092278768995 0.994292873952589 -0.164729068710543 -0.138143248495141 -0.421378743951273 -0.689698242942042 -0.56491291154027 -0.43662835169363 -0.450086391669473 -0.483578316093588 -0.561975348652681 -0.620321525746865 -0.559198168536278 -0.504927509699328 -0.345858911688993 0.0199810779269761 0.455078243279688 0.558403431781808 0.582090920520156 0.604502483809565 0.624486696318085 0.703189980808063 0.566999912146536 0.536990366157681 0.573402723639578 0.562412273176925 0.542528705390291 0.426843816658915 0.0102791334420042 -0.463535248697131 -0.502948388311592 -0.475426251404272 -0.468343353453897 -0.371513123540607 0.00104717679031553 0.332637794700985 0.537481660654473 0.656870246577979 0.139849467500008 -0.287297493070957 -0.333093435132649 1.72049045630669 1.46333980691454 0.694325587694317 -0.0270719045691987 0.211322457050601 0.439547165062241 0.219347852491306 0.0374316953384625 -0.271083196134045 -0.63874746342148 0.244854658978229 1.15060825411866 1.96906319334073 2.2137900549766 1.80122803534518 1.54768355969041 1.64086399200626 0.217868372911219 0.299060168438617 0.286739186391832 0.275428006710554 0.261152972473134 0.313305394289174 0.347529396855774 0.421435879298914 0.630310645208072 0.744049182850325 0.925671102931909 0.959785067388643 0.781057318477982 0.589027953680001 0.457560528529791 0.307592701113558 1
-0.715985260553031 -0.626987388488584 -0.57992539451846 -0.536350313290735 -0.521229707406394 -0.556587086514057 -0.573478213966455 -0.572771960806987 -0.517417088088733 -0.464028546777115 -0.49076555433888 -0.510439782152341 -0.478373293766056 -0.416610905731987 -0.401868916820864 -0.453117315768902 -0.482649886315507 -0.407139852706834 -0.344607692596736 -0.394181421572721 -0.446963926096287 -0.380109382717946 -0.319246339839645 -0.364105746460328 -0.449336157493256 -0.427037997143637 -0.382174256138144 0.108378836803995 0.610924407979272 1.1824391176176 1.77754073254925 0.734010095797053 0.243246284997255 -0.264527289867458 -0.415679024133893 -0.458049637903382 -0.465813019745621 -0.527428798144069 -0.611479838259415 -0.715596289035437 -0.843307457774551 -0.990022031090336 -1.07655581678108 -1.1353446853229 -1.093996248875 -1.02953073344094 -1.11775421196607 -1.14361116078759 -0.696937149275989 -0.256497907816619 -0.642132023303971 -1.06649163833171 -1.1284528878737 -1.13488659542805 -1.00477952733609 -0.903402035098502 -0.87260641737494 -0.299503271106149 0.234732942339587 1.10719114241526 1.90517605847214 0.776111596902962 -0.078251597629686 -0.278501642863117 -0.471991670134572 -0.440157211450267 0.579859430034941 0.582489792024316 0.0328903940378251 -0.534675468906952 -0.566329964670389 -0.575290210182148 -0.56899337996662 -0.560033243899296 -0.523807067936728 -0.492820176311554 -0.468429898959425 -0.427539817052999 -0.602308669634136 -0.825697187198468 -0.669085248092668 -0.647246501544896 -0.684956000378804 -0.69450100857333 -0.749930689322394 -0.709762637666929 -0.705967280452365 -0.726834976898728 -0.701321520776411 -0.668739678730868 -0.734136098444956 -0.797998859330717 -0.35365109352662 0.130905854411509 0.345407403252731 0.614276717652486 0.649507033670132 0.723624244821703 0.861509608894877 0.750254072272276 0.591385072953334 0.496637961900792 0.554148998165846 0.610021229655381 0.581022014503537 0.238369034492881 -0.0735981251096509 -0.344350893513127 -0.581207621456113 -0.707866937560096 -0.721556319595913 -0.76954527995742 -0.798974968839988 1.80895416744591 1.66845447763534 0.975405402194258 0.343889457758162 -0.206940939877584 0.0374316953384625 0.26816228312141 1.09497623263147 1.97070247556486 1.27155017695472 0.551282366103123 0.535543301416674 1.01939093636856 1.04876451939873 0.645175056757802 0.188040415410539 0.345466056644609 0.239103696266747 0.142660253003198 -0.0146633850569627 0.0418774536921171 0.127680015961656 0.158259029204365 0.221036474175189 0.300033567556607 -1.04706568292369 -0.9755630533831 -0.907647646200551 -0.873540271221218 -0.832971635682221 -0.793116384877712 1
0.15620337385173 -0.122106401635265 -0.150188143177117 -0.22028024833503 -0.319812300047968 -0.491980344028386 -0.504789048066826 -0.502310675305854 -0.486735132609909 -0.495084556600458 -0.460667496491862 -0.432364356602187 -0.428504263141796 -0.399652524223223 -0.401868916820864 -0.380626599769877 -0.200856245262016 -0.158650740726137 -0.228175248359453 -0.25205276477443 -0.262578502038231 -0.252062553854757 -0.274282066622793 -0.341376759339517 -0.292634369936793 -0.250560822258622 0.508680453368963 1.22674995969217 1.96748747272893 1.22433244330821 0.485499531829569 0.0938449919290389 -0.274911481860802 -0.307588481073556 -0.3514631256838 -0.375207201507894 -0.392784086873145 0.558969390724113 1.33304211783491 2.03357829846855 2.04001032550329 1.49691068973563 1.30410786358913 1.04822255794018 0.901459025411004 0.586950630528146 0.256064553168056 0.0189968631360064 -0.0981097689199652 -0.200357801533798 -0.0712041558099164 -0.136313498733808 -0.15254428681797 -0.0833320078649906 0.106534479856139 0.156403467029103 -0.123243005563278 -0.43392688112761 -0.0211455110813104 0.367903501267819 0.194551525402148 1.18627990463456 2.18954211801941 1.25430705933711 0.296863539134414 0.257025667129009 0.287004292435683 0.317484694710321 0.30596562128914 0.428792437782291 0.506887451230747 0.03845702143464 -0.361678348553247 -0.539453244123483 -0.738906548306182 -0.661572804851972 -0.643853558197325 -0.636576113787504 -0.668905916243675 -0.694887030599543 -0.659347984507215 -0.611346533814188 -0.622077084457541 -0.649364461222377 -0.66727964389738 -0.605513535439228 -0.631660366933514 -0.60727791562612 -0.558720138410126 0.573447796918335 1.71981049984798 1.45378440087745 1.6358016543648 1.7552439013962 1.76294352565791 1.93163360733172 1.96534047151217 0.780697404083777 -0.569030495685646 -0.568574709165637 -0.559357329613908 -0.545575215251029 -0.575974127308607 -0.627565563504778 -0.569261413627686 -0.600622931359245 -0.611713160334775 0.379220686720781 1.26950557353126 0.883699783741939 0.403367449995622 0.237571084709912 0.34659206729049 0.46999782321601 0.773216547831342 1.10828939265402 1.31322089177283 1.08465047580726 0.924057628464298 0.807407762376866 0.864279127914748 0.92081172047466 1.10080863883323 1.22905076156305 1.00405385345215 0.720253263716643 0.56389953658006 0.422259623493221 0.33718020291394 0.322263112541613 0.342313924871098 0.158279988733475 -0.0146633850569627 -0.252815738956116 -0.499297848069718 -0.504220627930188 -0.484961470856534 -0.535138661210147 -0.367926789432419 -0.196843099463109 -0.15335942864414 -0.21482633786876 -0.247351998140636 -0.181611337104784 1
2.3137226273793 1.38131698143906 0.539653233976092 0.237476397462889 -0.0512557569034014 0.102401686839789 0.264529610009014 0.329132493607514 -0.0418467781669527 -0.495084556600458 -0.385422351874317 -0.432364356602187 -0.494996303974143 -0.467486050258282 -0.401868916820864 -0.434994636769146 -0.445077400841708 -0.388025305631395 -0.344607692596736 -0.414485515401048 -0.528913003455422 -0.508156211581134 -0.49910343270705 -0.500479669185195 -0.494108096795103 -0.537336231446772 -0.577727728956777 -0.545762763375878 -0.512479380016536 -0.493293910006987 -0.431432933197303 -0.401766701388133 -0.378543035232414 -0.501363841500995 -0.54411082103408 -0.561602683397741 -0.538841952618097 -0.5975190038775 -0.691831985205461 -0.786451304177293 -0.897302172817206 -1.02934112549075 -1.10643862448448 -1.10400161484544 -1.19720945271738 -1.29894429410245 -1.369620985574 -1.42856410782769 -1.47654260672062 -1.54772035232148 -1.04993764294258 -0.529850403948303 -0.212785558488077 0.72648589290196 1.64063098978454 0.242666705574373 -1.24728812328077 -0.985063682215598 -0.596872031278329 -0.258611448857132 -0.351392474513807 -0.465187229126887 -0.796039516803023 -1.14070653785075 -1.00261005399627 -0.865003028084513 -0.861888939684483 -0.808786968874161 -0.808181305896223 -0.844757094048317 -0.642214024380571 -0.424368759784577 -0.486067367401271 -0.539453244123483 -0.493078570741091 0.0790637315198625 0.575340873506079 0.808500894072767 1.06262249560436 0.945271086756202 0.752555235383527 0.725927264154698 0.518726104399656 0.298503033147636 0.306166002219449 0.315353534238795 0.557250249368109 0.827406819645176 1.07100994577599 0.842588416642329 0.582358857720782 1.17231149335143 1.75220580450738 1.84661291653908 2.00085168606158 1.53746382931746 1.17370084224135 0.814941299641022 1.0979625187429 1.28712242577798 1.00881123859047 0.767212536738283 0.747884391104324 0.844735966289204 0.832344444179267 0.709712835533402 0.601325817376098 0.749420099863712 0.900965283620358 1.45270550275666 1.89247517377147 1.26847759972372 0.584351263468513 0.294741757217332 -0.216970859376107 -0.672356079506846 -0.689213781125887 -0.658679809402825 -0.601460521178684 -0.439597408401374 -0.303188038378973 -0.517394793347534 -0.734662895972718 -0.776590408675517 -0.821039491044264 -0.333527174034443 0.177412956072421 0.243927276881557 0.31480923478843 0.0592964127076569 -0.276947446755009 0.322287213901385 0.897062907889747 0.0884079577944698 -0.743574937952071 -0.658496712468371 -0.536120742235644 -0.503423260117738 -0.367926789432419 -0.254101919604285 0.713509119890841 1.63850438986866 1.28176594432906 0.878330745701624 1
-0.601223598131352 -0.559669923574808 -0.512072144306669 -0.470956506748176 -0.454090571620252 -0.491980344028386 -0.463575548527049 -0.417757132704495 -0.394689266173435 -0.40191652713043 -0.400471380797826 -0.416749271492156 -0.378635232517535 -0.348777379696928 -0.350657302641922 -0.344381241770365 -0.294787458946513 -0.330681664405081 -0.364013099969616 -0.312965046259411 -0.221603963358663 -0.316085968286351 -0.386692749664922 -0.364105746460328 -0.292634369936793 -0.206441528537368 -0.251805274259055 -0.271445318139157 -0.236927507489263 -0.304773944399222 -0.368914810581834 -0.422417188609682 -0.44072196725538 -0.372180267882702 -0.308652526717071 -0.43733902880451 -0.264983454346311 -0.159455218043556 -0.386493826810484 0.177176901751939 0.366174159180946 0.169891253721774 -0.269720008789504 -0.644303247842687 -0.944910509991562 -1.28723066103021 -1.27803306789839 -1.34877728265646 -1.38615356817632 -1.39052805472958 -1.387833727786 -1.40040173972582 -1.44170750055826 -1.34036277920473 -1.23429002882144 -0.915725354890684 -0.61420524088816 -0.541465769144778 -0.456138881896835 -0.534278026912111 -0.594034252254231 -0.627095771652519 -0.629595941342539 -0.746859857424299 -0.851004801464355 -0.766961685784302 -0.726725030023287 -0.720451936436162 -0.731720242265855 -0.789385375273074 -0.761460403925141 -0.696027370500205 -0.755576908238656 -0.117563248719329 0.510719004316364 1.76659001692404 2.86461962656067 2.18086962480799 1.44317819051601 0.955333406494581 0.363064691965391 0.286152659453521 0.240262333891206 0.244339176326492 0.214331507302767 0.132917605340319 0.24144586691299 0.379067839872896 0.378374659996891 0.356064988679724 0.392783584032915 0.411292150781078 0.355356002796385 -0.0213758374933055 -0.34849139792463 -0.516368171914733 -0.698419902655859 -0.68037547302533 -0.651789014132453 -0.661943118470976 -0.672175212218539 -0.655809301295933 -0.715894133319729 -0.744922931821689 -0.723921370351212 -0.770306699733833 -0.794125036682275 -0.765032044811912 -0.765477766411567 -0.559430663034517 -0.365465342171255 -0.436483175106806 0.908568349165818 0.799479227293523 0.461239693505708 0.184745658958648 0.57984513577489 1.02102528291638 0.539418436887649 0.463638769351513 0.346958347640883 0.863283459921772 1.33557825375027 1.25671477770428 1.11593697035615 1.03978668677665 0.282818387119959 0.0210118436169759 -0.244464968349325 -0.342887951744276 -0.443671662192808 -0.513368647668442 -0.367095397456531 -0.183019982802587 -0.564438405371678 -1.03057432811928 -0.976090476095994 -0.915723474319047 -0.863805981505412 -0.849593649072514 -0.761293215928411 -0.717235270086736 -0.713678746553379 -0.701390627711773 1
2.55472211846482 2.32376149023192 2.86928149124758 3.23469253066355 3.35046045626111 1.26532305158187 1.377294097583 1.45651306162564 1.61497881768957 1.66330812612187 1.6160984949524 0.176623962689015 0.219793134973593 -0.00960974952163324 0.793068747354447 1.73972684320159 0.869959590741249 -0.0821925524243842 0.0046896401151128 0.133725017963789 0.0242432687187444 -0.102674586847705 -0.00449642732168514 0.0677450088350842 1.18483962702415 2.24217927299223 2.52939967249484 1.88089155987204 1.33159853612753 0.70066587217553 0.0687120477264452 0.0525440174859412 -0.192006239163513 -0.00616014263087226 0.0124269655333975 -0.0852586741236888 -0.191954521473835 -0.176977769476913 -0.193648674139972 -0.418005225439645 -0.65972542662952 -0.842575427088796 -0.937102714165256 -0.905495501821525 -0.979314911272355 -1.19352159645229 -1.16354817080388 -1.08662057137957 -1.18277823145163 -1.27824784216394 -1.29462101472575 -1.23344668902876 -1.10435637920566 -0.953584080330967 -0.811507526085266 -0.755522197592325 -0.304123829104024 0.170979363968964 -0.200260428475938 -0.54680832591461 -0.193675318982531 0.0745079126252217 0.233830106358722 0.434680183855046 0.610902990807663 0.758125861107863 0.861450908495766 0.93582992177631 0.873962093971874 0.473089812802487 0.0407425130110616 -0.32375445951953 -0.0403400498625189 0.242586747357389 0.551690333910546 0.744699099651511 0.575340873506079 0.335897092759974 0.0731776888340535 -0.171646404203845 -0.425653658456333 -0.665196485410251 -0.666990595829872 -0.68547369910314 -0.786664487289066 -0.744512338409496 -0.733832373021935 -0.736798065338111 -0.7318789598549 -0.710145927919175 -0.72360413879563 -0.109953974267109 0.450595762003953 0.415165012633829 0.424710123387287 0.261598495218674 0.071824060958993 0.00450243811956388 -0.119769966974407 -0.276798430086453 -0.119367587455845 0.0156164955230283 0.0482843610487101 0.193936014713603 0.291034595646927 0.568309695221246 0.847581850445223 0.320325325538952 -0.140561622649595 -0.171847057328841 -0.0174673415062476 0.0948301826310773 0.901363525039212 1.48648300600834 2.02112396513388 1.90559333541262 1.7723778868324 0.970125128603679 0.213453020297268 1.20510130332776 2.24147093486003 1.81249975904442 1.30000709997496 0.710350458915148 0.18590856109169 0.217158086983866 0.296872444592964 0.19934419022864 0.091099553533328 -0.149530084219308 -0.46748940725535 -0.474319308342749 -0.520326707195474 -0.539753847587291 -0.686576950312855 -0.894448371173828 -0.914699350441061 -0.947438875411456 -0.799126086887196 -0.677817188648986 -0.626196818754129 -0.683741341272205 -0.626920281732404 -0.589281368953402 1
-0.578271265647016 -0.52601119111792 -0.444218894094878 -0.460057538991082 -0.487660139513323 -0.517823041022654 -0.504789048066826 -0.502310675305854 -0.517417088088733 -0.448500541865444 -0.370373322950808 -0.354288931052033 -0.312143191685187 -0.263985472153105 -0.265304612343686 -0.41687195776939 -0.313573701683412 -0.292452570254204 -0.364013099969616 -0.434789609229375 -0.324040310057583 -0.209380277567028 -0.274282066622793 -0.341376759339517 -0.382178248540486 -0.427037997143637 -0.360446092491629 -0.292546660080443 -0.342908996922829 -0.388560595780451 -0.28555731376121 -0.174611341951096 -0.316364103209447 -0.436772054691848 -0.265841927750342 -0.00241623772820156 0.191447376106665 0.786762559357764 1.20447868272124 0.630648998659813 -0.0225877891261778 -0.567341766285923 -0.976946457769778 -0.999524713253907 -1.13986878391606 -1.26380339488573 0.908628466606766 0.873855704256298 0.907468284885434 0.956128387892295 1.09395475744326 1.19932690684266 1.41372877660481 1.7538668117854 2.06341349252071 1.73378840042833 1.41424399453306 1.46144602017499 1.3222163693784 1.58334250451022 1.80811934737597 0.927226236593552 0.306649170622683 0.328235135091141 0.351008272181526 0.431321386773828 0.489750156927477 0.527280396750567 0.568117839450401 0.572758906597925 0.463525131396358 0.390607072362306 0.436484522388239 0.705636742313168 0.961403629852365 0.838450559951743 0.750764532743978 0.753969686228983 0.767691832047825 0.683650773558353 0.548072700089006 0.411802546511 0.330089356635867 0.271421104737064 0.195964608319431 0.0286685031126178 -0.0836468797319848 -0.119086582096304 -0.16147343038976 -0.0372943786091899 -0.0811546001867501 -0.141228741770001 -0.152589379643977 -0.204113867779083 -0.229537317722797 -0.174062838376034 -0.12073692994472 -0.0525707211425107 -0.0015435120503968 0.120017309461238 0.21908606035805 0.175956984315616 0.231256676601717 0.183267163048429 2.31128028034798 2.19915924682145 2.08798260960822 3.39971135304605 3.16828924111572 2.57422402139436 2.04624173220484 1.51430915330393 1.37688191739526 1.35328839584934 1.49890183941488 1.53351816212528 1.54917656978955 1.35823880523804 1.28913889504552 1.20510130332776 1.24178348108757 1.18687992553177 1.15772248487373 1.04923465664511 1.01104654825865 0.903815017389413 0.971467203297206 1.07614489440266 1.06796516168061 1.14210047084748 1.09654251851828 1.00955558603358 0.981340128246166 1.02677312385858 1.19435664178126 1.47414327967711 1.81720574120343 1.94923442436184 1.93898945195063 2.00189559395804 2.27837572049295 2.54284046786102 3.35312429192985 3.95623948615869 1
0.546393026085439 0.27057881036176 0.0533716074582562 0.0194970423210228 0.00469352291838324 0.0248735958569834 0.0447242791302025 0.117748637104115 0.218949843403056 0.281315688983115 0.291783949683593 0.254699388239169 0.23641614518168 0.295641117636132 0.33216421974397 0.271789844221343 0.419089765055664 0.548587501065076 0.489824824437124 0.438286425388699 0.515937732873559 0.601582971899831 0.669967670931085 0.681427661096986 0.647576355401988 0.720063639608966 0.682505762541081 0.593709701453578 0.547335514319132 0.428359255186535 0.485499531829569 0.506854736360015 0.616319877135056 1.41485916717035 2.15295691386985 1.07453543541313 0.0271322771435935 -0.194500320910271 -0.418634685588903 -0.545544252694985 -0.713720141672176 -0.980192257490233 -1.06659488087995 -1.05176316404967 -1.13986878391606 -1.33408519331917 -0.591123685331323 0.189968631360065 0.828377876159167 1.4838453869508 1.69983739233491 1.87907247039497 1.28119797893057 0.702312224222349 0.420601481888725 0.13175682744474 0.29019887681557 0.453268945014031 0.42664178240526 0.35537320226532 0.279476147611297 0.171653038140601 0.16101104209476 0.285657115585579 0.41598195183806 0.529362729074038 0.636177725727106 0.33956845281982 0.360580666739402 0.373420719007047 0.431003391520566 0.461037082547839 0.363924261393558 0.252876747245295 -0.155065101589091 -0.549071052491693 -0.54737054561648 -0.527513698099936 -0.526197530651804 -0.413142077924937 -0.260120177503626 -0.252346856507104 -0.244803588929964 -0.2431355350638 -0.015254729988938 0.228479282382377 0.297176052052129 0.379067839872896 0.582090920520156 0.801182167454022 1.39331975071888 1.95418068092371 1.7733701954424 1.09535656980867 0.513925683538662 -0.0599610605298008 -0.687722069827875 -0.611887681910841 -0.521739913716042 0.108346258298071 0.670357590776576 0.0957867399193222 -0.371475656984658 1.86894572614589 3.6935536435645 2.74591805602845 1.8417265765391 1.5487142873314 1.33359953699403 1.42796612366906 1.40689656819239 1.30812785030117 1.08868895233099 1.04483771969167 1.81087869374052 2.58994588628042 2.90751601350747 3.36243238130073 2.9776397529837 2.56669613844779 1.89192986710742 1.16530682782443 1.11503710034336 0.834838531550646 0.612462944288171 0.550288676982597 0.606061708999075 0.645175056757802 0.195497404785709 0.0283591539036621 -0.205494211567382 -0.0760160472206821 -0.083617474439487 -0.0356733864784707 0.0625394586596949 0.19455928438982 0.333586871209232 0.37403617010556 0.559151700095349 0.788008606965115 0.871121583260837 0.935131884763496 0.728680731095339 0.491044215445437 1
0.603773857296279 0.618385712416269 0.686668609434973 0.717030978774994 0.810363152352084 0.541727535742353 0.140889111389683 -0.0936352193992833 -0.333325355215786 -0.417444532042101 -0.520863612185899 -0.354288931052033 -0.411881252933709 -0.450527668749517 -0.418939454880511 -0.344381241770365 -0.238428730735815 -0.215994381952451 -0.383418507342497 -0.333269140087739 -0.324040310057583 -0.273403691998622 -0.251799930014368 -0.273189797977083 -0.292634369936793 -0.272620469119249 -0.27353343790557 -0.376952027845588 -0.448890486356396 -0.451400584316373 -0.28555731376121 -0.463718163052779 -0.212732549837835 -0.199935503058311 -0.180220729816883 -0.292364765112407 -0.374526853655026 -0.334680732377133 -0.434705114978112 0.163005898723568 0.376973102189477 0.0126148761201321 -0.180071585679328 0.400465768072665 1.03907663053418 1.28976861486253 1.46960446236987 1.74011266325819 1.49499703542342 1.27051298307609 0.814316618262496 0.304924849536989 0.0402277825263719 0.0617100042126721 0.0823754796997861 0.0454935888994702 0.00595758268011189 0.0903251979560872 0.132381560971228 0.104767222215339 0.0732306365319361 0.0205383984500109 0.0465810839656772 0.0940560278105505 0.156087233211924 0.224345219695606 0.230685996743518 0.240191541327072 0.207658539478666 0.17408253141617 -0.241112565912469 -0.595413070235158 -0.734845405097319 -0.868733240536482 -0.831092039893092 -0.783449703242274 -0.766650119663855 -0.763815598756333 -0.792586517089963 -0.815634867460089 -0.766457883947202 -0.72802142893899 -0.756817618574533 -0.68547369910314 -0.658096194405712 -0.605513535439228 -0.566641817604519 -0.577388650307968 -0.579091764462452 -0.534169368868871 -0.502432986159786 -0.558225641808551 -0.660534762084338 -0.589894153937946 -0.507096838193742 -0.485249505229397 -0.463067580440209 -0.429253572272203 -0.533562559208443 -0.673614169634144 -0.694738788739466 -0.675851862395006 -0.737420288090671 -0.787598338482384 -0.791585101417755 -0.836294831879505 -0.812366224317025 -0.790272913889839 -0.100502895485366 0.636305992865974 -0.106490085862412 -0.840915730996837 -0.856613561852843 -0.64463075653558 -0.433998236298287 0.271120252757496 0.688257204052846 1.15463818798723 1.12615618675033 1.07703050200459 0.49376559609698 -0.129079034615542 -0.229552512363328 -0.119570025321502 0.00409849612269857 0.237553837391952 0.528764392897547 0.949826148886061 0.29243826666292 -0.31968500764128 0.898061309663759 -0.00572723643443502 -0.872758719595042 -0.919752964423171 -0.979709458171679 -0.440695181355641 0.251732037002656 0.331748968649016 0.246532209440637 0.39864863000512 -0.097069263154855 -0.616753483643141 -0.65945470604027 -0.711582378507988 1
-0.474985769467505 -0.36893710631911 -0.342439018777192 -0.340168893663056 -0.219103596368756 -0.104339889114359 0.305743109548791 0.751900206614312 1.13940850776779 1.44591605735847 1.19472568509414 1.05106872885074 0.485761298302984 -0.179193564609281 -0.0945992317472124 0.0361950172245131 0.0809373957914747 0.0133801829528069 0.0240950474879933 0.05250864265048 0.0447305380585284 0.0467133801593484 0.0854321191120175 0.0904739959558954 0.110313083779828 0.0803338806507832 0.0958453440851818 0.0239734690388503 -0.0249645286221291 -0.0324673274102264 -0.0354848232993357 0.0112430430428437 0.0152568675797097 0.0369010485752254 0.0980481634668557 0.0597155895684138 0.0453895103617125 -0.00175225514333558 0.802717947991007 1.35337015310674 1.23008959986344 1.34946408573409 1.17461569687444 0.985536416985262 0.740905152767303 0.879791457334139 0.954422425444571 1.09041994400677 1.24642717942658 0.843848175326655 0.837619796527559 0.793864640864088 0.943846857577975 0.907788407999039 0.867542984781251 0.846509375391265 0.832841347437808 1.00440574610202 1.04075007061541 0.99441845139277 0.934608947510442 0.571027443037161 0.379468234886645 0.434680183855046 0.426810898447483 0.464001834207232 0.478486497789044 0.483112880531568 0.480733766729981 0.539535875332779 0.506887451230747 0.40066850238881 0.384655764534896 0.355776746124357 0.305862356345455 0.24781636006028 3.23300931096026 3.38055619737124 2.93685929304426 2.44455672777464 4.03401306368132 5.24034820629127 4.68669995975193 3.51222520453549 2.32652489038645 1.40128168244401 1.54181685349289 2.59087347341614 2.68036840390978 2.40567432350091 2.30960024021023 2.14182928594106 2.16491142774017 1.65372277345965 1.22765016474966 0.915090495610737 0.553226538218275 0.575234030740309 0.648701990031659 0.656885662966937 0.670357590776576 0.306233631459594 0.0698105158196521 -0.328837716879912 -0.68525638117033 -0.562915427276004 -0.420180690169901 -0.335937270487152 -0.268749549575127 0.298201145335491 0.808016287978188 1.22882734914626 1.49215910342097 0.792468984653576 0.135698628122437 -0.10095492052985 -0.300205771422634 -0.0924155926740016 0.18085647863823 0.443417063879434 0.528719702872241 0.618788352571999 0.275557871246061 -0.0919060091802804 -0.233653127298291 -0.401513008728062 -0.553398032523842 -0.736900629482597 -0.885766054613951 -0.814681148505197 -0.808877086485127 -0.755474551487738 -0.711865844369152 -0.764651284081996 -0.6947195199756 -0.712947095246554 -0.720294119200442 -0.66200026557978 -0.54040650841433 -0.712172480733692 -0.727519116634841 -0.773058484777623 -0.724523554656001 -0.681007126119342 1
0.661154688507118 0.371555007732424 0.132533732705346 -0.15488644179247 -0.431710859691538 -0.440294950039849 -0.463575548527049 -0.460033904005175 -0.410030243912847 -0.386388522218758 -0.400471380797826 -0.369904016162064 -0.345389212101361 -0.348777379696928 -0.367727840701569 -0.344381241770365 -0.294787458946513 -0.311567117329643 -0.325202285223855 -0.333269140087739 -0.201116694018879 -0.188039139423163 -0.116907110363814 -0.114086888131405 -0.203090491333099 -0.294680115979876 -0.338717928845114 -0.376952027845588 -0.321712699036116 -0.283827281553914 -0.348075436376678 -0.443067675831231 -0.378543035232414 -0.286057885470507 -0.330057826200435 -0.416628419705638 -0.264983454346311 -0.159455218043556 0.288464207536308 0.5881359895747 2.30998390071657 1.31014499133368 0.666607965916775 0.839268754757112 1.00467222925338 1.14920501799565 1.2291861784714 0.942244411545922 0.692794318342708 0.27121909124189 -0.129462101472575 -0.100537416441582 -0.0441099978117778 0.0496231698728668 0.0582164795434333 0.0454935888994702 0.135158170923502 0.238191168979694 0.490611395760484 0.74381247134279 0.71623134754406 0.538645734532035 0.535509086880849 0.51983622286617 0.394324058619216 0.246132184651208 0.253213315020384 0.262275299436572 0.338734648559297 0.340197687741901 0.0732642528868537 -0.172833009121959 -0.454970112689265 -0.734963241993701 -0.636478224320728 -0.417819008071368 -0.24915032491205 -0.0730869660684046 0.158802720189176 0.401905820883747 0.363064691965391 0.286152659453521 0.276193142989071 0.244339176326492 0.205148057811099 0.193729581639811 -0.269414163529113 -0.796576595974416 -0.772622211959553 -0.761903739404558 -0.765731977392934 -0.714599479323007 -0.713445739421876 -0.721871620255452 -0.71526647854695 -0.692707283131639 -0.666326404171906 -0.623302313763256 -0.557207850193245 -0.615258913818307 -0.672175212218539 -0.645788020746396 -0.672841823777846 -0.595559008509256 -0.501597682561144 -0.506354171151141 -0.502266034526275 -0.100355825759833 0.244002158127003 0.421898040773473 0.540948054909694 0.689583941292887 0.735652570127256 0.624223161294846 0.515496537736253 0.217966656573589 -0.0514957324320293 0.0539223509750201 -0.00168415465238323 -0.0890878468853286 -0.219298182118347 -0.287281751135983 -0.357608665954441 -0.562194283581049 -0.765097932592266 -0.904608185460838 -1.05934410155202 -1.10842635159023 -1.10201874649388 -1.08538216304015 -1.09469002723564 -1.052249530363 -1.00300533287314 -0.632814855791996 -0.238735618861874 1.0748404726371 2.73807262602742 2.30867563674247 1.88508953976879 2.50577321120039 2.86379344158151 2.87777975600634 2.85426311920924 2.79437989539013 1
-0.589747431889184 -0.402595838775998 -0.35374789381249 -0.329269925905963 -0.331002156012325 -0.388609556051312 -0.408624215807346 -0.417757132704495 -0.410030243912847 -0.432972536953773 0.261685891836575 1.00422347352065 1.3501578291235 1.65231163833731 1.66366618839646 -0.308135883770853 -0.276001216209614 -0.215994381952451 -0.189364433613692 -0.17083638946112 -0.365014848737151 -0.188039139423163 -0.161871383580665 -0.0686289138897828 -0.0240027341257123 -0.206441528537368 -0.403902419784659 -0.376952027845588 -0.300516401149403 -0.241933955863299 -0.327236062171522 -0.422417188609682 -0.337090413883769 -0.178404907455263 -0.00897833394996703 -0.250943546914663 -0.28324068756443 -0.352203283810491 -0.48291640314574 -0.61639926783684 -0.778513799723363 -0.93104338948972 -0.996868329572039 -0.947286262458139 -0.990783045032619 -1.15838069723557 -0.98037233545266 -0.733278917049851 -0.990701524544983 -1.22210773588112 -1.28296942559322 -1.35270029666952 -1.41761099189022 -1.05027875504941 -0.690712525303502 0.193373426405648 0.29019887681557 0.386057140003301 0.247526865010631 0.129827820220337 0.109626903193 0.0313323012850531 -0.0262379802982847 0.0621225131813789 0.166916179821346 0.202558254740003 0.219422337605085 0.207065904162823 0.207658539478666 0.207305562681316 0.17082947251423 0.139071321699687 0.177340733121523 0.201426747805764 0.285376691548364 0.229066068000234 0.171866457258909 0.208657607791145 0.25394164391709 0.301282623499958 0.333852901209031 0.268202675588167 0.770241768084707 1.28247976539841 0.563302587986159 -0.127705150228933 -0.0372050587827026 0.060249009812608 -0.151287617363597 -0.368544372115644 -0.439241228263831 -0.506101029303732 0.535253325744013 1.54204953272946 0.494100003505023 -0.505995283019621 0.178802389238834 0.951916881870001 0.305845270752029 -0.416851044044461 -0.390130505706961 -0.365192165359368 -0.220792573588064 -0.115460683576436 0.0300459186759767 0.162954026326398 0.218260877046349 0.858797199201396 1.45377571848672 1.43621258336492 1.22885107948006 0.998855895797028 0.728447746000649 0.554120734895375 0.535842854322707 0.563465031768982 0.44592434554918 0.499298701211174 0.604611520205725 0.254681146140024 0.151215349699421 0.0363147144740102 0.0977021023695155 0.122490115914188 0.395689405286681 0.631871678614939 0.577953594053065 0.303371392418778 0.00161568103128717 0.523355294767579 1.00921078662229 0.322287213901385 -0.34411070099569 -0.35363183117788 -0.344589024477561 -0.622196457282916 -0.95562676754435 0.257746366100063 1.58325003155044 0.46735921417453 -0.817583381417696 -0.739564555963091 -0.637765089835026 -0.538322614972325 1
1.76286664775524 1.75156303846483 1.82886498800012 1.27287833438675 0.810363152352084 0.968132036147782 1.07506176762463 1.14648340542066 1.29281828516192 2.61051642573383 3.7681096310142 3.06541470804472 2.38078446202489 2.19497984661778 1.97093587347011 2.17467113919573 2.2601415532718 2.23066764370364 2.15868985850485 2.2250466822815 2.19589381873584 1.43388735951055 0.602521261105808 0.226847918680762 -0.180704521682176 -0.316739762840502 -0.360446092491629 -0.271445318139157 -0.258123805375976 -0.346667270089836 -0.368914810581834 -0.339815239723486 -0.25418517118648 -0.22146609866136 -0.201626029300248 -0.20952232871692 -0.173697288255716 -0.299635629510418 -0.515057261924159 -0.658912276921953 -0.756915913706301 -0.901554068689412 -1.02675113727543 -1.07265854436798 -1.19720945271738 -0.45556271290119 0.290410022296409 1.29558606587564 1.49499703542342 1.70840581208208 1.17551588137098 0.770013919335937 0.389627158212992 0.363880862707803 0.33604498134149 0.427516502457095 0.522759935653672 0.601134916037638 0.592962777128842 0.631039780320298 0.655570903108954 0.624996957212372 0.691549938875053 0.775304339899542 0.794995083167843 0.812593273496869 0.872714567634199 0.891662405557311 0.852116075791768 0.772097094188803 0.615293250816721 0.450975652521334 0.395021516105564 0.417516745451794 0.439019177526546 0.191565483880141 -0.0123283849408857 0.126860796025469 0.282483321035464 0.301282623499958 0.294903846867217 0.268202675588167 0.267210440714605 0.253366485796683 0.214331507302767 0.254541557939303 0.380771329760836 0.458772547387968 0.47004697723236 0.500986860838798 0.5086351401755 0.515541375790716 0.492924543873983 0.445621351014792 0.394971603336828 0.458683384225804 -0.666326404171906 -0.657546209320501 -0.710902241594458 -0.673614169634144 -0.60448448265576 -0.505490093052882 1.425958266389 3.31990955260952 3.04591507478473 3.01929746063195 2.1700679539646 1.27947835050018 1.05318844684443 1.29602276853521 1.43926847523099 1.35570815099411 1.62184593769989 1.97719999080464 1.59385131681834 1.28103858025172 1.00711622839977 0.830149704243745 0.532899128555841 0.200756598214479 0.151215349699421 0.101034007596009 0.119044794634701 0.108658107843577 0.108988918220194 0.325935422493656 0.606061708999075 0.801215860043008 1.02322322542959 1.34319265307344 2.47003248379157 3.5243330386082 3.41771795309536 3.40758391709563 3.53941670465186 2.4270249782953 1.03958481624096 0.923769789040639 0.91489112049554 1.03994741558629 1.55786160223011 2.05159617858122 2.01921289530735 1.89750582532317 1
3.34657758917441 3.63645205605055 4.06802224498923 3.6270553699189 3.26094160854626 3.22936802314627 3.05330974553394 2.76709297194671 3.01100779197609 3.01424455343729 2.88021692452716 2.9561091122745 3.24518099284541 3.39902493374008 3.3365789182419 3.60636278017647 3.81939970043445 3.87451869219132 3.90517652206409 4.09302331448761 4.14218440601532 4.42164669965161 4.04228816219493 3.43163510271514 2.8637873508434 2.33041786043474 2.16002089050409 2.00749961151975 2.03107636638907 2.02030563142989 1.98593447460081 1.91108786742534 1.94280376029168 2.08230763086486 2.04593041645303 1.90295979936801 1.52422540102936 1.52270971955879 1.38125340600254 0.999095077397461 0.474163589266258 0.209210348122185 0.0291080682444151 -0.0487849087709367 0.0184127258706466 0.024696243060639 -0.12173560724383 -0.186169258732864 -0.312783735462691 -0.424918226665079 -0.560570899376249 0.304924849536989 1.23300496159449 0.72648589290196 0.215249980559726 0.0947868680681958 0.380639288585943 0.668346721048368 1.0663379159575 1.47056981348773 1.41989250299129 2.06058603427298 2.00229309562636 2.51035863475119 2.97161335166173 3.38345513825795 2.43836318787639 1.47688199545905 0.535348812180244 0.462015469047438 0.355119331810385 0.279931342070753 0.280998248828209 0.345486746236451 0.346833685939637 0.266566652120327 0.961272923829458 1.79006263526088 1.92838670152838 2.08231321719301 1.46337547712162 0.806702191548792 0.590587722595385 0.370721508909161 0.333716350694454 0.54122658906548 0.622268798697104 1.11633638438731 1.59048641011031 1.08067434947509 0.529699059474152 0.546816143293607 0.535253325744013 0.526838253364026 0.504012843521842 1.33000605141522 2.20069279372782 2.03630690784942 1.78367595730216 1.707280267652 1.58418243987409 1.07787223377392 0.855515164959033 0.546008119664338 0.184705875399502 0.21951528245126 0.263863846133224 0.564320393292246 0.844883065590438 1.02388959857165 1.10745642808529 1.52223920341942 1.75153277197881 1.69679028520675 1.55994078917425 2.48363869391261 2.35270131114381 2.35715433362484 2.04537866153521 2.13529975504342 1.46548976444924 0.741035906246885 0.304014794266308 -0.147234041462724 -0.156733484426794 -0.0479866683212458 0.100115639970893 0.399968080166763 0.717486661047613 1.6138936676084 1.0489070283932 0.455054967608741 0.429707413185971 0.476162158647409 0.534808499098911 0.70276285698619 0.957729982034379 1.04005959304614 1.18439068140478 0.44445568611806 -0.468584355384132 -0.438119196632305 -0.399179311577343 -0.497555611787463 1
-0.67008059558436 -0.615767811002955 -0.523381019341968 -0.449158571233989 -0.476470283548966 -0.569508435011191 -0.504789048066826 -0.417757132704495 -0.394689266173435 -0.355332512395415 0.276734920760084 0.957378218190556 1.21717374745881 1.43185267872337 0.622363366757974 -0.199399809772316 -0.257214973472714 -0.23510892902789 -0.266986063105214 -0.25205276477443 -0.283065771378015 -0.294744830142487 -0.296764203231219 -0.318647772218706 -0.158318552031253 -0.0299643536523518 -0.0562518014404218 -0.292546660080443 -0.279320103262689 -0.304773944399222 -0.327236062171522 -0.401766701388133 -0.399269345906736 -0.178404907455263 -0.180220729816883 -0.395917810606766 -0.411041320091264 -0.387248386677207 -0.49898683253495 -0.61639926783684 -0.735318027689238 -0.862234974289002 -0.578509021724553 -0.174157190680779 -0.256822484375699 -0.408708180612231 -0.407947849980106 -0.32294667331211 -0.459665923097187 -0.278953950329747 -0.0945073340749799 -0.005134530328977 0.0522760368603933 0.134231010251504 0.275647480950608 0.415193182664914 0.173918347396519 -0.0978678560739579 -0.366581423199521 0.0671763252078422 0.461457480916615 0.678966471387583 0.99322891939718 1.28624057396629 1.58550818565567 1.20475864269771 0.805132612803601 0.593531671079066 0.39334969400956 0.251602937701511 0.0949454128040484 -0.15271014906895 -0.34094684541191 -0.30278324670164 -0.277979090371637 0.219690921970211 0.645510337201239 0.590376062697632 0.52984452272804 0.774211651203763 0.70386891745626 0.591302385164542 0.563639615771987 0.542240388842782 0.544935689002822 0.54122658906548 0.622268798697104 0.9370007924784 1.24416876722077 1.2980571577137 1.74087441914663 2.1314043634401 2.28131557788276 2.09026362358679 1.97111316601112 1.80715894059038 1.59091632253273 1.11172172780381 0.530475535107649 0.901977737393452 1.21188342727881 1.00772326992716 1.08153979005392 1.3355031428872 1.42198552918771 1.36016728096932 1.2580085722271 1.07755139787676 0.828859574724746 0.718770589824629 1.09127047456598 1.40328845168706 1.55700252056043 1.90008732176522 2.21780502546961 2.0318331263494 1.91905303803199 2.20445387068673 2.30615099480751 2.14204032353412 1.94785643794784 1.9994666058413 0.994095177507305 0.924746584009616 0.486594437771176 0.210359503514505 -0.01934384854965 -0.0384322719202456 -0.0505832445949033 0.438277833056593 0.898061309663759 0.915837171651916 2.28380626102718 2.39166791086093 1.82947707547538 1.1746661743971 0.364282434036698 0.448038772654513 0.591491647404458 0.765105078908645 1.43402323815368 1.43754081698147 0.576853417658632 -0.252953592678292 1
-0.784842258006039 -0.649426543459843 -0.636469769694953 -0.623542055347482 -0.633128267049963 -0.647036525993996 -0.587216047146381 -0.558679703706761 0.234290821142468 1.05771593456669 0.562666470306757 0.145393792468954 -0.212405130436666 -0.620111483837164 -0.504292145178748 -0.398749278769634 -0.463863643578608 -0.521827135159463 -0.53866176632554 -0.516005984542684 -0.487938464775854 -0.486815073437269 -0.521585569315476 -0.568666630547629 -0.60603794504972 -0.647634465749907 -0.642912219896321 -0.630168131141023 -0.618460869450103 -0.514240572852295 -0.577308552633396 -0.649572548046719 -0.689437695347248 -0.609016819516239 -0.501300222067351 -0.520181465199997 -0.502327486181859 -0.5975190038775 -0.675761555816252 -0.772280301148922 -0.897302172817206 -1.03917089909085 -1.11639956038561 -0.571169416728613 -0.0159916754101466 -0.678121741273744 -1.32382702673619 -0.984037510445136 -0.617846740549722 -0.391234162895387 -0.176068458002702 -0.279417827902716 0.365530649544949 1.06491725441651 0.553475982748665 0.0454935888994702 0.0576378179774679 0.103767558958233 0.132381560971228 1.40791831847524 2.60883721391937 1.13231039045935 0.0257756370331166 -0.533969759896489 -1.10007057348107 -1.06108571268493 -1.07589846331471 -1.02962454996916 -0.993872460427117 -1.0219465941291 -1.02163432293148 -1.00793170132185 -1.03545220064671 -1.02308323885508 -0.964248861074183 -0.877201163542506 -0.854361949282805 -0.845612410522009 -0.868697656072295 -0.916258064843877 -0.873567783387189 -0.826746340198438 -0.81071383222133 -0.802828722215618 -0.86931553271408 -0.86613629100848 -0.910311292629207 -0.916133657247023 -0.894851968273512 -0.917177173860709 -0.923711372132822 -0.850123471835536 -0.903925257837012 -0.904609650541229 -0.883784758832881 -0.910537949928993 -0.858887395075619 -0.805936423401894 -0.805483405533666 -0.801995732428985 -0.81883845960456 -0.776064667890374 -0.823524907174439 -0.862280300138601 -0.839916337893856 -0.864575459941937 -0.830607411951775 -0.882822767175571 -0.941736165934174 0.19099716928924 1.27740894003797 1.74428060665316 1.50656875167418 1.40236009432897 1.37004183436734 1.21459658502184 1.05813367229528 0.772887030641954 0.532899128555841 0.301865125574877 0.0183897439534289 0.10822504016512 0.183072871430257 0.177818148196631 0.0600400545746961 -0.0819795856680549 -0.265289854327239 -0.461971595122948 -0.490545617729937 -0.466636986960255 -0.435732413838627 -0.372791026095948 -0.382418528430425 -0.314856411092587 -0.238735618861874 0.820738686338918 1.32607673596397 1.6743676148943 1.19517066384114 0.730749786823939 0.218155663585138 -0.315308124312356 -0.485937776398318 -0.650431873730695 1
-0.509414268194009 -0.469913303689774 -0.410292268988983 -0.438259603476896 -0.476470283548966 -0.491980344028386 -0.463575548527049 -0.417757132704495 -0.394689266173435 -0.370860517307087 -0.370373322950808 -0.354288931052033 -0.345389212101361 -0.365735761205693 -0.384798378761217 -0.41687195776939 -0.407504915367909 -0.388025305631395 -0.402823914715377 -0.394181421572721 -0.365014848737151 -0.358768244574081 -0.386692749664922 -0.40956372070195 -0.359792278889563 -0.382918703422383 -0.403902419784659 -0.41915471172816 -0.427694188469683 -0.409507258625758 -0.389754184786991 -0.463718163052779 -0.52362720995267 -0.458302650294897 -0.3514631256838 -0.458049637903382 -0.447555786527502 -0.492383695277353 -0.579338979480996 -0.687254282978695 -0.908101115825738 -0.301937879083152 0.377740824783987 -0.268186402113161 -1.08252811511473 -0.42042181368447 0.256064553168056 0.0759874525440259 -0.086811139101927 -0.144217695250978 -0.199371636267765 -0.207865663318262 -0.164592541151991 -0.0954188422047958 -0.0263400210038011 0.0331702691072887 0.083477935626146 0.103767558958233 0.0684119476160036 -0.371384139879624 -0.78814767444657 -0.940118953868742 -1.06651032692631 -1.04490599396323 -1.05675478704338 -1.02840526525153 -1.05337114503784 -1.01858267091441 -0.993872460427117 -0.999797906619 -1.06499664276587 -0.977747411242337 -0.942160436510692 -0.909893240088107 -0.892549034284364 -0.886576309572529 -0.906989047054174 -0.854700945162639 -0.811614301835546 -0.906195745105498 -0.883305046972642 -0.853671315996469 -0.756817618574533 -0.667419080162759 -0.832581734747407 -0.822699165080271 -0.873157835869781 -0.816502772853184 -0.772622211959553 -0.720497490216251 -0.776263937042259 -0.704174556822044 -0.702863543954369 -0.721871620255452 -0.725179318563769 -0.754944616502312 -0.794700398107715 -0.72603400043499 -0.699079596102057 -0.696956271960478 -0.751147730041782 -0.7560221067913 -0.748183365476142 -0.766260635152037 -0.743253864941653 -0.826867955858695 -0.87621038103865 -0.849168275071668 -0.85360696617287 -0.856303212085674 -0.972438599145105 -0.817125580650365 -0.647673662181246 -0.364221050937696 -0.0881108543285621 -0.366722901449383 -0.172662161683862 0.0475598316859323 0.206933711965461 0.349049105009729 -0.00957354146678001 -0.387956207103537 -0.777348280503089 0.0394980674905225 0.864199957322159 0.441511341472807 0.0930886112343905 0.102747502480656 -0.475631638979597 -0.420231098754263 -0.37221842700518 -0.325931818905116 -0.282818177100113 0.220244386084469 0.78722815864401 1.01131502606256 1.38746786161891 1.50521880906813 1.6694898910414 -0.0250666390395816 0.0155110678237138 -0.415789910755951 -0.377489695372099 -0.354871100640447 -1
-0.796318424248207 -0.69430485340236 -0.636469769694953 -0.623542055347482 -0.610748555121249 -0.647036525993996 -0.669643046225935 -0.657325503408347 -0.624803932264619 -0.603780590982159 -0.596108756803444 -0.557285037482434 -0.561488344806491 -0.620111483837164 -0.640856449655926 -0.598098747766951 -0.520222371789306 -0.598285323461215 -0.577472581071301 -0.516005984542684 -0.508425734115638 -0.572179626012728 -0.544067705923901 -0.477750682064384 -0.53888003609695 -0.581455525168026 -0.599455892603292 -0.566864105317164 -0.576068273676677 -0.535187235697602 -0.55646917842824 -0.62892206082517 -0.606532452649959 -0.565955628310141 -0.522705521550716 -0.706576947089844 -0.191954521473835 0.208518362056958 0.465238930817611 0.5881359895747 0.204190014052978 0.0126148761201321 -0.618352765329076 -1.19803082627782 -1.28895452279949 -1.40436699175261 -1.49555437237796 -1.49695281511731 -1.51043849617474 -1.51403628855179 -1.53930438650892 -1.56735679042288 -1.55014178956445 -1.52166529430181 -1.42756203007226 -1.43330478616231 -1.47984918211887 -1.46898867829286 -1.36450739154102 -1.32368686406955 -1.30982749658848 -1.22076042757984 -1.16013483812283 -1.14070653785075 -1.08924162687165 -1.00661830029593 -0.997052849345679 -0.963373275640658 -0.928334405886802 -0.922277500333659 -1.05415606280727 -1.03811599140137 -0.993989194364035 -0.951053239639732 -0.954006028675637 -0.914701747662599 -0.88067549816849 -0.881966549084531 -0.897239333190669 -0.916258064843877 -0.893042310558096 -0.853671315996469 -0.846644641319194 -0.847965269566571 -0.92441622966409 -0.909573416936688 -0.891734564249494 -0.936059834125791 -0.966152659456655 -0.917177173860709 -0.881583533535519 -0.8605483943365 -0.935671844239534 -0.904609650541229 -0.863959078799242 -0.858673505453433 -0.848189562247635 -0.828765687106724 -0.85277398750327 -0.848679937081654 -0.81883845960456 -0.7560221067913 -0.823524907174439 -0.840942596808253 -0.810917596008195 -0.855148583921126 -0.87621038103865 -0.86599552112362 -0.501090167127655 -0.114121839457782 -0.15504794642032 -0.190651621526592 -0.222589038711446 -0.245046926058595 -0.271227703606652 -0.532827889524091 -0.746608405508334 -0.868642945942726 -0.986099712755333 -1.01928629860099 -1.10014167285493 -1.17896978970574 -1.2042021258068 -1.19846665482915 -1.24060117943424 -1.25813452586765 -1.30529010732961 -1.36106384262342 -1.34809939587449 -1.35608317757511 -1.36462447127779 -1.27873569845202 -1.20220603553377 -1.05934447673023 -0.930854040195208 -0.7764725418211 -0.945394913268528 -1.13773128196591 -1.05784566536006 -0.345716031830166 0.31947796146585 0.287582594349215 0.294888406990461 0.317784451909774 -1
-0.532366600678345 -0.492352458661032 -0.466836644165475 -0.449158571233989 -0.442900715655895 -0.466137647034117 -0.518526881246752 -0.544587446606534 -0.502076110349321 -0.417444532042101 -0.385422351874317 -0.432364356602187 -0.461750283557969 -0.399652524223223 -0.367727840701569 -0.380626599769877 -0.407504915367909 -0.292452570254204 -0.150553618867931 -0.0896200141478111 -0.201116694018879 -0.273403691998622 -0.184353520189091 -0.227731823735461 -0.315020339587716 -0.427037997143637 -0.382174256138144 -0.271445318139157 -0.258123805375976 -0.388560595780451 -0.410593558992147 -0.319164752501938 -0.295637792535125 -0.350649672279653 -0.330057826200435 -0.250943546914663 -0.191954521473835 -0.264590526643702 -0.434705114978112 -0.573886258751727 -0.746116970697769 -0.921213615889617 -1.02675113727543 -1.04131547389052 -1.15133691767632 -1.27551702795797 -1.369620985574 -1.39436975418288 -1.36355630854024 -1.35684399095989 -1.41113690605107 -1.44810318278212 -1.36941797455413 -1.2678417731659 -1.21013102866509 -1.24845498927958 -0.497924711469109 0.31884533499257 0.196351174326452 0.117297521217838 0.0853627254189573 -0.508362840467055 -0.993691262662348 -1.03426148908684 -1.01343900060569 -0.941257405429121 -0.940734553653513 -0.930247638476409 -0.972026442247012 -0.944426187843756 -0.869866203511115 -0.806703100791757 -0.828137169233336 -0.827573240984857 -0.779877877900364 -0.77407455721225 -0.784192485587645 -0.818346806600117 -0.802100409462755 -0.785447908244952 -0.746983356776295 -0.754946404737021 -0.774783023123465 -0.757692174864664 -0.795847936780735 -0.787949464337704 -0.826716014920499 -0.8065396844138 -0.7318789598549 -0.689442803325021 -0.713072179146304 -0.704174556822044 -0.745192325824399 -0.721871620255452 -0.735092158580589 -0.7445717276072 -0.719815568311827 -0.714619368582575 -0.710902241594458 -0.708627323123646 -0.694738788739466 -0.675851862395006 -0.7266572107052 -0.77692948681721 -0.743253864941653 -0.751452947692212 -0.76676325523015 -0.773445667837887 -0.789513002710104 -0.79033153451875 -0.851043947750335 -0.96779653284469 -0.986300396131765 -1.02318385909272 -1.07151615600719 -1.13080584659304 -1.12286205423771 -1.08496860177172 -1.06433141273702 -1.08669198350792 -1.1630590650504 -1.17896978970574 -1.1472882797663 -1.1362226185114 -1.19165231578875 -1.20374585811276 -1.22799279122808 -0.952385548305025 -0.594943468982318 -0.513042875166247 -0.475428655609531 -0.380600893961086 -0.581619231091051 -0.749141116047878 -0.873856052555993 -1.06687458330474 -1.0272497474751 -1.02144147796041 -0.939265858559998 -0.849593649072514 -0.761293215928411 -0.717235270086736 -0.670299514142892 -0.630048372138264 -1
1.40710549424803 1.17936458669773 0.664050859364376 0.0957898166206758 -0.185534028475685 -0.543665738016923 -0.532264714426678 -0.516402932406081 -0.502076110349321 -0.479556551688787 -0.430569438644844 -0.385519101272094 -0.445127273349883 -0.467486050258282 -0.4872216071191 -0.543730710767682 -0.539008614526205 -0.540941682234901 -0.499850951579779 -0.495701890714357 -0.508425734115638 -0.529497349724999 -0.476621296098624 -0.455021694943573 -0.40456421819141 -0.382918703422383 -0.360446092491629 -0.376952027845588 -0.385301592696256 -0.430453921471065 -0.452272307402459 -0.525669624717426 -0.544353520626992 -0.565955628310141 -0.501300222067351 -0.540892074298869 -0.611870885490573 0.0858605020234532 0.625943224709704 1.0274370834542 0.92771919562457 1.3789534065344 2.09102179977845 1.27807174144156 0.350988604918314 0.153546206855276 -0.0530446689871233 -0.11778055144324 -0.154602918010156 -0.23404186530349 -0.269281171062956 -0.255567106374565 -0.248930321490141 -0.240460854282459 -0.569917524521738 -0.952695314267228 -1.29896835857813 -1.3345650682714 -1.26215601017266 -1.22344447204956 -1.22490287437933 -1.19917262190975 -1.14973211465655 -1.09812851834518 -1.0675837336528 -1.07197919516274 -1.08716212245314 -1.01858267091441 -1.01571847860722 -1.05516962539424 -1.02163432293148 -0.917378831083309 -0.890331678657348 -0.889313240312294 -0.861820537088728 -0.83032543339239 -0.836819583359015 -0.8728780144439 -0.878211548445086 -0.906195745105498 -0.863830519801736 -0.826746340198438 -0.828679236770262 -0.83893796009638 -0.896865881189085 -0.86613629100848 -0.845292743300212 -0.826465861292567 -0.79299383801188 -0.792958426295788 -0.797327856340911 -0.808423781831681 -0.882760866901997 -0.894457537747575 -0.844133398765603 -0.837927727663209 -0.816096063763683 -0.840180318959139 -0.817306051026067 -0.801995732428985 -0.807556671344097 -0.776064667890374 -0.780472597632555 -0.787598338482384 -0.762586359532093 -0.817441079837885 -0.65731612942165 -0.344350893513127 -0.0764676591868284 -0.369762090029612 -0.705370366076611 -0.896426081805273 -1.03673416501801 -1.08627604285225 -1.09864457812247 -1.12416164707005 -1.11010769326383 -1.04679348603719 -0.96654178775991 -0.911437202749898 -0.883426210848307 -1.04953120346175 -1.18997366429667 -1.21229866289976 -1.27556465346674 -1.33291894403063 -1.38258742343114 1.03899232219189 1.06050817230544 0.63937001528256 0.120014970954034 0.455054967608741 0.774477860098593 0.670039259073878 0.575521347412637 0.321610177538913 0.00616753438292582 -0.260271851742607 -0.432606684050636 -0.540396020310164 -0.682486984243413 -0.7842231277158 -0.843816443784843 -0.711582378507988 -1
2.3481511261058 1.75156303846483 1.2634212362352 1.8396246577556 2.54479082682741 2.09228935539846 1.006372601725 -0.206373276201096 -0.42537122165226 -0.665892610628845 -0.566010698956426 -0.541669952372403 -0.51161931418223 -0.314860616679399 -0.128740307866507 -0.108786414773536 0.193654852212871 0.0898383712545596 -0.189364433613692 -0.17083638946112 -0.283065771378015 -0.422791659005675 -0.476621296098624 -0.477750682064384 -0.494108096795103 -0.471157290864891 -0.447358747077688 -0.524661421434592 -0.59726457156339 -0.430453921471065 -0.473111681607615 -0.505019137495877 -0.482174588604025 -0.436772054691848 -0.522705521550716 -0.644445119793228 -0.575356419054335 -0.579996452444142 -0.675761555816252 -0.786451304177293 -0.886503229808675 -1.01951135189064 -0.966985521868647 -0.247291021794854 0.511542477562015 0.294109803722153 0.0499917383979364 0.132978041952045 -0.188498807464271 -0.492286354204463 -0.350842294990678 -0.207865663318262 -0.176640795486013 -0.119592510884406 -0.0504990211601539 -0.00379969026925567 -0.123243005563278 -0.675889379166239 -1.21098031948848 -1.07308088401957 -0.945864829977846 -0.789004314178151 -0.639998664808819 -0.12947857459365 0.405153005228638 0.431321386773828 0.444695520373745 0.427903485257819 0.404272703099613 -0.0252556561747082 -0.457924165084416 -0.524983060049625 -0.589724883107957 -0.632063243114639 -0.380407414357091 -0.155314919230718 -0.0649554827122555 0.0905066574629467 -0.373975252687142 -0.906195745105498 -0.873567783387189 -0.835721332131115 -0.792748427672397 -0.757692174864664 -0.86931553271408 -0.883511141379763 -0.882446200059638 -0.866318215050104 -0.894851968273512 -0.927528736157785 -0.934243331782148 -0.829273626833609 -0.956836235174549 -0.924913876128538 -0.160147437605061 0.624649606547598 -0.0351542673208475 -0.74886326413982 -0.781838114548864 -0.755311527776315 -0.739865941781318 -0.735979545692227 -0.801998752403497 -0.862280300138601 -0.859248832484297 -0.845721707900316 -0.8214868181344 -0.815513782967766 -0.821559984441487 -0.823317373302212 -0.834857994231032 -0.975726582960181 -1.05834863739783 -1.05823507229246 -0.596768768989923 -0.134175918144792 -0.370354756778958 -0.703217444426441 -1.03173487107799 -1.03276743558238 -1.10014167285493 -1.15739669199841 -1.16863097203149 -1.18463464675854 -1.21962309501475 -1.23094019199021 -1.2701549636471 -1.33134178485481 -1.32572842774898 -1.30967728936911 -1.02323679204801 -0.669566004971214 -0.34411070099569 0.0186122016409407 0.673232183365578 0.693687793189826 0.742861042242115 0.585472177388283 0.472911840604394 0.0894510012427701 -0.401036156796991 -0.594424197766787 -0.746213170861245 -0.721774129304203 -1
-0.67008059558436 -0.638206965974213 -0.602543144589057 -0.612643087590388 -0.599558699156892 -0.647036525993996 -0.614691713506232 -0.629140989207894 -0.149233622342839 0.467651747923172 0.984039280165012 1.05106872885074 0.302908186014028 -0.518361194784576 -0.436009992940159 -0.398749278769634 -0.445077400841708 -0.540941682234901 -0.558067173698421 -0.516005984542684 -0.487938464775854 -0.529497349724999 -0.544067705923901 -0.523208656306006 -0.494108096795103 -0.537336231446772 -0.599455892603292 -0.503560079493305 -0.40649789058297 -0.346667270089836 -0.410593558992147 -0.484368650274328 -0.52362720995267 -0.544425032707092 -0.522705521550716 -0.582313292496612 -0.575356419054335 -0.615041555310858 -0.675761555816252 -0.828964313262406 -0.270963478322396 0.130572159321364 -0.359368431899679 -0.76967552975253 -0.818761038628654 -0.478989979045669 -0.144632586662732 -0.186169258732864 -0.2562905863725 -0.548426460487283 -0.875163805954606 -1.19767060673654 -1.4658040092263 -1.42497061958337 -1.41548252999408 -1.42098146637012 -1.41524888799718 -1.37489215127783 -1.3005377781858 -1.28609596706205 -1.23703496326636 -1.11282139922942 -1.04570487999375 -1.06619500371601 -1.10007057348107 -1.08287267764054 -1.06463480417628 -1.00754079185966 -1.02664148769727 -1.07731831290434 -1.06499664276587 -0.977747411242337 -0.95252618808136 -0.940763239751825 -0.913034699081455 -0.839700579422413 -0.784192485587645 -0.772904133396963 -0.830642086581129 -0.906195745105498 -0.873567783387189 -0.808796356333084 -0.819696534495796 -0.856992579036761 -0.915232780172421 -0.86613629100848 -0.873157835869781 -0.886244391928871 -0.884666155247349 -0.824013113187018 -0.786795896691585 -0.766724091827826 -0.829849889564459 -0.833544860985649 -0.814394878715145 -0.817181949872984 -0.816096063763683 -0.817351055254309 -0.829128696518468 -0.860350988244821 -0.401412293967424 -0.00442606557604524 0.177441289674362 0.247280273039472 -0.201944016409312 -0.591196055338435 -0.7850044428649 -0.790272913889839 -0.813548239008641 -0.856303212085674 -0.907694785067894 -0.991586683191162 -1.00791486851159 -1.05122482965251 -1.05795194494956 -1.0377870532712 -0.89966073719486 -0.817742791630023 -0.718808071151221 -0.79010696991742 -0.897407853558412 -0.48863066307109 -0.0588109742418445 0.191650156267242 0.465616353351677 0.0607906671885439 -0.293397969273249 -0.335652849606353 0.0612715960326477 0.329997427242612 -0.0149522510670407 -0.536798251263858 -0.635250189499681 -0.756896200064937 -0.881998622218738 -0.939823690155647 -0.986322330371816 -0.979154276503864 -0.89614592881452 -0.872497177128984 -0.851357480711266 -0.806552413592154 -0.724523554656001 -0.650431873730695 -1
-0.486461935709673 -0.570889501060438 -0.57992539451846 -0.492754442262362 -0.476470283548966 -0.517823041022654 -0.587216047146381 -0.530495189506308 -0.410030243912847 -0.386388522218758 -0.445618467568353 -0.463594526822249 -0.362012222309448 -0.263985472153105 -0.248234074284038 -0.290013204771097 -0.257214973472714 -0.158650740726137 -0.169959026240811 -0.292660952431084 -0.324040310057583 -0.273403691998622 -0.206835656797516 -0.273189797977083 -0.337406309238639 -0.316739762840502 -0.316989765198599 -0.313648002021729 -0.342908996922829 -0.325720607244529 -0.28555731376121 -0.236562803615742 -0.212732549837835 -0.178404907455263 -0.137410130850154 -0.188811719618048 -0.264983454346311 -0.387248386677207 -0.48291640314574 -0.61639926783684 -0.789312742731894 -0.950702936689925 -1.00682926547317 -1.00997240341306 -1.16280505143659 -1.29894429410245 -1.35817249586454 -1.34877728265646 -1.3522576787222 -1.33438794844676 -1.32957578212334 -1.30499885361322 -1.29712844855 -1.29201544184551 -1.25844902897779 -1.22380834969522 -1.23436806445643 -1.28079562426281 -1.28774385551475 -1.23597477105206 -1.15211034105721 -1.05885188505421 -1.06651032692631 -1.05555049883962 -0.959294267558578 -0.952150887906922 -0.985789190207245 -0.930247638476409 -0.546029087734962 -0.0141813124196594 0.2900758520588 0.199439901858716 0.19807223626286 0.222006747581576 -0.318950419965818 -0.83032543339239 -0.819277217435225 -0.791081202678225 -0.754530947598798 -0.785447908244952 -0.805406938289015 -0.763921396669698 -0.729869511751134 -0.703528318043521 -0.501977553047352 -0.0582057487437993 -0.241549070959544 -0.577388650307968 -0.589277577488615 -0.606630304948408 -0.660412380899675 0.35916753827626 1.35008237674209 1.24763826171348 1.1979116446992 0.925463384505849 0.596017869530211 0.666551085559628 0.128505588366014 -0.475206299860298 -0.548075541353445 -0.585660337449176 -0.683604901163316 -0.787598338482384 -0.810917596008195 -0.836294831879505 -0.8579691934039 -0.899650013227523 -0.933724420501328 -0.922274889652598 -0.915787761827545 -0.951936432613708 -0.986300396131765 -1.07225555757235 -1.13255510576656 -1.15738264468499 -1.1547479566724 -1.13586875608442 -1.10344726272787 -1.09343255199861 -1.15606824369534 -1.22211598512041 -1.23977327958211 -1.23996267904098 -1.26157926385374 -1.27173169280638 -1.31231713606612 -1.36849435706558 -1.34064240649932 -1.33288023347211 -1.38050296798615 -0.146304858006929 1.04263265214174 0.375346066425645 -0.287591036838345 0.103808646426183 0.609846936656428 0.426895171926241 0.300432121622484 0.123806293327476 -0.175875494839853 -0.393460624879596 -0.583541049321916 -0.619856621342049 -1
-0.520890434436177 -0.548450346089179 -0.523381019341968 -0.470956506748176 -0.454090571620252 -0.530744389519788 -0.587216047146381 -0.572771960806987 -0.486735132609909 -0.386388522218758 -0.475716525415371 -0.463594526822249 -0.378635232517535 -0.382694142714458 -0.401868916820864 -0.362503920770121 -0.238428730735815 -0.139536193650699 -0.131148211495051 -0.25205276477443 -0.303553040717799 -0.252062553854757 -0.274282066622793 -0.341376759339517 -0.40456421819141 -0.338799409701129 -0.27353343790557 -0.271445318139157 -0.385301592696256 -0.388560595780451 -0.306396687966366 -0.257213290837291 -0.274911481860802 -0.242996694264409 -0.158815430333519 -0.147390501420304 -0.210211754691954 -0.352203283810491 -0.49898683253495 -0.61639926783684 -0.767714856714832 -0.940873163089823 -1.02675113727543 -1.03086778373137 -1.13986878391606 -1.28723066103021 -1.38106947528345 -1.38297163630127 -1.37485493835828 -1.34561596970333 -1.36453054952094 -1.34077493590544 -1.29712844855 -1.2557549388261 -1.22221052874326 -1.19916171011086 -1.22144800563209 -1.28079562426281 -1.24936208750162 -1.22344447204956 -1.15211034105721 -1.05885188505421 -0.515165983213456 0.00889998879942642 0.156087233211924 0.213451737217804 0.196895019328219 0.207065904162823 -0.753566260445961 -0.767236687762976 -0.837344463635323 -0.857010250924281 -0.848868672374674 -0.786413241433232 -0.779877877900364 -0.811575141332343 -0.819277217435225 -0.809258271959486 -0.802100409462755 -0.80557254772171 -0.815144201874469 -0.754946404737021 -0.702921404927736 -0.739637555924283 -0.841765184239076 -0.805324314708988 -0.733832373021935 -0.70690880001996 -0.701321520776411 -0.730849052513328 -0.734136098444956 -0.683324711820116 -0.755774521291906 -0.803088522604686 -0.784656358664686 -0.734198838712087 -0.687722069827875 -0.714619368582575 -0.73454753257926 -0.720298374286813 -0.694738788739466 -0.66583058184547 -0.737420288090671 -0.723585228491342 -0.68525638117033 -0.70431856758816 -0.739401473778025 -0.765032044811912 -0.79752474814295 -0.839810292693943 -0.899601808308243 -0.975726582960181 -0.971890747878551 -1.03720434437262 -1.09186247259365 -1.12416164707005 -1.09735333228996 -1.07224356319354 -1.06433141273702 -1.09343255199861 -1.12111413692008 -1.11425049658374 -1.11171712599099 -1.1362226185114 -1.17766692617575 -1.16975294076595 -1.21393873375508 -1.32391127041266 -1.34809939587449 -1.30194297466812 -1.29317123609016 -1.24749622699147 -1.24051386296851 -1.16016056895199 -1.06927772446188 -1.01242420052656 -0.597511867890577 -0.154553848101246 0.224972244567898 0.433003922089825 0.522122557227274 0.231759379658329 -0.0304558360881968 -0.507747362583679 -1
-0.715985260553031 -0.716744008373618 -0.704323019906744 -0.699834829647135 -0.633128267049963 -0.634115177496862 -0.642167379866084 -0.600956475007441 -0.594121976785795 -0.603780590982159 -0.596108756803444 -0.510439782152341 -0.445127273349883 -0.620111483837164 -0.674997525775221 -0.743080179765 -0.614153585473803 -0.560056229310339 -0.51925635895266 -0.617526453684321 -0.549400272795206 -0.486815073437269 -0.409174886273347 -0.364105746460328 -0.359792278889563 -0.493216937725518 -0.621184056249807 -0.672370815023595 -0.66085346522353 -0.535187235697602 -0.535629804223084 -0.608271573603621 -0.668711384672926 -0.652078010722337 -0.58692142000081 -0.43733902880451 -0.28324068756443 -0.352203283810491 0.192041631201052 -0.00704613761688441 -0.465344452475958 -0.793426559088283 -0.329485624196288 0.264645796003669 -0.0962686117319973 1.03206868727326 2.11071988609913 0.919448175782714 -0.233693326736423 -0.200357801533798 -0.117810512340043 -0.0528359733852794 0.377578903878971 0.847354236300012 0.90378148501578 -0.854108755929776 -0.846766299726262 -1.11948729223706 -1.35171346886998 -1.42392925608954 -1.28556331881444 -1.10202749639437 -1.02489943306119 -0.970394459828499 -0.959294267558578 -0.93036392295132 -0.985789190207245 -0.952331396585908 -0.873719360436539 -0.811534062783171 -0.84818504359392 -0.816764530818262 -0.817771417662668 -0.693803242442076 -0.575021229929455 -0.558446198521716 -0.61754000931164 -0.672930252350026 -0.697447593362049 -0.745198629291437 -0.639873457336308 -0.620321525746865 -0.658007893555406 -0.69450100857333 -0.694829992372385 -0.605513535439228 -0.575930181794375 -0.318348350883984 0.317259781839912 -0.13045843928288 -0.618284542302371 -0.61035025431337 0.450595762003953 0.425317125427483 0.375145923303189 0.365327384169795 -0.0351542673208475 -0.452082835977032 -0.639966368640052 -0.860350988244821 -0.796274883083634 -0.705915704043617 -0.683604901163316 -0.766260635152037 -0.801251348712975 -0.892856088004368 -0.94917513157765 -0.899650013227523 -0.901677438769945 -0.922274889652598 -0.972438599145105 -1.03123693376862 -1.03673416501801 -1.04421458701257 -0.617115085576377 -0.193973713851687 -0.440503742135282 -0.652317290113738 0.59157290354211 0.888294584265184 1.18585691024715 0.575642157157333 -0.0730394357519682 -0.174898057603946 -0.261623906524289 0.808634848818347 1.96930528388056 1.336212899878 0.821884512299994 0.376403315448604 0.842486571184493 0.416005628283048 0.00832131140387878 0.359835898391527 0.779085588981265 -0.00509211913018199 -0.976090476095994 -0.968582476139728 -0.885365946378151 -0.838141885044278 -0.828841414515553 -0.7842231277158 -0.724523554656001 -0.650431873730695 -1
-0.738937593037367 -0.458693726204145 -0.172805893247714 0.542647494661501 1.29152695881943 1.18779496059906 0.9514212690053 0.145933151304569 -0.732190776440505 -0.572724581158816 -0.550961670032917 -0.619745377922557 -0.644603395846925 -0.56923633931087 -0.55550375935769 -0.598098747766951 -0.595367342736903 -0.560056229310339 -0.558067173698421 -0.556614172199339 -0.508425734115638 -0.550838487868863 -0.611514115749178 -0.659582579030873 -0.628423914700643 -0.581455525168026 -0.664640383542836 -0.609066789199737 -0.53367567790325 -0.556133898542909 -0.577308552633396 -0.587621086382072 -0.585806141975636 -0.609016819516239 -0.522705521550716 -0.540892074298869 -0.593613652272454 -0.650086658177573 -0.659691126427043 -0.772280301148922 -0.918900058834269 -1.06866021989116 -1.12636049628674 -1.14579237548206 -1.28895452279949 -1.40436699175261 -1.49555437237796 -1.54254528664373 -1.32966041908613 -0.840355013157947 -0.327539116725615 0.638834950931105 1.66674211761926 1.41543545027086 1.14537148657931 0.686306218092906 0.225598582693875 0.654904360046222 0.989574379931233 1.98431207259019 2.90000734720788 1.553272601026 0.57711998074597 0.94561641792179 1.33644241363896 1.69496535419877 2.08918975458496 1.60938454411605 0.797501030341506 -0.0141813124196594 0.0299019330524643 0.0283955914081353 0.0322202111321615 0.0676567492629831 0.121491373171637 0.0790637315198625 0.00521398098290432 0.0359754496191629 0.101719365952428 0.12016086820914 0.10015857515815 0.0797278450019479 0.0965390974997483 0.0728202963928706 0.0122956184860667 0.0112936527413343 0.0649669473057179 0.100101363570144 0.144100960395137 0.190439991926497 0.182144391046397 0.150669088256984 -0.205500356981514 -0.518829364382366 -0.685527958496492 -0.889792172138769 -0.816096063763683 -0.79452179154948 -0.840951342010869 -0.813666783592152 -0.784993094823171 -0.7560221067913 -0.823524907174439 -0.851611448473427 -0.830250090598636 -0.874002335962747 -0.885330974856025 -0.891236390201547 -0.925712675068483 -0.955260728436059 -0.964345622385453 -1.03123693376862 -1.06555346152444 -1.12833749869193 -1.15968352788183 -1.16402684420798 -1.17387949813322 -1.14859379466259 -1.10996657105968 -1.13387596294277 -1.19801317182566 -1.23649805025863 -1.22554481807198 -1.23996267904098 -1.27556465346674 -1.2853288597451 -1.34042525101213 -1.41307744371849 -1.37792735337518 -1.3638174922761 -1.41225996140287 -1.34902450923827 -1.26349855942935 -1.19893598903729 -1.19141626940305 -1.18485041265747 -1.12956829023333 -1.1060158808735 -1.01472573561458 -0.92975599727016 0.229413696682995 1.33705903053788 1.14078343899497 0.898714247294055 -1
-0.715985260553031 -0.649426543459843 -0.602543144589057 -0.569047216562015 -0.521229707406394 -0.530744389519788 -0.546002547606603 -0.544587446606534 -0.594121976785795 -0.51061256151213 -0.445618467568353 -0.463594526822249 -0.494996303974143 -0.433569287240752 -0.4872216071191 -0.543730710767682 -0.520222371789306 -0.502712588084024 -0.499850951579779 -0.495701890714357 -0.446963926096287 -0.40145052086181 -0.34172847644807 -0.273189797977083 -0.225476460984023 -0.272620469119249 -0.338717928845114 -0.398053369786874 -0.491283082129823 -0.618973887078831 -0.55646917842824 -0.525669624717426 -0.52362720995267 -0.522894437104044 -0.501300222067351 -0.43733902880451 -0.392784086873145 -0.562473901010784 -0.643620697037833 -0.74393829509218 -0.713720141672176 -0.0267042182802785 0.766217324928081 0.776582613802191 0.740905152767303 0.575236997455906 0.439240388519273 0.383736635347331 0.331238164165486 0.798936090300399 1.32698654009389 1.35435659677564 -0.0923030151478631 -0.0228978361659643 -0.086737521394683 0.760246136845995 1.67264517101984 0.950636302093436 0.106793715629138 0.0170551291978461 -0.0602223412252974 -0.098194532735453 -0.078251597629686 -0.0443225355825261 -0.0388338057576785 -0.0697788072050264 -0.557770142946792 -1.01858267091441 -1.00479546951717 -1.01087225037405 -0.956590843179894 -0.947563121162823 -0.993989194364035 -0.961343239527638 -0.954006028675637 -0.886576309572529 -0.836819583359015 -0.809258271959486 -0.792586517089963 -0.815634867460089 -0.776195147532655 -0.72802142893899 -0.720886809476668 -0.802828722215618 -0.92441622966409 -0.883511141379763 -0.90102292843935 -0.916133657247023 -0.884666155247349 -0.855067800078248 -0.860519614236867 -0.829273626833609 -0.872178671434489 -0.833544860985649 -0.804482038698325 -0.79643617208276 -0.784002565279731 -0.77169252784465 -0.746370178071661 -0.77865363010265 -0.784993094823171 -0.735979545692227 -0.780472597632555 -0.830273745143079 -0.830250090598636 -0.864575459941937 -0.80324563049965 -0.781859290863863 -0.781501257277258 -0.848056752389808 -0.923880738587197 -0.944006382498217 -0.921456978992304 -0.854938035733993 -0.786667723796831 -0.659067680460869 -0.504275547004668 -0.684129886559177 -0.849194237787373 -1.0125457301103 -1.22597645724587 -1.22211598512041 -1.22554481807198 -1.23996267904098 -1.26857195866024 -1.27173169280638 -1.30529010732961 -1.36849435706558 -1.370470364 -1.31741160407011 -1.29317123609016 -1.22406662339605 -1.13325194615125 -1.02832414066199 -0.971566888508934 -1.10317483849019 -1.07840901885421 -1.05315687905282 -0.960825823432737 -0.883948941157219 -0.840099447613409 -0.817717056530332 -0.767902787066489 -0.721774129304203 -1
-0.830746922974711 -0.705524430887989 -0.568616519483162 -0.209381280577936 0.138971794490667 0.451278096262413 0.772829437666266 0.977376320217938 0.280313754360705 -0.572724581158816 -0.49076555433888 -0.416749271492156 -0.561488344806491 -0.552277957802105 -0.55550375935769 -0.561853389767439 -0.539008614526205 -0.560056229310339 -0.577472581071301 -0.556614172199339 -0.549400272795206 -0.508156211581134 -0.431657022881773 -0.386834733581139 -0.359792278889563 -0.427037997143637 -0.469086910724203 -0.482458737552019 -0.491283082129823 -0.514240572852295 -0.535629804223084 -0.546320111938975 -0.544353520626992 -0.58748622391319 -0.565516120517445 -0.540892074298869 -0.502327486181859 -0.544951349577427 -0.595409408870206 -0.673083279950324 -0.767714856714832 -0.685299049487154 -0.5287043422189 -0.686094008479301 -0.956378643751826 -0.85382623735734 -0.728505561844736 -0.516714677299377 -0.278887846008576 -0.301409992842875 -0.712041558099162 -1.17381988520839 -1.23688717687989 -1.24366810448629 -1.25844902897779 -1.29774826844831 -1.26020818210511 -1.21358381925208 -1.17259855147535 -1.16079297703706 -1.07931780773508 -0.961706759538826 -0.952080368797227 -0.970394459828499 -0.959294267558578 -0.963044370384723 -0.974525531068812 -0.709410057381412 -0.469568024104593 -0.113850406215098 0.214191792348619 -0.0420344187773977 -0.237289329705223 -0.518873244347671 -0.820849207494546 -0.811575141332343 -0.749107753740065 -0.700195856271918 -0.687933700989258 -0.694887030599543 -0.746983356776295 -0.611346533814188 -0.541232763987346 -0.595200604401234 -0.694829992372385 -0.683700362110004 -0.687390552072653 -0.686982623141192 -0.660578268671758 -0.730849052513328 -0.660412380899675 -0.589500409311442 -0.692281348486861 -0.721871620255452 -0.655789438446033 -0.609724171970742 -0.559348075892066 -0.497741363386692 -0.498094622731239 -0.521890504512968 -0.548075541353445 -0.555596495800566 -0.597500282079549 -0.659572118500299 -0.656257639284669 -0.685464815546539 -0.7120396923259 -0.731377552708009 -0.733430784680184 -0.765592155431154 -0.810579063952078 -0.76954527995742 -0.698107431067493 -0.763804881414681 0.610446015139707 0.550176632723005 0.139819682176128 -0.206940939877584 -0.647095679501337 -1.15409766841485 -1.1770407077605 -1.00638500804708 -0.805805203523336 -0.527614263404522 -0.555317088397276 0.754246181063452 0.774710398675135 0.704619172295023 0.605631820420062 0.701244532890549 0.81072957776777 0.829928625135392 0.843431949481117 0.739835015227407 0.884938994596951 1.12021579161892 0.855411439276158 0.955485190133047 0.505251787913503 0.0321921811015943 0.341994027661564 0.611357239556356 0.555163801453388 0.450277212260575 -1
-0.738937593037367 -0.638206965974213 -0.523381019341968 -0.460057538991082 -0.487660139513323 -0.582429783508325 -0.546002547606603 -0.502310675305854 -0.502076110349321 -0.526140566423801 -0.460667496491862 -0.338673845942002 -0.345389212101361 -0.433569287240752 -0.4872216071191 -0.41687195776939 -0.351146187157211 -0.388025305631395 -0.422229322088258 -0.333269140087739 -0.242091232698447 -0.273403691998622 -0.34172847644807 -0.386834733581139 -0.337406309238639 -0.338799409701129 -0.382174256138144 -0.398053369786874 -0.321712699036116 -0.283827281553914 -0.327236062171522 -0.401766701388133 -0.44072196725538 -0.393710863485751 -0.3514631256838 -0.333785983310151 -0.374526853655026 -0.422293489543922 -0.515057261924159 -0.644741273893582 -0.800111685740426 -0.990022031090336 -1.05663394497882 -1.04131547389052 -1.12840065015579 -1.27551702795797 -1.38106947528345 -1.40576787206448 -1.34095904890417 -1.0424593957761 -0.781951092894352 -0.482148960892001 -0.116399523815906 -0.0349846705057696 -0.0263400210038011 -0.287236045489429 -0.691725593834194 -1.21358381925208 -1.26215601017266 -1.29862626606455 -1.21277078549231 -1.06964578788925 -1.01449670959491 -1.04490599396323 -1.04592584043396 -0.963044370384723 -0.974525531068812 -0.974415154695408 -0.993872460427117 -0.966574875353854 -0.913228523345504 -0.87713311097729 -0.931794684940023 -0.909893240088107 -0.861820537088728 -0.80219999530232 -0.81050603447333 -0.818346806600117 -0.792586517089963 -0.795510227983331 -0.785932411118109 -0.763921396669698 -0.792748427672397 -0.784774103275236 -0.832581734747407 -0.796636889523346 -0.808139286540786 -0.8065396844138 -0.772622211959553 -0.772255301701635 -0.797327856340911 -0.818848704332645 -0.851014280499474 -0.803088522604686 -0.745004998597408 -0.734198838712087 -0.741211233967795 -0.737448632287405 -0.675434305117255 -0.708627323123646 -0.751147730041782 -0.715936984593153 -0.715894133319729 -0.723585228491342 -0.752920112236873 -0.836294831879505 -0.848848599586525 -0.857581898097644 -0.893665693337099 -0.938767809044329 -0.940066692106499 -0.959866482729199 -0.957481099625337 -1.05823507229246 -1.11899089470892 -1.12416164707005 -1.02720434693363 -0.900455542388166 -0.647095679501337 -0.412635134438602 -0.380087073284548 -0.352001044257982 -0.364722896709503 -1.19846665482915 -1.23360848462774 -1.23773877545957 -1.29123604985661 -1.37592487150773 -1.34064240649932 -1.27874003056512 -1.30904973279852 -1.28654556631716 -1.24817542845545 -1.16791565296905 -1.1099905727756 -1.09409977469383 -1.08864087313004 -1.03201327832454 -0.885365946378151 -0.803786592959573 -0.795067315221982 -0.806552413592154 -0.746213170861245 -0.650431873730695 -1
-0.738937593037367 -0.660646120945472 -0.568616519483162 -0.590845152076202 -0.633128267049963 -0.737485965473936 -0.628429546686158 -0.488218418205628 -0.532758065828146 -0.572724581158816 -0.535912641109408 -0.510439782152341 -0.528242324390317 -0.552277957802105 -0.55550375935769 -0.543730710767682 -0.520222371789306 -0.521827135159463 -0.558067173698421 -0.597222359855994 -0.631349350154342 -0.529497349724999 -0.409174886273347 -0.40956372070195 -0.382178248540486 -0.40497835028301 -0.338717928845114 -0.503560079493305 -0.66085346522353 0.260785952424076 1.17319888059972 1.37417519966507 1.61118278950252 0.596696534254494 -0.479894922583987 -0.499470856101125 -0.502327486181859 -0.615041555310858 -0.74004327337309 -0.786451304177293 -0.864905343791613 0.0322744233203373 1.02520165835748 0.0556919928205986 -1.10546438263526 -0.760117172779422 -0.419396339689557 -0.0265956083904092 -0.109408398738003 -0.166673737764106 -0.117810512340043 -0.112462777205658 -0.0682065064798206 0.00127583251364588 0.0944549797779625 0.144080147236922 0.251438700342553 0.25163352998184 0.183557251655407 0.0922369232128403 -0.314996207852743 -0.691859188662772 -0.816844963735584 -0.970394459828499 -0.861833748073777 -0.766961685784302 -0.828097962269184 -0.84191260603841 -0.840950333166381 -0.756162344007927 -0.663895184297765 -0.766457380685738 -0.890331678657348 -0.879023240424388 -0.831092039893092 -0.764699411182227 -0.801734851511435 -0.854700945162639 -0.868697656072295 -0.906195745105498 -0.708034302434482 -0.665196485410251 -0.675973298104338 -0.69450100857333 -0.749930689322394 -0.657638086553078 -0.603795274363945 -0.637167180944272 -0.660578268671758 -0.648036554136715 -0.628816501951697 -0.589500409311442 -0.702863543954369 -0.74217584584276 -0.635963758412394 -0.620097060865854 -0.602139407204002 -0.68037547302533 -0.746370178071661 -0.0667195091494401 0.546257919911481 0.346318753657741 0.285072063529072 0.257949124704646 0.194372122694723 0.172380902347208 0.136175532689974 0.0510893887077299 -0.0364089320225994 -0.303790412462688 -0.608254644960795 -0.840915730996837 -1.01511969263819 -1.08627604285225 -1.13933721129537 -1.07765225040913 -0.982564083525061 -1.00225585101357 -1.01869625441437 -1.08669198350792 -1.19102235047061 -1.2149249525513 -1.2042021258068 -0.990986533769985 -0.793068711818265 -1.00658693750127 -1.24204684870109 -0.432249537354338 0.463949022291831 0.322263112541613 0.112075722599853 0.642491796372067 0.000659745916931628 -0.586284351689644 -0.531868126720698 -0.476995436541096 -0.341715510995025 -0.260271851742607 -0.454166648923375 -0.689268952677221 -0.119585329350569 0.421558309607342 0.392491679914059 0.317784451909774 -1
1.08577283946733 0.876435994585743 0.720595234540868 0.782424785317553 0.832742864280798 0.942289339153513 1.02011043490493 1.16057566252088 1.35418219611956 1.30616401315343 0.442274238918684 -0.369904016162064 -0.2955201814771 -0.21311032762681 -0.29944568846298 -0.290013204771097 -0.144497517051318 -0.196879834877013 -0.266986063105214 -0.25205276477443 -0.160142155339311 -0.0813334487038398 -0.0494607005385365 -0.159544862373027 -0.180704521682176 -0.0961432942342327 -0.0997081287334513 -0.187039950374012 -0.215731209602549 -0.15814730448207 -0.11884232011996 -0.153960854729547 -0.212732549837835 -0.199935503058311 -0.11600483136679 -0.147390501420304 -0.228468987910073 -0.299635629510418 -0.370423397421275 -0.4888602405815 -0.692122255655113 -0.862234974289002 -0.937102714165256 -0.947286262458139 -1.05959184759421 -1.19352159645229 -1.25513608847949 -1.28038857536684 -1.29576452963201 -1.28947586342051 -1.29462101472575 -1.30499885361322 -1.29712844855 -1.20740760146688 -1.12557452811785 -0.274912725697248 0.626120406248384 0.601134916037638 0.541787086444663 0.518267089297807 0.31587241427236 0.0529201069551374 0.285843723690123 0.551769737495342 0.545929311151128 0.496682281640635 0.38837722468158 0.317484694710321 0.284119603109034 0.229454250191414 0.181670052472827 0.179317041805706 0.270632497257541 0.304326746684826 0.305862356345455 0.238441214030257 -0.0210995679027807 -0.218503520318495 -0.516683638279013 -0.876008785890362 -0.785932411118109 -0.719046437006313 -0.747834916300067 -0.766719484334855 -0.805031386272403 -0.779262039152062 -0.79885092235093 -0.8065396844138 -0.76243639893339 -0.741200614810405 -0.734136098444956 -0.704174556822044 -0.724027934889384 -0.681263169080835 -0.675615118479672 -0.713453060921863 -0.698419902655859 -0.68037547302533 -0.675434305117255 -0.73196942544998 -0.728584153520855 -0.645788020746396 -0.672841823777846 -0.766260635152037 -0.791585101417755 -0.808014203817074 -0.812366224317025 -0.815513782967766 -0.837583475307179 -0.831563832998077 -0.818672040711729 -0.896426081805273 -0.957481099625337 -1.04421458701257 -1.08508036706483 -1.10422904850109 -1.09097615180302 -1.11041867892807 -1.08388933773245 -1.06647027803584 -1.11412331556503 -1.17896978970574 -1.18997366429667 -1.17771864272323 -1.19165231578875 -1.21054444158212 -1.24907387743759 -1.29418921264405 -1.26607251274762 -1.24780277176112 -1.28523198773598 -1.23968635912633 -1.17922133907293 -0.710365695962584 -0.214307909873639 -0.104917820890183 0.0880223685895023 -0.461136058661194 -0.960825823432737 -0.838141885044278 -0.761293215928411 -0.750729198901268 -0.713678746553379 -0.670815375323126 -1
-0.543842766920513 -0.582109078546067 -0.568616519483162 -0.536350313290735 -0.476470283548966 -0.530744389519788 -0.546002547606603 -0.572771960806987 0.433723531754828 1.46144406227015 1.34521597432923 1.30091009061123 1.30028879849924 0.82135094440784 0.315093681684323 -0.0725410567740236 -0.463863643578608 -0.407139852706834 -0.325202285223855 -0.333269140087739 -0.365014848737151 -0.40145052086181 -0.296764203231219 -0.159544862373027 -0.135932582380329 -0.228501175397995 -0.338717928845114 -0.41915471172816 -0.364105294809543 -0.346667270089836 -0.431432933197303 -0.401766701388133 -0.316364103209447 -0.286057885470507 -0.3514631256838 -0.43733902880451 -0.429298553309383 -0.43981604097728 -0.48291640314574 -0.61639926783684 -0.735318027689238 -0.872064747889104 -0.966985521868647 -1.04131547389052 -1.19720945271738 -1.29894429410245 -1.34672400615509 -1.34877728265646 -1.4087508278124 -1.40175607598615 -1.37618213865347 -1.40040173972582 -1.40556273755619 -1.34036277920473 -1.24636952889962 -1.14986843094213 -1.19560788798342 -1.29423798526496 -1.27494993284371 -1.19838387404456 -1.13997825217019 -1.09123359355933 -1.05610760346003 -1.03426148908684 -0.959294267558578 -0.93036392295132 -0.985789190207245 -0.963373275640658 -0.906488387706696 -0.855831437803366 -0.859025623552518 -0.857010250924281 -0.890331678657348 -0.848153240760669 -0.800363542697455 -0.455319592191461 -0.0912690315979405 0.190480538509884 0.244427751544299 0.301282623499958 0.00278593930361592 -0.29722181617049 -0.487336550340549 -0.69450100857333 -0.740747239830726 -0.735824913223854 -0.77098582978136 -0.786613507535031 -0.772622211959553 -0.761903739404558 -0.786795896691585 -0.766724091827826 -0.808685498629444 -0.772632184223723 -0.754917838614228 -0.754944616502312 -0.719815568311827 -0.68037547302533 -0.628143723147651 -0.638601016144641 -0.660893423958076 -0.655809301295933 -0.694367978548787 -0.766260635152037 -0.781918854122534 -0.808014203817074 -0.794125036682275 -0.80710015994179 -0.869630457038562 -0.889289050869136 -0.907694785067894 -0.951936432613708 -0.770155672333561 -0.651640999175527 -0.556076135817014 -0.433164896679266 -0.0706272738928451 0.314785641827624 -0.00820346298419085 -0.385672860475829 -0.26124311024866 -0.107505936908209 -0.00901135895641191 -0.0434939809331426 -0.0798138415552977 -0.149965420361673 -0.230154710644726 -0.335652849606353 -0.378690777102386 -0.381559525249269 -0.451610910546988 -0.482129176207888 -0.413064790378214 -0.314856411092587 -0.214307909873639 -0.622196457282916 -1.1193364359575 -0.989726076868 -0.917705893687259 -0.883948941157219 -0.817583381417696 -0.739564555963091 -0.637765089835026 -0.558706116564756 -1
-0.520890434436177 -0.469913303689774 -0.410292268988983 -0.383764764691429 -0.27505287619054 -0.362766859057043 -0.422362048987272 -0.375480361403815 -0.302643399736961 -0.355332512395415 -0.415520409721335 -0.338673845942002 -0.24565115085284 -0.314860616679399 -0.384798378761217 -0.308135883770853 -0.200856245262016 -0.158650740726137 -0.131148211495051 -0.0693159203194838 -0.0167312699608235 -0.0813334487038398 -0.139389246972239 -0.159544862373027 -0.180704521682176 -0.206441528537368 -0.23007711061254 -0.250343976197871 -0.258123805375976 0.868239174937988 1.98593447460081 1.6013305591021 1.27956181871337 0.661288321063641 0.0124269655333975 -0.0438374559259452 -0.118925588601359 -0.176977769476913 0.545591077763657 1.0274370834542 0.92771919562457 1.03491133053081 0.825982940334865 0.755687233483884 0.763841420287832 0.633805162817105 0.462137367938175 0.429329106873747 0.421627202709792 0.428411388833787 0.453117355154012 0.448029178705896 0.473964938551142 0.424315034406829 0.154852480168844 -0.139356207983252 -0.0974028879146002 -0.0440984120653736 -0.0339394337523553 -0.0455963658146491 -0.0723544301123186 -0.098194532735453 -0.0470434272308452 -0.182701098975602 -0.298728524383815 -0.603559448617284 -0.974525531068812 -0.985457033750158 -1.01571847860722 -1.03302093788415 -1.03247490289008 -0.977747411242337 -0.962891939652029 -0.940763239751825 -0.943763196277092 -0.877201163542506 -0.836819583359015 -0.827435341240747 -0.84015597895392 -0.835759506936846 -0.756720620361748 -0.754946404737021 -0.801731129946863 -0.802828722215618 -0.896865881189085 -0.892198566565405 -0.882446200059638 -0.85635512661072 -0.874480342221186 -0.886122486969478 -0.871051573886193 -0.839698549334573 -0.882760866901997 -0.833544860985649 -0.784656358664686 -0.765317505397424 -0.741211233967795 -0.72603400043499 -0.770015469056463 -0.837008885918487 -0.762429518302245 -0.715936984593153 -0.748183365476142 -0.840942596808253 -0.878581327074738 -0.883429211983558 -0.8579691934039 -0.857581898097644 -0.885653947904254 -0.889289050869136 -0.899601808308243 -0.983656633075671 -1.0223245167648 -1.10730677077209 -1.09864457812247 -1.07100805088614 -1.05271306888139 -1.02770592816992 -0.458035737878916 0.11986977632616 0.298022598155518 0.496540798897112 0.183072871430257 -0.140318037427418 -0.128762705200795 -0.204354088116568 -0.244208768117731 1.3213518709937 0.34463719228911 -0.605854651578232 -0.141980224733935 0.337906949631662 -0.106602170900328 -0.508733511519056 -0.450442430093247 -0.368094670984731 -0.321251802443381 -0.270843652106744 -0.141547158268662 -0.0708736951525223 -0.0858112300569981 -0.0250274079197473 0.0454578206301568 0.0426071804119563 -1
0.993963509529988 0.775459797215079 0.618815359223182 2.90772349795075 5.36463452984536 4.48273882736829 2.94340708009453 2.87983102874853 2.99566681423668 2.99871654852562 2.85011886668014 2.92487894205444 1.8654711455742 0.634808747811427 0.041965072729966 -0.543730710767682 -0.557794857263104 -0.560056229310339 -0.558067173698421 -0.434789609229375 -0.283065771378015 -0.486815073437269 -0.589031979140753 -0.568666630547629 -0.449336157493256 -0.360859056561756 -0.382174256138144 -0.461357395610733 -0.47008678424311 -0.409507258625758 -0.368914810581834 -0.319164752501938 -0.461448277929703 -0.565955628310141 -0.629732018967539 -0.520181465199997 -0.429298553309383 -0.632564106744215 -0.756113702762299 -0.786451304177293 -0.854106400783082 -0.950702936689925 -0.996868329572039 -0.289081782431468 0.442733675000429 0.176973472999756 -0.12173560724383 -0.129178669324844 -0.13200565837408 -0.110533631481286 -0.0712041558099164 -0.112462777205658 -0.116399523815906 -0.0591583391853801 -0.0142605209256247 0.0331702691072887 0.0576378179774679 0.0903251979560872 -0.443344959225791 -0.93524759499208 -1.12784616328316 -1.24234823324992 -1.11852394425771 -1.06619500371601 -1.03509689382453 -0.995724817818127 -0.963261871930379 -0.897122001312159 -0.895565378616644 -0.933351844088708 -0.869866203511115 -0.756395950659233 -0.817771417662668 -0.858443240648576 -0.810606375096001 -0.77407455721225 -0.766650119663855 -0.781992668037594 -0.459600284042265 -0.121334805511951 -0.104323960136371 0.19640274012675 0.18636612024441 0.199202628975539 0.195964608319431 0.202417006825452 0.278599323672416 0.379067839872896 0.388560473023054 0.407822800165108 0.0346969559558348 -0.36015211429024 -0.607623784746801 -0.782784297017378 -0.764830678631047 -0.7445717276072 -0.730513401139811 -0.77169252784465 -0.746370178071661 -0.720298374286813 -0.706020576999929 -0.655809301295933 -0.662078746392375 -0.360844271875433 -0.0762828015714475 -0.346097278797364 -0.593471972700025 -0.512623354032641 -0.685360312083109 -0.848056752389808 0.0472764725709631 0.871975093949176 -0.143335973318771 -1.04421458701257 -1.0376056283631 -1.00456605565626 -0.982564083525061 -0.964080735279045 -0.933945246100872 -0.587889915196625 -0.247261467538555 -0.107505936908209 0.0336740255739591 -0.0642419930390589 -0.142748094813795 -0.279138506279548 -0.384749342847782 -0.43968005179649 -0.468174649604427 -0.427965413455262 -0.403975420421903 -0.357171290365671 -0.252171915152324 -0.113224226649058 -0.00260109864226584 0.12195877401891 0.292659454105944 0.363464369741424 0.462131858168025 -0.00216311098311127 -0.468584355384132 -0.650247412457673 -0.60523066552716 -0.579089618157187 -1
3.04819726687805 3.00815571685531 0.992008235388032 0.978606204945233 0.877502288138226 0.864761248170708 0.965159102185226 0.455962807509554 -0.0725287336457772 0.0639236202197142 0.156342689372011 0.816842452200279 1.54963395162055 1.43185267872337 0.58822229063868 -0.253767846771585 -0.332359944420312 -0.292452570254204 -0.266986063105214 -0.25205276477443 -0.221603963358663 -0.166698001279299 -0.184353520189091 -0.182273849493839 -0.203090491333099 -0.272620469119249 -0.338717928845114 -0.292546660080443 -0.215731209602549 -0.220987293017992 -0.223039191145741 -0.215912316394193 -0.212732549837835 -0.199935503058311 -0.223031328783612 -0.250943546914663 -0.319755154000669 -0.43981604097728 -0.49898683253495 -0.588057261780098 -0.756915913706301 -0.921213615889617 -1.03671207317656 -1.07265854436798 -1.11693251639553 -1.17009433030781 -1.31237853702674 -0.402733498483338 0.523314871072135 0.304903155011582 0.115221270310592 0.13796979883993 0.19685508886865 0.291359856668971 0.372283481576019 1.6228785222987 3.00341122992676 1.86471685023937 0.541787086444663 0.418024697277815 0.279476147611297 0.139271329635475 0.108997424763358 0.157923057068893 0.221060912868458 0.409534421818226 0.433431861235312 4.29256115442026 4.24917190279812 3.50746000168585 2.62080054315723 1.53761009538384 0.726725566366961 0.664476742761543 1.43257392018546 1.97284322958455 2.1102978918377 2.52623394115196 1.81421999305488 1.34776387629135 0.76229249896898 0.69002729642399 1.41699633184627 2.14910147453671 1.24287785036961 0.315353534238795 0.352906237191267 0.428883282069816 0.480232790258523 0.459580611650491 0.477039261227522 1.23486102835722 1.2125138356645 0.780641073205384 0.414797283370467 0.43793760643558 0.456946042766419 0.52957550333065 0.565943471584852 0.575188304824766 0.546257919911481 0.406446436954961 0.414228992154723 0.385975344686731 0.300700842942147 0.21008840643045 0.127054938872599 0.0679166347596812 0.0196732860073212 0.0178215156760651 -0.0903041323431095 -0.166861471180119 -0.215384214584839 -0.266077653978437 -0.393305603125378 -0.519539490478114 -0.612687615282624 -0.85591790736455 -1.09040864606426 -1.10691368898 -1.12810495827514 -1.16458772456752 -0.649292126911976 -0.16798205356864 -0.212675042878792 -0.279138506279548 -0.440965572739802 -0.3282223351642 -0.184809053347964 0.15984250382064 0.183528957787481 -0.435269969017056 -0.39774165940432 -0.741386032030819 -1.1099905727756 -1.06687458330474 -0.996554184647638 -1.00029787723214 -0.928485876123628 -0.826690121016043 -0.750035182830554 -0.706070627148559 -0.648609897937648 -0.711582378507988 -1
-0.750413759279535 -0.69430485340236 -0.647778644730251 -0.623542055347482 -0.565989131263821 -0.50490169252552 -0.078916219489129 0.399593779108647 0.98599873037367 0.452123743011501 -0.114539831251153 -0.385519101272094 -0.677849416263099 -0.586194720819635 -0.538433221298042 -0.561853389767439 -0.614153585473803 -0.598285323461215 -0.441634729461138 -0.455093703057703 -0.46745119543607 -0.44413279714954 -0.364210613056496 -0.40956372070195 -0.561266005747873 -0.647634465749907 -0.577727728956777 -0.524661421434592 -0.53367567790325 -0.639920549924138 -0.598147926838552 -0.525669624717426 -0.502900899278347 -0.522894437104044 -0.479894922583987 -0.375207201507894 -0.465813019745621 -0.615041555310858 -0.113296527193925 0.219689910837053 0.636147734394227 1.0250815569307 0.965436042950694 0.787030303961345 0.844118356609682 0.680659695106064 0.507931326775979 0.429329106873747 0.342536793983524 0.259991069985326 0.802665029129964 1.33050587524749 0.678785262229505 0.0375363355330616 -0.0504990211601539 -0.102386248606707 -0.0586427114415832 0.708673804054806 1.36059813739153 1.33273652446024 0.0732306365319361 0.00974449561496871 -0.0574461506971254 -0.0656115453353071 -0.0388338057576785 -0.0588853247272252 -0.118487436547905 -0.576907508724415 -1.02664148769727 -1.01087225037405 -1.02163432293148 -1.00793170132185 -1.03545220064671 -0.98192323930345 -0.943763196277092 -0.886576309572529 -0.906989047054174 -0.891055083725162 -0.868697656072295 -0.906195745105498 -0.883305046972642 -0.808796356333084 -0.765800320848999 -0.775746793805046 -0.86931553271408 -0.883511141379763 -0.873157835869781 -0.85635512661072 -0.884666155247349 -0.886122486969478 -0.892115493184844 -0.850123471835536 -0.914507453304519 -0.904609650541229 -0.883784758832881 -0.858673505453433 -0.805398230935699 -0.783107159697065 -0.758192823564062 -0.755311527776315 -0.751147730041782 -0.746000826241764 -0.812761829788968 -0.883618003468948 -0.859248832484297 -0.883429211983558 -0.87621038103865 -0.908063636253498 -0.94974791136702 -0.97175364782779 -0.980531575904756 -1.03916698388411 -1.06555346152444 -1.0792658002123 -1.07829826153601 -1.00456605565626 -0.906037917681798 -0.671404847981001 -0.418919887888071 -0.405894565947909 -0.436013644124965 -0.467057565363758 -0.08015366650703 0.274642204690907 0.18590856109169 0.0675892506579059 0.296872444592964 0.563439397894122 0.456492032916661 0.469215091860588 0.477281146892173 0.580012853450958 0.667215943281333 0.685549427107996 0.640661904714598 0.648312474208007 0.937266273482735 0.955485190133047 1.02269094485923 1.21172387600982 1.23137864239226 0.689509740123596 0.696146306787474 0.368743205890851 -1
0.534916859843272 0.685703177330044 0.777139609717361 0.695233043260807 0.329199345884735 -0.0655758436229561 -0.29872155036794 -0.460033904005175 -0.486735132609909 -0.464028546777115 -0.400471380797826 -0.369904016162064 -0.362012222309448 -0.382694142714458 -0.384798378761217 -0.290013204771097 -0.182070002525117 -0.158650740726137 -0.325202285223855 -0.333269140087739 -0.242091232698447 -0.230721415710893 -0.296764203231219 -0.341376759339517 -0.292634369936793 -0.250560822258622 -0.295261601552085 -0.334749343963015 -0.342908996922829 -0.220987293017992 -0.11884232011996 -0.153960854729547 -0.274911481860802 -0.372180267882702 -0.330057826200435 -0.313075374211279 -0.338012387218788 -0.492383695277353 -0.547198120702577 -0.517202246638243 0.236586843078571 0.838315858528753 0.835943876235996 0.975088726826108 1.17669423565735 1.30148224793477 1.38946503440371 1.56914089503414 0.80578061652309 0.057886687367174 -0.0245977992797894 -0.112462777205658 0.208903343202671 0.569357046484492 0.674270983530428 0.72327617746945 0.729480876843096 0.802770331069829 0.79766553986556 0.718751873337791 0.558514192012785 0.322767677831191 0.317051894088964 0.381457659473094 0.470126684885172 0.431321386773828 0.455959179512178 0.505196638641068 0.535348812180244 0.506312844067633 0.441843971479163 0.40066850238881 0.840748833644316 1.2510067363722 0.346833685939637 -0.53969590646167 -0.608768826349745 -0.645664648428135 -0.440572499296682 -0.232020322634118 0.0514722572308827 0.286152659453521 0.339072058910334 0.298503033147636 0.205148057811099 0.124230180154677 -0.176530521630549 -0.517610119671664 -0.640206642619432 -0.710145927919175 -0.72360413879563 -0.69374963432108 -0.755774521291906 -0.782784297017378 -0.774743518647867 -0.723825949816975 -0.666326404171906 -0.68037547302533 -0.710902241594458 -0.708627323123646 -0.672175212218539 -0.615724179097786 -0.651315669006904 -0.680909821830647 -0.694922628465551 -0.742026071671401 -0.7850044428649 -0.80710015994179 -0.837583475307179 -0.831563832998077 -0.851043947750335 -0.896426081805273 -0.849408737726236 -0.847927793094046 -0.854488779085012 -0.871682065196495 -0.733854044534457 -0.588692097222858 -0.510190204533377 -0.459819113873454 -0.715646498327054 -0.431102402518203 -0.137067512547525 0.0464140715258278 0.255835509156687 1.5836733643256 0.887142858459176 0.154761103575724 0.173126436660199 -0.667729169186221 -0.665970616109872 -0.528988383398719 -0.39774165940432 -0.446692839382586 -0.491155278406972 -0.331794415799276 -0.116614716926939 -0.28141545247088 -0.389486754305158 -0.551847784338399 -0.750035182830554 -0.750729198901268 -0.691989130348135 -0.619856621342049 -1
-0.497938101951841 -0.559669923574808 -0.512072144306669 -0.438259603476896 -0.409331147762824 -0.517823041022654 -0.532264714426678 -0.460033904005175 -0.440712199391672 -0.448500541865444 -0.445618467568353 -0.401134186382125 -0.345389212101361 -0.314860616679399 -0.350657302641922 -0.308135883770853 -0.182070002525117 -0.177765287801575 -0.286391470478094 -0.333269140087739 -0.303553040717799 -0.273403691998622 -0.274282066622793 -0.318647772218706 -0.292634369936793 -0.316739762840502 -0.360446092491629 -0.376952027845588 -0.321712699036116 -0.325720607244529 -0.348075436376678 -0.381116214166584 -0.274911481860802 -0.156874311852214 -0.158815430333519 -0.313075374211279 -0.374526853655026 -0.369725835243849 -0.402564256199694 1.01326608042583 1.64044943418763 1.16269838733214 0.995318850654085 1.05867024809934 1.13082170061629 1.14920501799565 0.885731487187865 0.737078289677052 0.658898428888594 0.316131176268146 -0.0129462101472577 -0.0647613341493551 -0.104351269481884 -0.0833320078649906 -0.0263400210038011 0.0454935888994702 0.083477935626146 0.130652280962525 0.132381560971228 0.117297521217838 0.109626903193 0.0421262041200952 0.0881919778307982 0.136634047316112 0.166916179821346 0.246132184651208 0.320795269850982 0.35061033187457 0.295042612199087 0.229454250191414 0.17082947251423 0.179317041805706 0.260266745686872 0.222006747581576 0.213676864758546 -0.239691233500927 -0.63508237523543 -0.772904133396963 -0.697447593362049 -0.63451311216927 -0.0264258514527443 0.501552465837771 0.527708806674122 0.424885365730304 0.306166002219449 0.237166707568019 0.24144586691299 0.299363132357824 0.347817220918401 0.407822800165108 0.413847503331567 0.400867228280114 -0.194918161514007 -0.732023733049106 -0.735092158580589 -0.723825949816975 -0.67702423699989 -0.668960841172915 -0.663611659624854 -0.626929964981474 -0.570639117874371 -0.575639056899639 -0.694367978548787 -0.787598338482384 -0.781918854122534 -0.798587327796264 -0.794125036682275 -0.773445667837887 -0.773489511844412 -0.773838615127019 -0.834857994231032 -0.936076332382727 -0.971890747878551 -0.665661484455422 -0.372959286538924 -0.399943899064325 -0.376731937265897 -0.321466287081166 -0.132070321288536 0.038982954437842 0.0183897439534289 0.0147416167666773 0.78066825485545 0.717266462950454 0.290798983189186 -0.163562587300397 -0.258262825590736 -0.357944392932811 -0.445803681478917 -0.389293839950268 1.53320117799823 1.540626600863 1.7015272840192 1.96513828992269 2.12260958333421 2.0277221712553 1.92975613823748 2.06552422836734 -0.314026877250572 -0.196843099463109 -0.412294189894848 -0.516271697199546 -0.594385857424538 -0.466980359398817 -1
1.93500914138776 1.96473501069178 2.08896911381199 2.04670504514038 2.07481687632442 2.40240171932968 2.57248558423654 2.69663168644558 2.98032583649727 3.04530056326064 2.9404130402212 3.09664487826478 3.34491905409393 3.50077522279267 3.52435483689802 3.78758957017403 4.00726212780345 4.18035144539833 4.21566304003018 4.3772806280842 4.36754436875294 4.52835239037094 4.69427012383928 4.70445838148056 4.63227895326635 4.51432289963681 4.35456541880208 4.2442418572961 4.36266913392754 4.3244385444137 4.25742626296284 4.2652434106819 4.34705579851307 4.47220374280328 4.31489216168967 4.07757375474955 3.56903552145869 3.38010017149471 2.92401462736664 2.43036638326294 1.57565577613644 1.20201748173255 1.10488914556652 1.20493791032749 1.33724810830105 1.27805498179029 1.14904675050524 1.12461429765158 1.09954499179208 1.05718057920137 1.11725793570832 1.15162546378636 1.20890845292645 1.25830660385339 1.26616648736107 1.98025479627196 2.80961034756168 3.02075989642393 2.89586885791692 2.84890270376263 2.14781783621256 1.31580673865507 1.17007521832394 1.32881859347185 1.50970555938972 1.55335008198735 1.62737972990921 1.60938454411605 1.58395768482529 1.60267287581746 1.55842370721469 1.40681150503928 1.4730596794551 1.51854673345776 1.56573074136655 1.42908475984321 1.30334905934336 1.3810785764325 1.43366429814322 1.50876099210542 1.47311274070708 1.3900766671728 0.312123952086935 -0.784774103275236 -0.694829992372385 -0.527326708768453 -0.306567620288539 0.149916805767064 0.836736246174236 1.39122121838739 1.76193833844528 1.48505916838035 1.2125138356645 0.689272058062495 0.236366163067717 0.344581606379571 0.424852544282467 0.48391697592099 0.530475535107649 0.563517253661598 0.61394864947426 0.586829486846622 0.70483208156244 0.738047449637466 0.581022014503537 0.483467811033952 0.318587409037474 0.160466488045414 0.0917789949029333 0.116779032026451 0.0634624260902658 -0.0399806693322664 -0.136131149192165 -0.181954742299071 -0.413651919711833 -0.599269884753974 -0.797625849403843 -0.976805773857221 -0.933945246100872 -0.945140045203364 -1.02324263794935 -1.05672223603086 -1.0548032799505 -1.08089458622896 -1.13571075733675 -1.13576002341914 -1.15772250386306 -1.22731458266467 -1.24370154462211 -1.20913119825613 -1.18996100748581 -1.13034820901439 -1.09494411871651 -1.00505888861082 -0.922711470532463 -0.903523434970192 -0.914699350441061 -0.894579873590775 -0.71288622739624 -0.632010132536046 -0.626196818754129 -0.616753483643141 -0.518472200706184 -0.416021605417739 -1
-0.532366600678345 -0.559669923574808 -0.534689894377266 -0.514552377776549 -0.49884999547768 -0.491980344028386 -0.491051214886901 -0.516402932406081 -0.532758065828146 -0.448500541865444 -0.370373322950808 -0.354288931052033 -0.345389212101361 -0.382694142714458 -0.453080530999806 -0.398749278769634 -0.313573701683412 -0.292452570254204 -0.422229322088258 -0.414485515401048 -0.283065771378015 -0.166698001279299 -0.251799930014368 -0.386834733581139 -0.337406309238639 -0.272620469119249 -0.360446092491629 -0.41915471172816 -0.40649789058297 -0.409507258625758 -0.410593558992147 1.66328202076675 1.67336172152549 1.30720618915511 0.890044244351344 0.370374726051491 -0.155440055037597 -0.404770938110564 -0.2418599623076 -0.162927170928966 0.981713910667225 1.94908027534035 1.28418599178687 0.745239543324731 0.649160082685188 0.41124613444455 -0.190426545500536 -0.710482681286643 -0.708235779094028 0.248763048728762 0.208433983370845 0.209521963424384 0.0281795281923506 -0.119592510884406 0.00989847923072807 0.119433507652559 0.341879112112926 0.574250194033346 0.900016921233919 0.881645760370279 0.146023169854063 0.0745079126252217 0.306649170622683 0.583703252124513 1.40141609329549 2.20695903065542 1.26694263747935 0.251233420381822 0.262273584928929 0.273751625211609 0.246713532224411 0.189378471832211 0.229169490974866 0.273456747021107 0.305862356345455 0.266566652120327 0.171866457258909 0.163214934587992 0.234913859171507 0.301282623499958 0.265692056110857 0.19640274012675 0.222296929342274 0.244339176326492 0.195964608319431 0.176354731268527 0.139273860824569 0.100101363570144 -0.263331560651392 -0.648036554136715 -0.713072179146304 -0.756299169326862 -0.692281348486861 -0.711719507461798 -0.71526647854695 -0.734198838712087 -0.751909066795779 -0.68037547302533 -0.604498432162849 -0.603587862655139 -0.672175212218539 -0.645788020746396 -0.662078746392375 -0.69157867349582 -0.772252606827314 -0.770306699733833 -0.757642661412775 -0.739791175733985 -0.741442530113029 -0.823317373302212 -0.907694785067894 -0.912286182036254 -0.813384617093202 -0.763804881414681 -0.583204557932286 -0.38001130049536 -0.108890356814476 0.193897775334954 0.246049561956306 0.30860569406557 0.312004240865622 0.309573952100227 0.282672102001123 -0.0642419930390589 -0.25463121171779 -0.449103093013595 -0.54637100378734 -0.655164970618918 -0.639685405233338 -0.567183078073238 -0.538942642442978 -0.489939044073026 -0.436049486839055 -0.392407251263174 -0.32830388515207 -0.19566845885382 -0.392874782374135 -0.693715666672189 -0.637426350341654 -0.62055836850781 -0.648712884949842 -0.706070627148559 -0.65945470604027 -0.619856621342049 -1
-0.61269976437352 -0.548450346089179 -0.466836644165475 -0.394663732448522 -0.151964460582614 0.115323035336923 0.498072774067751 0.906915034716805 1.03202166359191 0.281315688983115 -0.49076555433888 -0.385519101272094 -0.2955201814771 -0.263985472153105 -0.265304612343686 -0.362503920770121 -0.426291158104809 -0.311567117329643 -0.266986063105214 -0.231748670946102 -0.303553040717799 -0.358768244574081 -0.229317793405942 -0.091357901010594 -0.158318552031253 -0.250560822258622 -0.316989765198599 -0.292546660080443 -0.258123805375976 -0.220987293017992 -0.243878565350897 -0.298514265280389 -0.295637792535125 -0.307588481073556 -0.201626029300248 -0.188811719618048 -0.191954521473835 0.699149802190975 1.41339426478096 1.06995009253932 0.506560418291852 0.140401932921466 -0.05057941896463 -0.153261810362472 -0.325631286937285 -0.572699043623587 -0.385050870561204 -0.129178669324844 -0.165901547828194 -0.189129780277234 -0.0595525666773847 0.13796979883993 0.377578903878971 0.255099353649556 0.118613979934315 -0.237942766320703 -0.640045358536838 -0.675889379166239 -0.558490263265194 -0.471626531899616 -0.509109630045082 -0.540744548972182 -0.577582324011138 -0.523325255020098 -0.439504830306305 -0.363902834105658 -0.321233301039699 -0.345028048574668 -0.37126094229412 -0.324262937561025 -0.284474885746858 -0.243263019307492 -0.600090634678626 -0.148433248383047 0.295619523946909 -0.155314919230718 -0.54737054561648 -0.636576113787504 -0.706961485734841 -0.815634867460089 -0.708034302434482 -0.665196485410251 -0.702921404927736 -0.721582936983902 -0.795847936780735 -0.770574613966421 -0.780274193971217 -0.816502772853184 -0.803179651038043 -0.792958426295788 -0.807859815990237 -0.77714901432879 -0.798103303161936 -0.752327958636415 -0.705353638530131 -0.703080172026751 -0.698419902655859 -0.691790104877745 -0.663611659624854 -0.720298374286813 -0.773711306562708 -0.305064482062147 0.145152057517949 0.193936014713603 0.184705875399502 -0.129279130318725 -0.438421877804651 -0.739791175733985 -0.79752474814295 -0.872796131477405 -0.956252645625802 -0.975726582960181 -0.957481099625337 -0.981122403253041 -1.12577300023774 -0.997921856133273 -0.848643293299351 -0.913180580966342 -0.960022479428103 -0.877734360296432 -0.813517997297785 -0.948856747494192 -1.06191751070556 -0.90799448534632 -0.765097932592266 -0.789032266481687 0.70444011131011 0.749202258947939 0.419207086040811 0.144373874418643 0.127954219308215 0.127040517272921 0.376076454777342 0.111673209845646 -0.132882213246188 -0.113992884686547 -0.157542134030228 -0.291987252835016 -0.497286578668852 -0.735076008790162 -0.716261083536984 -0.728399913024914 -0.681144322245514 -0.630048372138264 -1
-0.452033436983169 -0.458693726204145 -0.444218894094878 -0.416461667962709 -0.398141291798467 -0.388609556051312 -0.408624215807346 -0.389572618504042 -0.348666332955198 -0.277692487837058 -0.265030120486244 -0.244983335281817 -0.162536099812405 -0.094401657065457 -0.128740307866507 -0.217522488772072 0.362731036844966 1.29405483700717 1.75117630367436 1.3316665538351 0.659348618252047 -0.0173100342722457 -0.0719428371469622 -0.159544862373027 -0.180704521682176 -0.0520240005129787 -0.0779799650869365 -0.102634582608867 -0.0673571243955557 -0.011520664564919 -0.0771635717096479 -0.195261829172645 -0.274911481860802 -0.22146609866136 -0.201626029300248 -0.230232937815792 -0.319755154000669 -0.387248386677207 -0.434705114978112 -0.517202246638243 0.106999526976197 0.592571518526187 0.626764222312252 0.807925684279652 0.867054624130211 0.657232428961584 0.530828306194881 0.0417930988992142 -0.154602918010156 -0.335094056612567 0.90752933132275 2.18913185026093 1.96794847596979 1.76595364612521 0.843383984624898 -0.0777396090223445 -0.00696247614422713 0.0768828369539411 0.0939997929580934 0.129827820220337 0.667702991995976 1.03516526494397 0.473092746083167 -0.0230335258297451 -0.060491698976523 -0.18960711446084 -0.355024278454998 -0.720451936436162 -1.10310255132764 -1.06624396914929 -0.999953163014283 -0.545105920102634 -0.320215342270573 -0.488003244683952 -0.759392213103273 -0.77407455721225 -0.82804840039712 -0.8728780144439 -0.792586517089963 -0.88607110562874 -0.902779574143549 -0.835721332131115 -0.792748427672397 -0.730610246454093 -0.630545845930707 -0.457827307283319 -0.111511972301554 0.279436955479056 -0.13091599131127 -0.513466244274718 -0.818391775639563 -0.829273626833609 -0.903925257837012 -0.904609650541229 -0.863959078799242 -0.848300616558321 -0.837491729419651 -0.840180318959139 -0.817306051026067 -0.813666783592152 -0.841402036125487 -0.766043387340837 -0.748183365476142 -0.755591783486863 -0.772252606827314 -0.836294831879505 -0.867089787221275 -0.882822767175571 -0.925712675068483 -0.988246567219521 -0.931973715346848 -0.896426081805273 -0.762950848206954 -0.74277415349484 -0.773103512739195 -0.924835661380402 -1.03358152742057 -1.05951852461536 -1.05129279607341 -1.05298914105445 -1.10713249420998 -1.14301462686019 -0.763119818992965 -0.403126190769024 -0.135755400007295 0.108380751474077 0.142277812389908 0.191913675786488 0.240239341036729 0.322263112541613 -0.562760387505521 -0.521178515533581 -0.520326707195474 -0.477713175450821 -0.6947195199756 -0.976123945341102 -1.00678603892346 -1.01086967759627 -0.90692591125089 -0.872497177128984 -0.840099447613409 -0.806552413592154 -0.735368362758623 -0.691198876915557 -1
-0.176605447171139 -0.166984711577783 -0.12757039310652 -0.198482312820843 -0.286242732154897 -0.440294950039849 -0.600953880326306 -0.460033904005175 -0.302643399736961 -0.40191652713043 -0.520863612185899 -0.447979441712218 -0.395258242725622 -0.331818998188164 -0.265304612343686 -0.41687195776939 -0.182070002525117 0.0516092771036832 -0.131148211495051 -0.312965046259411 -0.528913003455422 -0.486815073437269 -0.409174886273347 -0.386834733581139 -0.47172212714418 -0.581455525168026 -0.469086910724203 -0.313648002021729 -0.279320103262689 -0.283827281553914 0.631375151265662 1.51872861021591 1.09302502264447 0.68281891666669 0.0552375645001267 -0.582313292496612 -0.48407025296374 -0.457338592410638 -0.48291640314574 -0.701425286007066 -0.908101115825738 -1.04900067269095 -1.146282368089 -1.09355392468629 -1.2545501215187 -1.40436699175261 -1.4612089032496 -1.4513603435909 -1.3522576787222 -1.40175607598615 -1.50434961911132 -1.54350606889473 -1.52604528089641 -1.46123112260279 -1.28260802913414 -1.26077830907176 -1.26020818210511 -1.24046854125637 -1.19818639681744 -1.21091417304706 -0.133014874547425 0.76531769406792 1.20128338872278 1.74395428365108 1.02240296196571 0.246132184651208 1.04166945471069 1.78605460899205 1.07057625759282 0.373420719007047 0.2900758520588 0.249747051991239 0.280998248828209 0.273456747021107 0.285376691548364 0.950952312312022 0.856018728286718 0.917563309760335 1.25290034306019 1.33770155655298 1.28810473258346 1.16570186885588 0.895999599927233 1.03874240970326 1.17859370392793 0.888723596491149 0.752305897355093 1.2458565340993 1.30528364537774 0.293955614897264 0.308527906838308 0.0359949407463831 -0.279575725254067 -0.31578710850928 -0.338578557907811 0.707632717708495 1.80487297909241 0.849185195198267 -0.261641712883219 -0.300140532412787 -0.0403950696326028 0.175956984315616 0.295835140914543 0.35396878969121 0.242703359170825 0.191234654388829 -0.100959906561776 -0.386419008643006 -0.677348566650263 -0.938767809044329 -0.988624552664407 -1.05502708411509 -1.05834863739783 -1.10730677077209 -1.13933721129537 -1.150738445162 -0.606310434795685 -0.0606029962285622 -0.327649571242764 -0.648555031612863 -0.736618962392211 -0.812227128681084 -0.898290203339139 -0.990986533769985 -1.07277650407825 -1.13576002341914 -1.20691170501858 -1.29418921264405 -1.16167466149524 -1.00803901603016 -0.523064145734616 -0.482129176207888 0.330107061855659 0.414121486510938 0.502238220447931 0.639237410411644 0.497296539622386 0.18374376355111 -0.0984272285231842 -0.425878380027812 -0.209649594133424 -0.0361920508579245 -0.16059353331966 -0.293720595863154 -1
1.15462983692034 1.01107092441329 0.93546386021154 0.793323753074647 0.754413872530299 0.877682596667842 0.56676193996738 0.216394436805702 -0.103210689124602 -0.495084556600458 -0.385422351874317 -0.369904016162064 -0.428504263141796 -0.416610905731987 -0.333586764582275 -0.235645167771829 -0.219642487998916 -0.273338023178766 -0.286391470478094 -0.272356858602757 -0.303553040717799 -0.337427106430216 -0.296764203231219 -0.273189797977083 -0.292634369936793 -0.338799409701129 -0.338717928845114 -0.334749343963015 -0.258123805375976 -0.241933955863299 -0.202199816940585 -0.236562803615742 -0.316364103209447 -0.350649672279653 -0.330057826200435 -0.292364765112407 -0.356269620436907 -0.457338592410638 -0.563268550091787 1.42422516824859 2.39637544478482 1.90976118093994 1.58301406882079 1.4034440233514 1.36018437582158 1.11406411877893 0.336203981134213 0.121579924070442 -0.0529152496478124 -0.0319374826853382 0.208433983370845 0.424178457177745 0.232999851870714 0.0617100042126721 0.00989847923072807 -0.00379969026925567 0.0317977003287899 0.18442172497111 0.285908633023766 0.167418717227834 0.158155258741085 0.106889621130348 0.0569838074319574 0.0514780083049884 0.123600393383657 0.191664772262202 0.241949655881951 0.240191541327072 0.207658539478666 0.218379906436365 -0.0351415466991196 -0.253324449333997 -0.548261876825283 -0.837863240872763 -0.810606375096001 -0.783449703242274 -0.79296366854954 -0.791081202678225 -0.783072624717172 -0.815634867460089 -0.776195147532655 -0.72802142893899 -0.720886809476668 -0.748664865394474 -0.823398285255739 -0.779262039152062 -0.724544008832078 -0.278495997126448 0.205215838552116 -0.171864688471187 -0.586688663354393 -0.672899789319152 -0.808685498629444 -0.823392748191995 -0.794569198681506 -0.7445717276072 -0.67702423699989 -0.74886326413982 -0.746370178071661 -0.206772123107449 0.0611410247115656 -0.315085762611684 -0.694367978548787 -0.403519678536128 -0.14394653263799 -0.00672974204818937 0.127054938872599 -0.0414604645780028 -0.188632095246669 -0.534691283946921 -0.915787761827545 -0.825055630765856 -0.762950848206954 -0.784835609334522 -0.840924568027376 0.00535227183796291 -0.025987010484275 -0.21966597845576 -0.386323346229032 -0.554187072743159 -0.820508818652838 -1.09986843144552 -1.12594558750112 -1.12239061044079 -1.13571075733675 -1.14935719035786 -1.19285764754557 0.712049686737176 0.732400639797954 0.685775903488552 0.596369872204886 0.501914174799572 0.490999937081549 0.538202830783879 0.388242245169499 0.239934603371639 0.302891308381766 0.257746366100063 0.332772068931592 0.433003922089825 0.454574358640133 0.51087545311276 0.533474185248144 0.480852464649221 -1
-0.624175930615688 -0.593328656031696 -0.534689894377266 -0.525451345533642 -0.53241956337075 -0.556587086514057 -0.518526881246752 -0.516402932406081 -0.517417088088733 -0.479556551688787 -0.460667496491862 -0.401134186382125 -0.445127273349883 -0.484444431767046 -0.453080530999806 -0.398749278769634 -0.369932429894111 -0.368910758555957 -0.422229322088258 -0.47539779688603 -0.385502118076935 -0.294744830142487 -0.274282066622793 -0.318647772218706 -0.337406309238639 -0.316739762840502 -0.382174256138144 -0.41915471172816 -0.448890486356396 -0.388560595780451 -0.348075436376678 -0.422417188609682 -0.461448277929703 -0.436772054691848 -0.394273724650529 0.556770207941338 1.28688136919381 1.24234889662507 0.529520648374448 -0.134585164872224 -0.767714856714832 -0.174150822281818 0.507232991498685 0.567628810619121 -0.474717025820722 -0.584412676695827 -0.396499360270655 -0.129178669324844 0.0374737888964932 0.04665866611061 0.627891192141988 0.638834950931105 0.341434140876906 0.0617100042126721 0.0702959796216097 0.0701402284838332 0.083477935626146 0.103767558958233 0.874429075891829 1.62093340151772 0.789023880866188 -0.0334311157252 -0.00543253336572415 0.0621225131813789 0.145258286602502 0.191664772262202 0.106785746220755 0.184982146053323 0.251350575838877 0.218379906436365 0.159988892555632 -0.0722187088569119 -0.237289329705223 -0.529163244235577 -0.841334872291637 -0.820950287362367 -0.82804840039712 -0.818346806600117 -0.811614301835546 -0.825697187198468 -0.805406938289015 -0.772896388602376 -0.765800320848999 -0.757692174864664 -0.832581734747407 -0.805324314708988 -0.826716014920499 -0.836428949731951 -0.76243639893339 -0.803309988592865 -0.871051573886193 -0.808423781831681 -0.819267694096951 -0.803088522604686 -0.774743518647867 -0.79643617208276 -0.826793896591667 -0.760277895992235 -0.675434305117255 -0.755311527776315 -0.762429518302245 -0.72595826514269 -0.748183365476142 -0.766260635152037 -0.781918854122534 -0.845721707900316 -0.830607411951775 -0.832341029019717 -0.85360696617287 -0.905781970260867 -0.940066692106499 -0.959866482729199 -0.971890747878551 -1.03720434437262 -1.10542668365128 -1.150738445162 -1.1547479566724 -1.13586875608442 -1.10996657105968 -1.13387596294277 -1.19801317182566 -1.23649805025863 -0.812919434278398 -0.41004219480433 -0.191696958459292 0.00640199943364905 0.0509264388153753 0.489134253472595 0.941196342302715 1.04928869443549 0.000926245641320999 0.0333221028912579 -0.0223249505439098 -0.0822038905808234 -0.124739643583443 0.0130580084625455 0.51776024817403 0.944913389768911 1.43233027744127 2.01334735798628 2.6836649120158 2.37537082378836 2.03005770340997 1.77520481576859 -1
-0.624175930615688 -0.626987388488584 -0.636469769694953 -0.645339990861668 -0.599558699156892 -0.621193828999728 -0.642167379866084 -0.629140989207894 -0.56344002130697 -0.464028546777115 -0.445618467568353 -0.479209611932279 -0.528242324390317 -0.535319576293341 -0.55550375935769 -0.561853389767439 -0.576581100000004 -0.540941682234901 -0.51925635895266 -0.495701890714357 -0.549400272795206 -0.550838487868863 -0.476621296098624 -0.386834733581139 -0.40456421819141 -0.427037997143637 -0.382174256138144 -0.398053369786874 -0.512479380016536 -0.598027224233524 -0.55646917842824 -0.525669624717426 -0.565079831301314 -0.630547415119288 -0.565516120517445 -0.499470856101125 -0.502327486181859 0.471356633557324 1.26876040027808 1.46673817733371 1.21929065685491 0.769507443328034 0.566998606905469 0.484047289345893 0.580351280123602 0.493241565950228 0.221719084039702 -0.049391844153617 -0.2562905863725 -0.346322077869131 -0.36249388412321 -0.327119270959018 -0.273026830158184 -0.228374019942653 -0.183373522020094 -0.0777396090223445 0.0188776415044509 0.049998114949649 -0.430551036554746 -0.897656697984583 -1.0914498966221 -1.18837871907471 -1.13932939119027 -1.09812851834518 -1.02426794721511 -1.02840526525153 -1.12095309986844 -1.08483394524291 -1.01571847860722 -1.0219465941291 -1.05415606280727 -0.997870271295347 -0.911063181798686 -0.868733240536482 -0.882306201885819 -0.886576309572529 -0.871904315206595 -0.881966549084531 -0.897239333190669 -0.986694303012529 -0.834618729045376 -0.683146469275605 -0.550215466261812 -0.414654414997422 -0.465243755080679 0.932160722419357 1.04024518724064 1.16615182658423 -0.456862008148494 -0.430653745898104 -0.460305147562483 -0.474826261800841 -0.501801830071725 0.943074877903852 2.18919564638115 1.94200649622683 1.34486616748909 1.21445341447554 1.01520400029609 0.715240918782774 0.388312884264997 0.847382781134577 1.51206288547276 2.38105060607423 2.92992010724209 2.04832923048848 1.20328500932285 0.741006476837736 0.356166594186845 0.0755467335471232 -0.114583062622063 -0.595084177416622 -1.00791486851159 -1.02318385909272 -0.895181412257921 -0.752086473782706 -0.995318444498938 -0.88773050380999 -0.764443229473874 -0.392413428966522 -0.107445040437511 -0.11469696947732 -0.329151742934194 -0.361630166557192 0.654419113127169 0.591080177798768 0.641196852681588 0.719480201179328 0.739857629173123 -0.992570386628167 -0.999419046985468 -0.942911380251064 -0.88042028508199 -0.795671620150231 -0.727289798626581 -0.70387203145019 -0.669134847821331 -0.651428465215644 -0.594306420596177 -0.700720716705456 -0.862615513809123 -0.840046342406686 -0.822126827579599 -0.813499886470143 -1
-0.589747431889184 -0.548450346089179 -0.489454394236072 -0.492754442262362 -0.510039851442036 -0.466137647034117 -0.367410716267569 -0.445941646904948 -0.548099043567558 -0.417444532042101 -0.310177207256771 0.426465324449508 1.23379675766689 1.51664458626719 1.16862058466669 0.88796093021305 0.250013580423569 -0.426254399782272 -0.305796877850975 -0.191140483289448 -0.283065771378015 -0.40145052086181 -0.251799930014368 -0.295918785097894 -0.382178248540486 -0.294680115979876 -0.23007711061254 -0.229242634256584 -0.236927507489263 -0.241933955863299 -0.243878565350897 -0.257213290837291 -0.337090413883769 -0.4152414590888 -0.330057826200435 -0.292364765112407 -0.319755154000669 -0.404770938110564 -0.450775544367321 -0.545544252694985 -0.594931768578332 0.120742385721261 0.945514171148433 0.912402585871187 0.855586490369947 0.762655126611742 0.633864713579941 0.349542281702519 0.0939669379866842 0.114026793649994 -0.00129462101472595 -0.16016422026196 -0.116399523815906 -0.0591583391853801 -0.0142605209256247 0.0578169086916517 0.122238112099163 0.170979363968964 0.0812058702870485 0.0797066242103412 0.158155258741085 0.160859135305559 0.129802871695919 0.147278552192503 0.264376699306147 0.365960491907021 0.140576723636054 -0.102106709370172 -0.349414924114015 -0.612195875192293 -0.728938664049349 -0.796641670765252 -0.786674162950662 -0.755543241769513 -0.226764928378909 0.219690921970211 -0.240379141950155 -0.645664648428135 -0.697447593362049 -0.735136309553058 -0.717771566019935 -0.674171477342927 -0.595128977634143 -0.613255223341615 -0.66727964389738 -0.709762637666929 -0.715255644642222 -0.716871888459344 -0.701321520776411 -0.689442803325021 -0.102218519485402 0.484266608287825 0.3765203937314 0.293339659109978 0.781572363992787 1.36112471810056 1.21649217355329 1.10030709595139 1.1216078097277 1.04203035135146 0.941120509027692 0.74716997563921 0.833989010188091 0.802060559628508 0.64868574557008 0.558882819200435 1.35833510421822 1.96939543863019 1.94249218989031 2.12891519781762 1.79535945265565 1.43500865214902 0.937387645672245 0.575151462815216 0.359508110573435 0.191389858481636 -0.0642500934059065 0.855599781400097 1.86283802824459 1.74434678258322 2.10864532911404 2.48126578797174 1.49920556111669 1.4157828705163 0.213879340317689 0.162769419228971 0.486602220478532 0.860659975580229 0.665287735421423 0.538823924169577 0.159711212724938 -0.216593668793176 0.0696138352994558 0.398611318476821 1.41420602267538 2.70835195598258 2.19578434940885 1.28321100142127 1.36765038282306 1.47511444865923 1.36647503956654 1.14726010058886 2.49638445182272 3.6301034606798 1
0.00701321270354726 2.21156571537563 3.62697611861258 4.80414388768498 3.60782714344132 2.62206464378096 3.32806640913245 3.9790270825662 3.5172600573767 2.70368445520386 2.74477566421558 2.9561091122745 3.16206594180497 3.21248273714367 3.21708515182436 3.44325866917866 3.59396478759166 3.6642586743615 3.74993326308104 3.95089465768932 3.93731171261748 4.10152962749364 4.37952021132132 4.43171053603083 4.38603328710619 4.31578607789116 4.24592460056951 4.03322843788323 3.9811357719667 3.94739861319816 3.94483564988549 3.91418512791557 3.97398220637526 4.10618361755145 4.10083916685602 3.95331010015632 3.40472042249562 3.15230700286106 2.76331033347455 2.28865635297923 1.47846528905966 1.16269838733214 1.07500633786313 1.14225176937256 1.19963050317788 1.10235048570669 0.94297393573512 0.930846293664318 0.918766914703472 0.922444324122603 0.954135687852877 1.16355082455043 1.40168052227079 1.95934299556209 2.49827549533506 2.59642078588103 0.974961994505537 1.0581751901106 1.3222163693784 1.11972144141776 0.898212680849379 0.657378665717498 0.608328151144811 0.679503796012028 0.78416613655842 0.82348675597467 0.8389235902189 0.814369252174063 0.884885103061926 0.960360938024633 0.875467169823057 1.4470572251453 2.19866228940191 2.87682671866138 3.55284022668437 2.75098035007648 2.18046735553286 1.92639065487033 1.53831711424393 2.5149929659433 3.30371829477231 4.10052423084128 3.0249000389757 1.95050066619252 1.24287785036961 0.506476888322913 0.585115341937678 0.398994016751664 0.43948953815387 0.14903374273819 -0.175942237030683 -0.391426881793131 -0.671116957551846 -0.366547672477552 0.00837084268086979 0.417191828645356 1.43044883011297 2.60703850047016 2.95411786104986 3.13114850955842 3.15235100807847 2.90174529378961 3.12652449329341 1.16480151624442 0.987004400902793 0.983092240136904 1.10295847733172 1.12803313603262 1.03716495597874 1.10635419553031 1.03461963724843 0.943345544988593 0.663604328861188 0.477008065855956 0.413764954803981 0.377427445125309 0.439547165062241 0.550198855523877 0.650246678528378 0.733261508979241 0.312004240865622 -0.143461099753764 -0.293580589158885 -0.458454223051468 -0.611258646849273 -0.673456347502535 -0.736100779672908 -1.01182966384225 -1.22878756587177 -1.24006845706013 -1.26141424267344 -1.1928271519355 -1.13325194615125 -1.06709956074729 -1.02856487614815 -0.985199009137466 -0.894235641889417 -0.810005470677686 -0.788346104450826 -0.700720716705456 -0.637454851851985 -0.572094911890432 -0.128059109011794 0.256633947132481 1
-0.486461935709673 -0.52601119111792 -0.523381019341968 -0.547249281047829 -0.487660139513323 -0.466137647034117 -0.559740380786529 -0.544587446606534 -0.456053177131084 -0.370860517307087 -0.355324294027298 -0.385519101272094 -0.312143191685187 -0.24702709064434 -0.333586764582275 -0.41687195776939 -0.426291158104809 -0.349796211480519 -0.344607692596736 -0.333269140087739 -0.303553040717799 -0.230721415710893 -0.161871383580665 -0.20500283661465 -0.337406309238639 -0.427037997143637 -0.425630583431173 -0.398053369786874 -0.342908996922829 -0.388560595780451 -0.389754184786991 -0.27786377805884 -0.150553617814869 -0.286057885470507 -0.437084323617258 -0.43733902880451 -0.374526853655026 -0.369725835243849 -0.563268550091787 -0.673083279950324 -0.767714856714832 0.720358575327521 2.32012332550446 1.68553165764855 0.97026782797259 0.961786888839817 0.553725285613783 0.246959220768084 0.240849125621181 0.248763048728762 0.150176037708187 0.0306415519632498 -0.477847153836547 -0.953584080330967 -1.01685902741426 -1.10057515177341 -1.1568477115104 -1.20014145824994 -0.584078108607284 -0.0330660668121501 0.230947792063212 0.11768352396539 0.0985947012970785 0.136634047316112 0.188574073040191 0.191664772262202 0.208158678466652 0.229149662272322 0.229504557658772 0.240528593946462 0.192510632431425 0.149132751726192 0.208437987833529 0.252876747245295 0.234162529555637 0.172815191820095 0.145552908373224 0.217746142431776 0.301511105781047 0.331469582715095 0.333852901209031 0.295127651386198 0.321106654361401 0.316557652088017 0.287799103236113 0.324040959424437 0.176427317583995 0.0104335676156882 -0.263331560651392 -0.554872493463024 -0.512964945809112 -0.474826261800841 -0.512384025539233 -0.488373026001403 -0.447619798092825 -0.443757949648949 -0.452369747612225 -0.440668204124617 -0.379868167807229 -0.311811583575955 -0.254749046581403 -0.264979359864 -0.274607960515419 -0.318168865214738 -0.346937725837618 -0.374377906859795 -0.137442281831276 0.0426757656817542 0.1558729583657 0.487869718340396 0.751365450660629 0.665793790946415 0.519507846329052 0.42092612473638 1.00380813581116 0.935540205056328 1.58743965271118 2.31261669860123 2.41697923644824 2.80261603562205 2.89860814223494 1.81969079161353 0.631269408999152 0.945494596115533 1.31173242493814 0.863023516573242 0.50768330668804 0.437120652377526 0.35955117103945 0.484683721262586 0.556673630433982 0.689351003562898 0.812785687533328 0.902691779585641 0.599949056400872 0.802588558746191 0.76332475079376 0.543184975931738 -0.17388710557777 -0.047970167096052 0.443316325542276 0.455052238421874 -0.0521454522934407 -0.548514365768541 1
2.3137226273793 1.38131698143906 0.539653233976092 0.237476397462889 -0.0512557569034014 0.102401686839789 0.264529610009014 0.329132493607514 -0.0418467781669527 -0.495084556600458 -0.385422351874317 -0.432364356602187 -0.494996303974143 -0.467486050258282 -0.401868916820864 -0.434994636769146 -0.445077400841708 -0.388025305631395 -0.344607692596736 -0.414485515401048 -0.528913003455422 -0.508156211581134 -0.49910343270705 -0.500479669185195 -0.494108096795103 -0.537336231446772 -0.577727728956777 -0.545762763375878 -0.512479380016536 -0.493293910006987 -0.431432933197303 -0.401766701388133 -0.378543035232414 -0.501363841500995 -0.54411082103408 -0.561602683397741 -0.538841952618097 -0.5975190038775 -0.691831985205461 -0.786451304177293 -0.897302172817206 -1.02934112549075 -1.10643862448448 -1.10400161484544 -1.19720945271738 -1.29894429410245 -1.369620985574 -1.42856410782769 -1.47654260672062 -1.54772035232148 -1.04993764294258 -0.529850403948303 -0.212785558488077 0.72648589290196 1.64063098978454 0.242666705574373 -1.24728812328077 -0.985063682215598 -0.596872031278329 -0.258611448857132 -0.351392474513807 -0.465187229126887 -0.796039516803023 -1.14070653785075 -1.00261005399627 -0.865003028084513 -0.861888939684483 -0.808786968874161 -0.808181305896223 -0.844757094048317 -0.642214024380571 -0.424368759784577 -0.486067367401271 -0.539453244123483 -0.493078570741091 0.0790637315198625 0.575340873506079 0.808500894072767 1.06262249560436 0.945271086756202 0.752555235383527 0.725927264154698 0.518726104399656 0.298503033147636 0.306166002219449 0.315353534238795 0.557250249368109 0.827406819645176 1.07100994577599 0.842588416642329 0.582358857720782 1.17231149335143 1.75220580450738 1.84661291653908 2.00085168606158 1.53746382931746 1.17370084224135 0.814941299641022 1.0979625187429 1.28712242577798 1.00881123859047 0.767212536738283 0.747884391104324 0.844735966289204 0.832344444179267 0.709712835533402 0.601325817376098 0.749420099863712 0.900965283620358 1.45270550275666 1.89247517377147 1.26847759972372 0.584351263468513 0.294741757217332 -0.216970859376107 -0.672356079506846 -0.689213781125887 -0.658679809402825 -0.601460521178684 -0.439597408401374 -0.303188038378973 -0.517394793347534 -0.734662895972718 -0.776590408675517 -0.821039491044264 -0.333527174034443 0.177412956072421 0.243927276881557 0.31480923478843 0.0592964127076569 -0.276947446755009 0.322287213901385 0.897062907889747 0.0884079577944698 -0.743574937952071 -0.658496712468371 -0.536120742235644 -0.503423260117738 -0.367926789432419 -0.254101919604285 0.713509119890841 1.63850438986866 1.28176594432906 0.878330745701624 1
0.844773348381805 0.741801064758191 0.969390485317435 1.09849485027326 1.560083501964 2.28610958285547 2.36641808653765 1.93564980303335 1.59963783995016 1.52355608191683 1.3000688875587 1.19160449484102 1.59950298224481 1.97452088700384 1.85144210705258 1.86658559619988 2.22256906779801 2.24978219077908 2.27512230274213 1.92048527485659 1.7451738932606 1.62595760280534 2.28868150673773 2.90886839893648 2.72947153293786 2.55101432904101 2.65976865437393 2.64053986975834 2.75175049453732 2.22977225988296 1.73586198413894 1.7252334824314 1.94280376029168 2.25455239568925 2.28138871077004 2.04793406306011 1.61551156711995 1.41757441095864 1.10805610638598 0.800701035000266 0.420168874223602 0.248529442522595 0.576959542806599 1.05867024809934 2.46112521680696 3.76134519310511 3.56467807919941 3.25606234151151 3.22368739758326 2.71892772517285 2.31737161635909 2.36801226172207 2.35349261465848 2.34612169443586 2.24460599369336 2.37460102962177 2.57704928872357 3.03420225742608 2.71675394052229 2.51058463069515 2.01436485845533 1.56406650386104 1.35732424071699 1.62686473001078 1.92120553054777 1.0631433704863 0.174367701051353 0.36165221092932 0.535348812180244 0.550610219087828 0.517728031189345 0.652204253051428 0.902943343068328 1.19955673693267 2.09835802609091 2.70410461992636 1.67173874374295 1.01753719080727 0.301511105781047 0.391843501145368 0.421488273478112 0.429752530376355 0.473812593027325 0.578349626723544 0.664320532394509 0.445664912023421 0.343617873001411 0.428883282069816 0.449675351180034 1.17383841014878 1.88832185423719 1.870781300916 1.38182896314462 1.31870305126906 1.48538400518697 1.77604027390504 1.85836214323233 2.04772153970183 2.17382325855139 2.13910916068919 2.03545397029262 1.67914906674613 1.31832749253429 0.770054004632987 0.542357025322656 0.398625926846658 0.583084629741348 0.682111115655906 0.66862466606783 0.661045371953571 0.5733199619483 0.578563239676016 0.512303022202446 0.413915882096433 0.210301788939436 0.158168860866694 -0.00685546902345928 -0.130590708408529 -0.145108937952151 0.167053755761013 0.465802310676771 0.690698678263108 0.887381716181378 0.883250559797784 0.871192652128659 -0.265541339340825 -0.279343911800244 -0.268778219626979 -0.281749915225175 -0.311950692940281 -0.435732413838627 -0.528988383398719 -0.596942362064945 -0.601794519723761 -0.605151253685404 -0.495145564133824 -0.454265908029068 -0.450564258297058 -0.335586842123311 -0.0708736951525223 0.116833365704426 0.298747237287393 0.479250144735035 0.46046896305679 1
-0.142176948444636 -0.357717528833481 -0.545998769412565 -0.460057538991082 -0.38695143583411 -0.324002813565641 -0.326197216727792 -0.319111333002909 -0.410030243912847 -0.448500541865444 -0.50581458326239 -0.463594526822249 -0.428504263141796 -0.399652524223223 -0.350657302641922 -0.271890525771341 -0.313573701683412 -0.388025305631395 -0.325202285223855 -0.333269140087739 -0.365014848737151 -0.358768244574081 -0.296764203231219 -0.341376759339517 -0.40456421819141 -0.427037997143637 0.595593107955022 1.60657411463532 1.75552449386179 1.83178566582212 1.4232713710616 0.486204249138467 -0.399269345906736 -0.350649672279653 -0.287247227233706 -0.416628419705638 -0.447555786527502 -0.387248386677207 -0.354352968032066 -0.61639926783684 0.452565703249196 1.30031521773358 1.27422505588574 1.16314714969087 1.03907663053418 1.24291408257357 1.38946503440371 0.839661350611487 0.319939534347448 0.798936090300399 1.32698654009389 0.0425669127273254 -1.24893543121392 -1.24366810448629 -1.25844902897779 -1.10057515177341 -0.665885476185516 -0.19196438308898 -0.596872031278329 -0.997899090004575 -0.945864829977846 -0.875355536858489 -0.889664027999545 -0.938460945199328 -0.872662694683199 -0.821429098173308 -0.749252348300153 -0.665242541162413 -0.611567142275277 -0.45715506262161 -0.316996625622651 -0.394184469705063 0.395021516105564 1.17897673715685 0.961403629852365 0.641572493321256 1.07529830233409 0.41769390452565 -0.297864113704811 -0.252144962110876 -0.191959332405452 -0.162596937180333 -0.00227062751937885 0.154066081624586 0.388817047644463 0.610725990550613 0.705864076405811 0.857296084963328 0.948780189462032 1.03926810028679 0.719274333162018 0.380017383278187 -0.0679318159039164 -0.468068800414094 -0.556661038277839 -0.661588616446303 -0.163528261256656 0.381185289249256 0.967913418326486 1.1353987606568 1.13291090945557 1.0177445504767 1.11382902221034 1.07945070292303 0.938673164426691 1.76552294986417 2.55313289429435 1.96939543863019 1.50985793651664 1.45270550275666 1.38261763791343 1.2843376999547 0.966206942178673 0.736387043533999 0.447675482448071 0.211322457050601 -0.0833816348667221 -0.18785338201032 -0.262456487924688 -0.217158648208499 -0.19832571805319 -0.272899685997761 -0.350494435199379 -0.389294182698414 -0.422455887073782 -0.408311592197423 -0.384749342847782 -0.447110566238643 -0.483088628354767 -0.451168357558258 -0.46748940725535 -0.669566004971214 -0.865097154108095 -0.834447040235525 -0.808715495254032 -0.449770245152005 0.0163993886587479 -0.228556450650199 -0.421826701614266 -0.632010132536046 -0.659970918047699 -0.728399913024914 -0.702833938450757 -0.670815375323126 1
1.55629565539622 1.23546247412588 0.992008235388032 0.281072268491262 -0.409331147762824 -0.50490169252552 -0.504789048066826 -0.460033904005175 -0.42537122165226 -0.448500541865444 -0.460667496491862 -0.416749271492156 -0.395258242725622 -0.382694142714458 -0.401868916820864 -0.398749278769634 -0.313573701683412 -0.292452570254204 -0.364013099969616 -0.434789609229375 -0.405989387416719 -0.380109382717946 -0.319246339839645 -0.273189797977083 -0.292634369936793 -0.0961432942342327 -0.121436292379966 -0.271445318139157 -0.427694188469683 -0.430453921471065 -0.431432933197303 -0.360465726945035 -0.274911481860802 -0.264527289867458 -0.308652526717071 -0.333785983310151 -0.319755154000669 -0.369725835243849 -0.0490148096370882 0.148834895695197 0.646946677402758 0.887464726529266 1.34395160719366 1.46613016430632 1.6124833185474 1.59432307474076 1.48105295207932 1.4665578340997 1.54019155469557 1.6410376845427 1.000742044383 0.269148767244762 0.799267805569719 0.641878052523323 0.46891948220143 0.254990025366555 0.0188776415044509 0.18442172497111 0.209145096997497 0.242600511242828 0.230947792063212 0.0745079126252217 0.0881919778307982 0.125989542439722 0.166916179821346 0.158984324828798 0.174367701051353 0.306442815655571 0.30596562128914 0.395569406517145 0.463525131396358 0.732695693263466 0.778554324220304 0.798246741304324 0.787275479077092 0.679073077441349 0.487629043887129 0.408605369885019 0.349080567645004 0.271095664284822 0.402013746307205 0.47462749003974 1.07565364541656 1.68870869155699 1.69286687546135 0.914785872048074 0.287887687862272 0.38903092831228 0.449675351180034 0.604502483809565 1.00363724369382 1.38080994337071 1.3606645722096 -0.732023733049106 -0.695440798513311 -0.754944616502312 -0.719815568311827 -0.691790104877745 -0.687256950609656 -0.696956271960478 -0.706020576999929 0.677021011792453 0.737121313718853 0.930086779610594 0.996670648198013 0.8888234799288 0.783737693723598 0.648456623552003 1.11728241030719 1.14758649400963 0.864667125295748 0.562703139445034 0.361001715543703 0.175567632338231 -0.00672558798274429 0.191389858481636 0.388529721166732 0.658361683438371 0.982731403450567 0.955700269172116 0.899233234690009 0.741035906246885 0.54589863993841 0.454458309608848 0.0460546649616967 -0.374318674850614 -0.426911515266797 -0.447110566238643 2.02991679107754 2.1784986407813 1.91428509899891 1.66558448670522 1.41038779551521 0.956977367705053 0.542951068761656 0.0584333274443642 -0.382642928098313 -0.947438875411456 -0.939265858559998 -0.483137200168988 -0.0745531969591412 -0.170167766116051 -0.236507190038014 -0.242761841882077 1
-0.33727177456149 -0.413815416261627 -0.297203518635998 -0.209381280577936 -0.230293452333113 -0.285238768074238 -0.29872155036794 -0.234557790401549 -0.133892644603426 -0.122412438720343 -0.189784975868698 -0.151292824621632 0.00369400226846378 -0.0604848940479276 -0.128740307866507 -0.0906637357737797 0.0433649103176759 -0.00573436412263136 -0.0535265820035287 -0.0287077326628293 0.0652178073983124 0.174760209022537 0.220324938762572 0.158660957318329 0.132699053430751 0.146512821232664 0.0958453440851818 -0.0182292148437222 -0.0249645286221291 0.0722659868163102 0.172908918752226 0.114495479150588 0.0774357996026764 0.144554026590469 0.526154153134147 0.826008126226671 1.32339583563005 1.80307054249251 1.71873242317594 1.48090918036208 0.916920252616038 1.18235793453234 1.69258436373323 1.2467286709641 0.740905152767303 0.82122329197294 0.851386018059511 0.782670761203468 0.794481986705052 0.810164111556963 0.872574563925155 1.77174422351829 2.72698849901314 3.15593959520281 1.80974399087901 0.46448646183364 0.639040465072723 1.27325296614494 1.74441581752288 1.25755473044525 0.764759703092145 0.538645734532035 0.483495469549448 0.487902708236999 0.502613524713439 0.507575764118436 0.534804793481209 0.560406033914816 0.513502794000139 0.473089812802487 0.387641071686177 0.330238492203277 0.384655764534896 0.407226745563888 0.418533512729455 0.379068404480606 0.347290116496809 0.372251231322496 0.377622244763378 0.401905820883747 0.431225537063565 0.384877570712969 0.357037463459266 0.36169419943897 0.379633598152795 0.367478085352645 0.445789879089832 0.458772547387968 0.429303725127707 0.418174362462184 0.38225162438359 0.348742615775296 0.0273079433036515 -0.356395559683897 -0.645876598429214 -0.713453060921863 -0.741211233967795 -0.714619368582575 -0.663611659624854 -0.673614169634144 -0.762429518302245 -0.275000640413537 0.198967444445304 0.535339267999164 0.552023272617876 0.606017199304487 0.801978881358348 0.522252278162368 0.284060885291232 0.331186984118953 0.322437682399108 0.277221335287366 0.195290760631747 0.0634037500990774 -0.0542003266844713 -0.0212245262539904 0.0250304334112336 0.352960757562152 0.72847837851007 1.35339381012301 1.98980136607816 2.24396171319108 2.39559863625448 1.83074311263463 1.37466667819664 1.02618951983793 0.781737427411638 0.69718865785287 0.583260852294552 0.57749549767457 0.509038140308897 0.962696378842748 1.40272623002826 1.90309761778622 2.53788063613421 2.10032268162621 1.55117753003206 2.06552422836734 2.68280824006012 2.27673793063569 1.59163570152368 1.59384581811595 2.6373669571568 2.47843562070745 1
-0.738937593037367 -0.683085275916731 -0.65908751976555 -0.590845152076202 -0.521229707406394 -0.530744389519788 -0.600953880326306 -0.615048732107667 -0.609462954525207 -0.106884433808672 0.547617441383248 1.09791398418083 0.568876349343418 -0.026568131030398 -0.197022460105096 -0.362503920770121 -0.426291158104809 -0.464483493933148 -0.480445544206899 -0.495701890714357 -0.549400272795206 -0.550838487868863 -0.454139159490199 -0.477750682064384 -0.60603794504972 -0.669694112610534 -0.534271401663747 -0.398053369786874 -0.53367567790325 -0.556133898542909 -0.55646917842824 -0.566970599160523 -0.627258763324281 -0.544425032707092 -0.501300222067351 -0.582313292496612 -0.557099185836216 -0.492383695277353 -0.547198120702577 -0.74393829509218 -0.897302172817206 -0.803256332688386 -0.658196508933598 -0.80101860022999 -1.05959184759421 -1.19352159645229 -1.27803306789839 -0.0379937262720131 -0.0416166198297742 0.495779516373171 0.138524448575655 -0.26749246713864 -0.188689049820034 -0.143766179564017 -0.207532522176447 -0.287236045489429 -0.87260641737494 -1.50931576129929 -1.36450739154102 -1.23597477105206 -1.18850660771827 -1.17758481623967 -1.14973211465655 -1.13006203297436 -1.10007057348107 -1.07197919516274 -1.07589846331471 -1.06275018713341 -0.688028205905645 -0.335337281316074 -0.588011124587584 -0.776518810712243 -0.848868672374674 -0.560033243899296 -0.288221922770182 -0.0240628748103928 0.189408823182699 0.199569073150514 0.25394164391709 0.0497246300404884 -0.172484805234545 -0.395946727429938 -0.631059786732007 -0.757692174864664 -0.915232780172421 -0.900885991751047 -0.882446200059638 -0.886244391928871 -0.894851968273512 -0.875770924672402 -0.871051573886193 -0.829273626833609 -0.851014280499474 -0.803088522604686 -0.824307718731964 -0.848300616558321 -0.816096063763683 -0.805936423401894 -0.840951342010869 -0.848679937081654 -0.796274883083634 -0.746000826241764 -0.812761829788968 -0.819604893477906 -0.772252606827314 -0.836294831879505 -0.8944515686734 -0.908063636253498 -0.893665693337099 -0.889289050869136 -0.899601808308243 0.642003640599942 1.93885819927059 1.15700160193083 0.420547060332799 0.583397630337947 0.305626374836531 0.0857349474204598 0.31776195360619 0.544525591239831 -0.13540832585772 -0.848182291526639 -0.528350204075925 -0.230226089886389 -0.25463121171779 -0.129569669953588 -0.138803337070193 0.0284423580591288 0.217868372911219 -0.103124196013316 -0.499246400672074 0.400385892552771 1.26481805126321 1.36024173659211 1.04779038785185 1.3017170675462 1.68419163561775 1.87523182181289 1.08737083947745 0.352841573892179 -0.536132553971274 -0.639082769519496 -0.648609897937648 -0.599473119749618 1
-0.635652096857856 -0.52601119111792 -0.410292268988983 -0.361966829177243 -0.38695143583411 -0.453216298536983 -0.518526881246752 -0.572771960806987 -0.517417088088733 -0.464028546777115 -0.445618467568353 -0.447979441712218 -0.362012222309448 0.600891984793898 1.54417242197893 1.28665986820768 0.963890804425746 0.357442030310694 -0.286391470478094 -0.272356858602757 -0.242091232698447 -0.188039139423163 -0.161871383580665 -0.20500283661465 -0.292634369936793 -0.382918703422383 -0.403902419784659 -0.355850685904302 -0.300516401149403 -0.346667270089836 -0.368914810581834 -0.319164752501938 -0.233458860512158 -0.329119076676604 -0.437084323617258 -0.292364765112407 -0.392784086873145 -0.509906246710711 -0.563268550091787 -0.630570270865211 -0.778513799723363 1.11354951933163 1.05508446606087 0.933297966189494 0.78677768780836 0.657232428961584 0.610967734161039 0.657291464505824 0.274745015075295 0.0803427298803021 -0.117810512340043 -0.0766866949134307 -0.0561582521457992 0.00127583251364588 0.0702959796216097 0.13175682744474 0.199758465045197 0.265075890983986 0.285908633023766 0.305252006255324 0.243079880950233 0.0960957182953058 0.0777892543645179 0.104700532686941 0.101942500164812 0.0609429825285876 -0.467660869839328 -0.963373275640658 -0.851873342256434 -0.855831437803366 -0.859025623552518 -0.776518810712243 -0.72447965352665 -0.662933242778358 -0.615992559523637 -0.614697074701856 -0.626311192273535 -0.545690767381198 0.520330630355249 1.69994506713461 0.538335436503552 -0.539546598352771 -0.487336550340549 -0.5320094381099 -0.621362396439039 0.0112936527413343 0.705864076405811 0.0901382751307601 -0.599463390514779 -0.606630304948408 -0.639348461601023 -0.631200099315297 -0.681699153019353 -0.721871620255452 -0.695440798513311 -0.682334394236527 -0.67702423699989 -0.646131577468086 -0.592675786670448 -0.568574709165637 -0.581920906134834 2.35057486356509 2.53455523709251 2.28503094108766 1.82796791558696 1.72781544578093 0.437155128663348 0.328738948564927 0.187919940097083 0.339433443814818 0.427646380274576 0.959205645219574 1.33365297263562 2.04730241720411 2.70611662354451 2.33746630440686 1.95731612095362 1.67636476969244 1.76504840326748 -0.0553850044318626 -0.0655001123071977 0.000359551628455349 0.161730179165072 0.295390216796823 1.01803924306515 1.6720549494273 0.964440174560704 0.221635733555098 0.560889884169042 0.987414176827502 0.469341898537992 -0.0603963114904049 -0.114263736387276 -0.136489478700235 -0.255020758187364 -0.404394926170186 -0.290556239615914 0.226030965007655 0.3651120162407 0.501714506259236 0.510864524129417 -0.0920152655488108 -0.65945470604027 -0.711582378507988 1
-0.658604429342192 -0.593328656031696 -0.500763269271371 -0.481855474505269 -0.487660139513323 -0.530744389519788 -0.518526881246752 -0.488218418205628 -0.456053177131084 -0.40191652713043 -0.355324294027298 -0.354288931052033 -0.328766201893274 -0.314860616679399 -0.350657302641922 -0.380626599769877 -0.313573701683412 -0.254223476103328 -0.325202285223855 -0.394181421572721 -0.324040310057583 -0.230721415710893 -0.386692749664922 0.999633480788342 2.34891004887216 1.60244951403404 0.899787399006229 0.382696282040716 -0.0673571243955557 -0.137200641636763 -0.28555731376121 -0.443067675831231 -0.357816724558091 -0.264527289867458 -0.330057826200435 -0.292364765112407 -0.28324068756443 -0.369725835243849 -0.48291640314574 0.701504013801669 1.23008959986344 1.13320906653183 1.31406879949027 1.14225176937256 0.867054624130211 0.41124613444455 0.679658672417745 1.03342935459875 1.33681621797089 0.911216302866039 0.51137530081667 1.0323718561456 1.2932462332646 1.58465113102813 0.843383984624898 0.0947868680681958 0.251438700342553 0.25163352998184 0.170763328984363 0.167418717227834 1.12872236970278 0.948814042263637 0.483495469549448 0.0940560278105505 0.199403019649613 0.289706114562412 0.241949655881951 0.229149662272322 0.218581548568719 0.284825968966657 0.257554112183008 0.149132751726192 0.260266745686872 0.283746746909013 0.264891026751273 0.191565483880141 0.163095274297014 0.217746142431776 0.38713613713617 0.572965256436186 0.304641110452671 0.0258778934058855 0.464829890752859 0.903332767650406 0.8112557242612 0.697600242407031 0.603692070317391 0.508587989584888 0.358003033944564 0.397471237868031 0.455975341928871 0.411292150781078 0.3765203937314 0.364404448665558 0.385058763320009 0.479429162016028 -0.110039097116736 -0.737448632287405 -0.261641712883219 0.190043616440242 0.410876460785923 0.546744364648475 0.70483208156244 0.759385152967813 0.64868574557008 0.596590323283677 0.546602254471848 0.572734016318222 0.604530702605064 0.801235186783284 0.905132009094004 0.871975093949176 0.750062218380469 0.533090006975533 0.590099698553252 0.683060623182772 0.605353857722644 0.588373971258405 0.650246678528378 0.935478563700036 0.962150626885479 0.92081172047466 0.830467870140883 0.772594495232897 0.759309535224664 0.686260346369834 0.465521134269024 0.243927276881557 0.240239341036729 -0.141795769518309 -0.610395877630606 -0.677375872836352 -0.796143064725571 -0.888732628354936 -0.898283761544228 -0.948898753952011 -0.945394913268528 -0.93686707504732 -0.831466034196304 -0.746527772818397 -0.716261083536984 -0.717235270086736 -0.637765089835026 -0.568897867360971 1
0.580821524811943 0.75302064224382 0.415255608587809 0.0303960100781161 -0.174344172511328 -0.440294950039849 -0.463575548527049 -0.502310675305854 -0.532758065828146 -0.448500541865444 -0.355324294027298 -0.354288931052033 -0.345389212101361 -0.331818998188164 -0.333586764582275 -0.434994636769146 -0.369932429894111 -0.292452570254204 -0.305796877850975 -0.312965046259411 -0.324040310057583 -0.316085968286351 -0.229317793405942 -0.159544862373027 -0.292634369936793 -0.427037997143637 -0.403902419784659 -0.355850685904302 -0.321712699036116 -0.241933955863299 -0.160521068530273 -0.236562803615742 -0.233458860512158 -0.22146609866136 -0.308652526717071 -0.354496592409022 -0.392784086873145 -0.422293489543922 -0.49898683253495 -0.588057261780098 -0.767714856714832 -0.940873163089823 -1.02675113727543 -0.905495501821525 -1.01371931255315 -0.924108035790778 -0.820093479520345 -0.300150437548903 0.00357789944237862 0.316131176268146 0.301646696431099 0.519581343290349 0.775171296901676 0.496836040445661 0.191090980403374 0.193373426405648 0.199758465045197 0.197864085973256 0.145175483642273 0.129827820220337 0.109626903193 0.0421262041200952 0.0569838074319574 0.115345037563331 0.199403019649613 0.518469246596237 0.827659931080467 0.726034219736064 0.622732884900664 0.683502344148413 0.702017890485499 0.5918356728924 0.612702299089606 0.705636742313168 0.725818484685819 0.641572493321256 0.592883239429869 0.70852701302583 0.843802971030156 1.05595660387837 0.79150428972534 0.492577473905094 0.455847188478393 0.506131150962019 0.544935689002822 0.602038565364972 1.4117797548349 2.34179626243154 3.12854417706096 3.93770554346826 2.46757963495012 0.922113353328302 0.895047971639269 0.811097411586347 0.811310884043245 1.49597227373701 2.20069279372782 1.75094111153904 1.18072103718971 1.05370140251463 0.884711567725376 0.77723381728782 0.877041319729975 0.876742521284725 0.774346960407945 0.634297827366918 0.528361066837098 0.412875178824684 3.24039495001133 3.33289831341398 3.43014075810522 2.63244621958813 1.69389417896596 1.40937033696892 1.1326681408587 1.33419217643563 1.51091348686792 1.63818965395791 1.85631871991279 1.75108735107391 1.60530619155028 1.5392405214182 1.20752210015916 0.841754535585951 0.584492165062172 0.285143921677485 0.114169697443898 -0.053293300804551 0.232782351661559 0.585229812375569 1.43793019774806 2.25132457659061 1.58660380171499 1.02677312385858 0.722087601342049 0.430510943095277 0.681469916587183 0.987200591225456 1.35687040038669 1.42930739254628 1.2989268409794 2.8442858271918 4.27493298065272 2.71284588902041 1
-0.647128263100024 -0.615767811002955 -0.545998769412565 -0.492754442262362 -0.49884999547768 -0.582429783508325 -0.326197216727792 -0.00908167679792385 0.0348581105301086 0.0483956153080427 0.0509994869074475 0.098548537138861 0.136678083933159 0.126057302548485 0.093176686908908 0.108685733223538 0.137296124002173 -0.063078005348946 -0.305796877850975 -0.353573233916066 -0.324040310057583 -0.294744830142487 -0.274282066622793 -0.182273849493839 -0.203090491333099 1.09507763623962 2.37730252696924 2.30291839869776 -0.300516401149403 -0.304773944399222 -0.368914810581834 -0.401766701388133 -0.44072196725538 -0.393710863485751 -0.330057826200435 -0.292364765112407 -0.392784086873145 -0.509906246710711 -0.0811556684155068 0.219689910837053 -0.335757136373583 -0.70495859668736 -0.777727739747166 -0.76967552975253 -0.761420369827332 -0.771830805851662 -0.259117483757242 0.326746045939312 1.46110114596931 1.46138934443768 0.266691929033504 0.269148767244762 0.473964938551142 0.557270212144687 0.6380324832959 0.501456421210184 0.354799170937265 0.560807833031199 0.669726313155112 0.643570079322797 0.631306725334912 0.527851831696993 0.493898193015728 0.626281271630075 0.773337189948998 0.714551931196659 0.523541134342776 0.306442815655571 0.262273584928929 0.26267728145656 0.246713532224411 0.249747051991239 0.343192758252221 1.20984673682057 2.04714386409818 1.84159118516423 0.610425605353659 0.663084339822677 0.672552908319911 0.663526134081596 0.694131653870806 0.600277377097219 0.563639615771987 0.460994603611066 2.91426565785322 5.10212481152738 4.02181009218456 2.78017215376444 2.59888189970047 2.38497119890676 1.49863934721213 0.546816143293607 0.514088934808998 0.973531216284815 0.969916324312356 0.780242939974279 0.553226538218275 0.643721821854798 0.625056699046857 0.610201458314268 0.546257919911481 0.426488998054034 0.478807456467549 0.428650751347426 0.320033337532587 0.247795910513691 0.181778501776849 0.10998474988956 0.0517202677387043 0.0673002738512577 0.217228984523641 0.340661736211292 0.296158298404242 0.287731514577385 0.203519683410618 0.164813060389683 0.133442501689189 0.403860911874855 0.734997686841877 1.19162016634638 1.65424194103565 1.76216253106064 1.79800325282929 2.14887929825868 2.57741018491458 2.88220280697371 3.03038662309245 1.87864045415515 0.575803862919382 0.809524938704531 0.850425819538674 1.51719699726759 1.51764971233247 2.1512603063321 2.92058141028323 3.38898174070986 1.17259892182664 1.28321100142127 0.774751348822738 0.238323933609827 -0.0407790976655706 0.43272295254552 0.90219766073729 2.21345010000585 1
3.15148276305756 2.90717951948465 2.7901193660005 2.63524930402341 2.73501837822148 2.81588487123798 3.02583407917408 3.14758391365283 -0.302643399736961 -0.277692487837058 -0.280079149409753 -0.229368250171786 -0.179159110020492 0.448266551215015 1.0661973563088 1.15980111520939 -0.38871867263101 -0.368910758555957 -0.364013099969616 -0.231748670946102 -0.242091232698447 -0.188039139423163 -0.0944249737553879 -0.136815875252216 -0.180704521682176 -0.294680115979876 -0.382174256138144 -0.271445318139157 -0.173338613829123 -0.283827281553914 -0.368914810581834 -0.257213290837291 -0.25418517118648 -0.242996694264409 -0.287247227233706 -0.375207201507894 -0.356269620436907 -0.369725835243849 -0.466845973756531 -0.545544252694985 -0.713720141672176 -0.901554068689412 -1.0167902013743 -1.02042009357221 -1.12840065015579 -1.25208976181349 -1.33527551644564 -1.40576787206448 -1.09238919290733 -0.772986885618563 -0.467358186315995 -0.16016422026196 -0.128447778149927 -0.808542068253305 -0.751110025694384 -0.928048674682865 -1.1568477115104 -1.09260257023277 -0.955101866067585 -0.847535501974587 -0.230071585643594 0.279592066491023 0.764369003139014 0.73272632039398 0.697534563683041 0.736338896152261 0.692496021419271 0.692908582571814 0.808424039431558 0.938212250514535 1.38497442787713 1.71871583586093 1.69074046243915 1.60086673256101 1.52475941177237 1.28845756939286 0.689366252010714 0.254100280994298 0.0541499040884707 -0.171646404203845 -0.338018286187253 -0.494671638689386 -0.460388443517151 -0.423681724467612 -0.0795388764306152 0.280603833496228 -0.00933996621313334 -0.348237616202136 -0.579091764462452 -0.648036554136715 -0.734136098444956 -0.735449324324935 -0.734610130356891 -0.67111105628718 -0.635963758412394 -0.454130838544061 -0.259808756708513 0.164307284053373 0.211264106812822 2.65263541186856 2.531852653753 1.8094257138901 1.52282596285823 1.27149003289615 0.90000817524581 0.822835347783127 0.747255318454098 0.42128880185066 0.147861212932854 0.19099716928924 0.168671123965733 1.18917709856881 1.97488231990362 1.89307707912527 1.79731448268288 1.50029716451034 1.19843164300793 0.842874742821921 0.539418436887649 0.834370036339639 1.12293951805168 1.58957774940198 1.99008748321596 1.53335493911649 1.16488583400165 1.08057818759282 0.753629312465628 0.429690137935374 0.35955117103945 0.353200371345608 0.747215590934323 1.1345134718758 0.414384282212077 -0.22955048690494 -0.0677416559442268 0.140108901611638 0.282427599830122 -0.122838447008838 -0.486506596232483 -0.586203076423105 -0.738777149732697 -0.761893841839445 -0.681144322245514 -0.619856621342049 1
-0.624175930615688 -0.52601119111792 -0.421601144024281 -0.394663732448522 -0.431710859691538 -0.479058995531251 -0.477313381706975 -0.460033904005175 -0.486735132609909 -0.432972536953773 -0.385422351874317 -0.401134186382125 -0.428504263141796 -0.365735761205693 -0.350657302641922 -0.362503920770121 -0.369932429894111 0.453014765687885 1.28544652672522 1.5550115859467 1.76566116260038 1.11377028735258 0.422664168238402 -0.000441952527349226 -0.426950187842333 -0.294680115979876 -0.295261601552085 -0.376952027845588 -0.342908996922829 -0.262880618708607 -0.181360442735429 -0.215912316394193 -0.25418517118648 -0.264527289867458 -0.287247227233706 -0.375207201507894 -0.374526853655026 -0.422293489543922 -0.49898683253495 -0.644741273893582 -0.778513799723363 -0.93104338948972 -1.00682926547317 -1.03086778373137 -1.093996248875 -1.12323979801885 -1.12920270167552 -1.08662057137957 -1.17147960163359 -1.24456377839425 -0.653783612436503 -0.0409106126212038 0.245048106204735 0.569357046484492 1.73726699040995 2.95379705985429 1.73724546514154 0.372614779001155 1.15589537465482 1.9216605775777 1.09232610304172 0.236416455150854 1.51336509271119 2.88291630542486 2.87415283217693 2.80610056693449 2.49468148356855 2.05105970630604 1.38734352120435 0.738874062923657 0.691177310526902 0.662265683077933 0.768188572649636 0.767376741640605 0.74630414948291 0.650947639351279 0.575340873506079 0.608553131978893 0.624983446455954 0.663526134081596 0.684394390285353 0.600277377097219 0.527708806674122 1.06582433811384 1.61021583003633 0.940848147604999 0.436501514899975 0.508587989584888 0.531161855389339 0.894346228127712 1.23534035597899 1.23486102835722 1.223096031132 1.16642135936425 3.31925940829857 3.51868560828387 3.12070641693445 2.73259945084673 2.87135934260305 -0.241785276596951 -0.266030834841866 0.626914609044769 1.50129980808729 2.24235553442697 1.87629915206307 1.32245977688608 0.792858287540973 0.337152571590903 -0.052432422888291 -0.361515630333746 -0.705370366076611 -0.563363976954659 -0.424324114256436 -0.497415661096691 0.752870231244888 0.68970482270576 0.573467955287951 0.524748778367525 0.721959070178262 0.908516289737264 0.647563665908129 0.367102212653115 0.0194455640638354 -0.340882154451276 -0.142748094813795 0.0335963333110965 0.268764329646954 0.712049686737176 1.15744903418265 1.48241031769142 1.75550013191529 1.17356281120149 0.605923419385756 0.732079931210348 0.876796424934206 1.79177051254984 2.95294156581968 2.68926044985137 2.44564862646 2.78061554787803 2.77372917679865 1.60501046105413 1.58542057120247 1.47964404267834 1
0.890678013350477 0.820338107157596 0.901537235105644 0.90231343064558 0.944641423924367 1.11026686961626 1.21244009942389 1.2733137193227 0.633156242367187 -0.153468448543686 -0.114539831251153 -0.0419872288514163 -0.0627980385638839 -0.0774432755566922 0.0248945346703187 0.163053770222806 0.174868609475972 0.147182012480874 0.179338306471037 0.235245487105426 0.147166884757448 0.0680545183032132 0.107914255720443 0.135931970197518 0.0879271141289045 0.0362145869295292 0.00893268949912265 0.0239734690388503 0.0386243650380111 0.0303726611256956 0.0270332993161329 0.0112430430428437 0.0359831782540319 0.0799622397813229 0.0552375645001267 3.18701756349806 5.55907394223367 4.5891562203964 3.48647965598897 4.41430680723489 4.22139681322659 2.1555055209425 0.636725158213383 1.12135638905426 1.66982398734872 1.45375947787389 1.16049524021469 -0.254557966022487 -0.798624817638333 -1.3231599271902 -1.35287896038841 -1.37655101819767 -1.32122495721804 -1.2678417731659 -1.22221052874326 -1.19916171011086 -1.19560788798342 -1.18669909724779 -1.12142286079117 -1.06055058501707 -0.994393185525931 -0.98329456520891 -0.972885815729787 -0.949105450075718 -0.894320587902044 -0.919470440473519 -0.985789190207245 -0.356069927629418 0.240427566748824 0.196231218926267 0.214191792348619 0.219562761911725 -0.309849590699904 -0.837863240872763 -0.79012071029891 -0.736573973092158 -0.731565387816275 -0.72746146019381 -0.725989270480423 -0.745198629291437 -0.698297038849028 -0.656221493477573 -0.640042489006473 -0.658391770692568 -0.713196891355721 -0.718450062852571 -0.761697465591504 -0.75672424221688 -0.7318789598549 -0.741200614810405 -0.776263937042259 -0.735449324324935 -0.745192325824399 -0.792936409811032 -0.705353638530131 -0.630469949760966 -0.612837240031986 -0.657546209320501 -0.710902241594458 -0.673614169634144 -0.649611635697613 -0.605702898548249 -0.629789514235962 -0.659572118500299 -0.66592388657989 -0.685464815546539 -0.684677910873775 -0.706136683630082 -0.733430784680184 -0.650141719689037 -0.575882737922189 0.0631099821691141 0.598760911721727 0.820509955213365 1.03093655792643 0.982049601717246 0.93696724304345 0.575648932680229 0.259088178619921 1.12421448143945 2.02475547285342 1.21564405580821 0.332471717286556 0.281558208726212 0.248842814350187 0.196762336575781 0.205521071018431 0.303371392418778 0.3968361179153 0.51562098006658 0.644005362329971 0.759639814349145 0.613584984872703 0.53044774676682 0.40452738449499 0.41236081550255 0.425673559691631 0.490325974111058 0.613051612277197 0.856719191134526 0.949927814945835 0.890473313010787 0.988956125558266 1.02101525684864 1
-0.279890943350651 -0.380156683804739 -0.455527769130177 -0.470956506748176 -0.521229707406394 -0.569508435011191 -0.477313381706975 -0.488218418205628 -0.517417088088733 -0.495084556600458 -0.430569438644844 -0.385519101272094 -0.345389212101361 -0.484444431767046 -0.350657302641922 -0.217522488772072 -0.238428730735815 -0.273338023178766 -0.266986063105214 -0.191140483289448 -0.160142155339311 -0.209380277567028 -0.319246339839645 -0.364105746460328 -0.225476460984023 -0.338799409701129 -0.425630583431173 -0.440256053669447 -0.364105294809543 -0.283827281553914 -0.28555731376121 -0.401766701388133 -0.399269345906736 -0.307588481073556 -0.244436628266977 -0.230232937815792 -0.301497920782549 -0.334680732377133 -0.386493826810484 -0.4888602405815 0.387772045198009 1.09388997213142 1.82207653044793 2.78253912435967 2.20882627408114 1.31319588100701 1.33222258585646 0.75987452544026 0.229550495803142 0.00174658108435388 -0.211023225400297 -0.16016422026196 -0.0682065064798206 0.0617100042126721 0.118613979934315 0.156403467029103 0.199758465045197 0.211306446975402 0.157969406313318 0.142358119222836 0.146023169854063 0.0960957182953058 0.0777892543645179 0.125989542439722 0.188574073040191 0.213451737217804 0.208158678466652 0.229149662272322 0.251350575838877 0.284825968966657 -0.078503866533509 -0.414307329758073 -0.56899337996662 -0.714383242217889 -0.749149380704728 -0.736573973092158 -0.72279420485438 -0.72746146019381 -0.764044839971589 -0.795510227983331 -0.756720620361748 -0.710071445073636 -0.729869511751134 -0.766719484334855 -0.823398285255739 -0.761887188780779 -0.77098582978136 -0.796576595974416 -0.79299383801188 -0.751552177107481 -0.713072179146304 -0.704174556822044 -0.755774521291906 -0.711719507461798 -0.645876598429214 -0.640842838656078 -0.687722069827875 -0.714619368582575 -0.699079596102057 -0.685285220797311 -0.694738788739466 -0.705915704043617 -0.758946442861613 -0.755591783486863 -0.704588875760771 -0.798587327796264 -0.80324563049965 -0.74820479875996 -0.79752474814295 -0.839810292693943 0.0958343331288711 0.975065745450556 0.83652010789975 0.785458742013629 0.908858658407705 2.01854472730342 3.03505962324624 2.08356600419406 1.20438788673203 1.05006822804182 0.850297485204643 0.503731831466223 0.111930563879639 -0.25789010602761 -0.611258646849273 -0.571477595462108 -0.447992601476304 -0.305930791837742 -0.415975723978237 0.453746462458591 1.32678072078953 1.6421548831098 1.98500520703624 2.37615774282681 1.60962769458127 0.829813750135282 0.834947730724514 0.680618380665508 0.828651261004585 0.42155215806159 0.454574358640133 -0.13667383730152 -0.691989130348135 -0.579089618157187 1
0.902154179592645 0.708142332301303 0.55096210901139 0.346466075033822 0.497047185350089 0.722626414702232 0.937683435825375 0.808269235015218 0.755884064282486 1.50802807700516 2.15786353619872 2.48765655897358 2.91272078868367 3.02594054054726 2.15871179212623 1.37727326320647 1.35840190190063 1.27494028993173 1.53771682257267 1.87987708719994 1.49932666118319 1.7113221553808 1.95144945761135 2.15881182394971 2.01312050410831 1.84510562950094 1.70372945392728 1.56437143075274 1.52236521710795 1.51758572314251 1.52746824208738 1.51872861021591 1.54900385747956 1.73781810121608 1.76766152316929 1.98580223576349 1.94414176504609 2.25865687975982 2.39369045752273 1.38171215916348 0.344576273163884 0.0715935177207479 -0.140227842074806 -0.247291021794854 -0.291226885656492 -0.350140015251032 -0.407947849980106 -0.345742909075318 -0.267589216190538 -0.132989673994414 0.0103569681178058 0.531506704054425 1.10047416392025 1.23413293517378 1.36280248798648 1.27782556811762 0.768241053316113 0.197864085973256 0.644138467813022 1.06960024540776 1.16511863636385 1.03516526494397 1.00363164286346 0.95626092279818 0.903284549262066 0.790806308541267 0.72628699883457 0.626657308243315 1.37642051211429 2.16746440732495 2.08961212518596 1.90988300636452 2.08463902212456 2.16681672639585 2.05738669649673 1.747839724864 1.02267120456272 0.499490716291325 0.463247276118501 0.925146447279444 1.30757925975437 1.19262684465391 2.70152275709492 2.69976735221834 2.28060764292811 1.28834515503067 0.510808428418826 0.558403431781808 0.520976042363176 0.480283736244644 0.993105284044492 1.46420932337842 1.29717139940456 0.486229802189409 -0.229537317722797 -0.142944171690698 0.360665547314562 0.940502250017586 0.77875109044807 0.5985304071511 0.343185731223144 0.0757441788202487 -0.134687954504297 -0.403519678536128 1.56697923861601 3.4246531295268 2.7537859582766 1.99463630770811 1.81430426296478 1.8485355681582 1.5040122893082 1.13366674776037 1.00943588693831 1.54256494712792 2.04147028172033 1.89230493636665 2.17414025750953 2.57347998945383 2.20184206149859 1.79153076201807 1.26974676650778 2.23677068062197 3.12836440402585 3.67731619006117 3.68225596434153 3.52126965309372 3.33254885876206 3.21613305374263 2.72341680296836 2.7972438168612 2.78760241795881 2.26694431232089 1.75515824242783 1.85656711368387 -0.157309922234423 -0.041392374315637 0.0880223685895023 0.0991693606380211 0.18185231482242 -0.128132515293698 -0.524874520873417 -0.639082769519496 -0.681144322245514 -0.731965880100419 1
-0.578271265647016 -0.52601119111792 -0.444218894094878 -0.460057538991082 -0.487660139513323 -0.517823041022654 -0.504789048066826 -0.502310675305854 -0.517417088088733 -0.448500541865444 -0.370373322950808 -0.354288931052033 -0.312143191685187 -0.263985472153105 -0.265304612343686 -0.41687195776939 -0.313573701683412 -0.292452570254204 -0.364013099969616 -0.434789609229375 -0.324040310057583 -0.209380277567028 -0.274282066622793 -0.341376759339517 -0.382178248540486 -0.427037997143637 -0.360446092491629 -0.292546660080443 -0.342908996922829 -0.388560595780451 -0.28555731376121 -0.174611341951096 -0.316364103209447 -0.436772054691848 -0.265841927750342 -0.00241623772820156 0.191447376106665 0.786762559357764 1.20447868272124 0.630648998659813 -0.0225877891261778 -0.567341766285923 -0.976946457769778 -0.999524713253907 -1.13986878391606 -1.26380339488573 0.908628466606766 0.873855704256298 0.907468284885434 0.956128387892295 1.09395475744326 1.19932690684266 1.41372877660481 1.7538668117854 2.06341349252071 1.73378840042833 1.41424399453306 1.46144602017499 1.3222163693784 1.58334250451022 1.80811934737597 0.927226236593552 0.306649170622683 0.328235135091141 0.351008272181526 0.431321386773828 0.489750156927477 0.527280396750567 0.568117839450401 0.572758906597925 0.463525131396358 0.390607072362306 0.436484522388239 0.705636742313168 0.961403629852365 0.838450559951743 0.750764532743978 0.753969686228983 0.767691832047825 0.683650773558353 0.548072700089006 0.411802546511 0.330089356635867 0.271421104737064 0.195964608319431 0.0286685031126178 -0.0836468797319848 -0.119086582096304 -0.16147343038976 -0.0372943786091899 -0.0811546001867501 -0.141228741770001 -0.152589379643977 -0.204113867779083 -0.229537317722797 -0.174062838376034 -0.12073692994472 -0.0525707211425107 -0.0015435120503968 0.120017309461238 0.21908606035805 0.175956984315616 0.231256676601717 0.183267163048429 2.31128028034798 2.19915924682145 2.08798260960822 3.39971135304605 3.16828924111572 2.57422402139436 2.04624173220484 1.51430915330393 1.37688191739526 1.35328839584934 1.49890183941488 1.53351816212528 1.54917656978955 1.35823880523804 1.28913889504552 1.20510130332776 1.24178348108757 1.18687992553177 1.15772248487373 1.04923465664511 1.01104654825865 0.903815017389413 0.971467203297206 1.07614489440266 1.06796516168061 1.14210047084748 1.09654251851828 1.00955558603358 0.981340128246166 1.02677312385858 1.19435664178126 1.47414327967711 1.81720574120343 1.94923442436184 1.93898945195063 2.00189559395804 2.27837572049295 2.54284046786102 3.35312429192985 3.95623948615869 1
-0.509414268194009 -0.436254571232886 -0.398983393953684 -0.383764764691429 0.12778193852631 0.7484691116965 0.168364777749534 -0.460033904005175 -0.0571877559063649 0.560819777393201 1.10443151155309 0.785612281980217 0.269662165597854 -0.297902235170634 -0.316516226522627 -0.308135883770853 -0.238428730735815 -0.292452570254204 -0.364013099969616 -0.414485515401048 -0.303553040717799 -0.188039139423163 -0.161871383580665 -0.386834733581139 -0.40456421819141 -0.360859056561756 -0.295261601552085 -0.334749343963015 -0.215731209602549 -0.137200641636763 -0.139681694325117 -0.360465726945035 -0.357816724558091 -0.329119076676604 -0.3514631256838 -0.43733902880451 -0.447555786527502 -0.369725835243849 -0.322212109253647 1.84935525909972 2.87152893716019 1.59520842573666 0.736334517224689 0.807925684279652 0.695032617726245 0.434673400589029 0.187373614911349 0.349542281702519 0.523314871072135 0.518235558886299 0.499723711684139 0.448029178705896 0.329385886542885 0.243012519309751 0.263567980872432 0.279636664950918 0.406479406234621 0.722116165056952 0.912810843904964 0.631039780320298 0.352268680933424 0.290385969326065 0.327454617555244 0.487902708236999 0.610902990807663 0.714551931196659 0.72628699883457 0.207065904162823 -0.305722887753805 -0.313188593805976 -0.316996625622651 -0.313693029493025 -0.392775603265253 -0.477713244796046 -0.626235391922182 -0.755324265152204 -0.749107753740065 -0.754727064115702 -0.783072624717172 -0.765323268768195 -0.678822511678121 -0.602371541881511 -0.307682504851227 -0.0174527983090352 0.55411913849449 0.497789463137271 0.557250249368109 0.667997404615032 0.734878115912604 0.573447796918335 0.392783584032915 0.400867228280114 0.3765203937314 0.476077689395755 0.593228403673217 0.562412273176925 0.499737374078355 0.746453508526533 0.837864317910075 0.855293532740783 0.738048320339355 0.556765645198012 0.607964385093201 0.460657306342948 0.262035853761265 0.247795910513691 0.209140283228974 0.135225618967487 0.0517202677387043 0.0425608947636613 0.0149045655323578 -0.0320506192167756 -0.107311852685738 0.224639330817861 0.529060748793889 0.862454010303456 1.17292292106018 0.87468733926736 0.624169445201148 0.544525591239831 0.43084820390151 0.683507645693997 0.89449594693644 1.58868297139894 2.35364395110659 2.34511471289412 2.53146758280077 2.19072206072556 1.72418022669557 1.26584950606345 0.921879054726302 0.548773381990404 0.46035367513376 0.429631654545056 0.43709766314597 0.330685241335276 0.210804619899367 0.215459164643518 0.278872156749745 0.604780382513353 0.792315351575839 0.153606879091089 -0.442558543987831 -0.538322614972325 1
-0.704509094310864 -0.582109078546067 -0.466836644165475 -0.416461667962709 -0.431710859691538 -0.479058995531251 -0.504789048066826 -0.488218418205628 -0.517417088088733 -0.526140566423801 -0.430569438644844 -0.338673845942002 -0.428504263141796 -0.416610905731987 -0.333586764582275 -0.290013204771097 -0.257214973472714 -0.23510892902789 -0.208769840986572 -0.211444577117775 -0.303553040717799 -0.294744830142487 -0.251799930014368 -0.227731823735461 -0.270248400285869 -0.316739762840502 -0.316989765198599 -0.250343976197871 -0.215731209602549 -0.200040630172685 -0.160521068530273 -0.0920093930649005 -0.233458860512158 -0.350649672279653 -0.308652526717071 -0.395917810606766 -0.447555786527502 1.61032247672558 3.27756407392924 1.8635262621281 0.474163589266258 0.346827178523621 0.407623632487379 0.358675007436051 0.259243534836199 0.071550775349598 -0.133184096953281 -0.140576787206448 -0.120707028556042 -0.189129780277234 -0.176068458002702 -0.124388137969733 -0.128447778149927 -0.0954188422047958 -0.086737521394683 -0.385822603826881 -0.704645652658533 -0.985063682215598 -1.21098031948848 -1.17332327603956 -1.13997825217019 -1.09123359355933 -1.03530215652747 -1.00232797445767 -0.937636374339733 -0.908576957995717 -0.940734553653513 -0.908163880366909 -0.873719360436539 -0.877980125313464 -0.859025623552518 -0.806703100791757 -0.817771417662668 -0.848153240760669 -0.851577704690183 -0.755324265152204 -0.75787893670196 -0.791081202678225 -0.811614301835546 -0.815634867460089 -0.785932411118109 -0.745971412804344 -0.747834916300067 -0.739637555924283 -0.76829758830573 -0.701075212481287 -0.77098582978136 -0.836428949731951 -0.721693146828737 -0.751552177107481 -0.807859815990237 -0.77714901432879 -0.798103303161936 -0.752327958636415 -0.735092158580589 -0.703080172026751 -0.666326404171906 -0.623302313763256 -0.604498432162849 -0.638601016144641 -0.672175212218539 -0.655809301295933 -0.113161799733355 0.407313048017079 0.300700842942147 0.247795910513691 -0.0918393127444009 -0.428487123772884 -0.164596858948132 0.149764870809912 0.0715554028499171 -0.0399806693322664 0.34659206729049 0.715356315614158 2.0279060706627 1.06842419551609 0.165328404123882 0.855599781400097 1.62162361996771 1.41405892653925 1.16488444618199 1.25879025122287 1.2928928692199 0.143238128020104 -0.960893387174257 -1.01338552097063 -1.09447924523454 -1.16787046712745 -1.1467606827449 -1.02350764543216 -0.935905060152021 -0.849192965869401 -0.535649838169368 -0.198530150836705 0.119537446298911 0.521261581058915 0.783788459345404 1.19863659850818 1.69104985591414 1.40640386448981 0.904895682554408 0.656015811309065 0.414181296119303 0.164908189966542 1
-0.463509603225337 -0.514791613632291 -0.545998769412565 -0.438259603476896 -0.431710859691538 -0.491980344028386 -0.491051214886901 -0.445941646904948 -0.410030243912847 -0.448500541865444 -0.50581458326239 -0.447979441712218 -0.395258242725622 -0.382694142714458 -0.384798378761217 -0.326258562770609 -0.257214973472714 -0.120421646575261 0.198743713843918 0.539806894530335 1.27396669844557 2.09546264197036 0.984717583449044 -0.273189797977083 -0.292634369936793 -0.294680115979876 -0.295261601552085 -0.313648002021729 -0.321712699036116 -0.283827281553914 -0.28555731376121 -0.298514265280389 -0.337090413883769 -0.372180267882702 -0.3514631256838 -0.375207201507894 -0.392784086873145 -0.43981604097728 -0.515057261924159 -0.61639926783684 -0.778513799723363 0.130572159321364 1.14473288917105 1.33031019223733 1.49780198094475 1.4889003770906 1.65278029772109 1.91108443148225 2.44408194013863 2.97717221407382 2.67857087946757 2.29646009713761 1.08842590958623 -0.107505676544601 -0.0142605209256247 0.0824635482760146 0.148078229747841 0.224748807977548 0.170763328984363 0.142358119222836 0.146023169854063 0.0745079126252217 0.0153729135668364 0.125989542439722 0.253547752696725 0.224345219695606 0.174367701051353 0.184982146053323 0.273196594018982 0.35127203149695 -0.295315465705456 -0.857010250924281 -0.848868672374674 -0.76583324165742 -0.749149380704728 -0.783449703242274 -0.819277217435225 -0.745638529475071 -0.773558732344381 -0.825697187198468 -0.785932411118109 -0.736996420871667 -0.666990595829872 -0.604227913871424 -0.713196891355721 -0.727137488038212 -0.733832373021935 -0.726834976898728 -0.772622211959553 -0.741200614810405 -0.744668058094282 -0.745874246825899 -0.808685498629444 -0.579742041144292 -0.35840423794145 0.023022050631096 0.424852544282467 0.677965717412043 2.87135934260305 4.9284903886862 3.4795228676319 1.93970236103408 1.96411213566254 2.08232275944936 1.98262787231049 2.29342800702955 2.58049467574647 2.54152180439653 2.58343182451797 2.42578774686878 2.1028925695224 1.887021508732 1.53538804818061 1.31823718264961 1.10553971874343 1.16808718836092 1.21756318446875 2.08356600419406 3.0623907612972 3.5440785695983 2.41624146873634 1.19407095810088 1.10792286958829 1.15297471717469 1.26278356129264 0.876620683511965 0.584980622789567 0.667466600084259 0.687658703546933 0.654838644684557 0.691640852455057 0.408195760417909 0.13856792468198 -0.097714058614941 -0.32830388515207 -0.168443267464729 0.0675586600378581 0.109741161002157 0.224972244567898 0.364293337920414 0.387026160052991 0.365735094916456 0.349112447503571 0.287209199521127 1
0.546393026085439 0.27057881036176 0.0533716074582562 0.0194970423210228 0.00469352291838324 0.0248735958569834 0.0447242791302025 0.117748637104115 0.218949843403056 0.281315688983115 0.291783949683593 0.254699388239169 0.23641614518168 0.295641117636132 0.33216421974397 0.271789844221343 0.419089765055664 0.548587501065076 0.489824824437124 0.438286425388699 0.515937732873559 0.601582971899831 0.669967670931085 0.681427661096986 0.647576355401988 0.720063639608966 0.682505762541081 0.593709701453578 0.547335514319132 0.428359255186535 0.485499531829569 0.506854736360015 0.616319877135056 1.41485916717035 2.15295691386985 1.07453543541313 0.0271322771435935 -0.194500320910271 -0.418634685588903 -0.545544252694985 -0.713720141672176 -0.980192257490233 -1.06659488087995 -1.05176316404967 -1.13986878391606 -1.33408519331917 -0.591123685331323 0.189968631360065 0.828377876159167 1.4838453869508 1.69983739233491 1.87907247039497 1.28119797893057 0.702312224222349 0.420601481888725 0.13175682744474 0.29019887681557 0.453268945014031 0.42664178240526 0.35537320226532 0.279476147611297 0.171653038140601 0.16101104209476 0.285657115585579 0.41598195183806 0.529362729074038 0.636177725727106 0.33956845281982 0.360580666739402 0.373420719007047 0.431003391520566 0.461037082547839 0.363924261393558 0.252876747245295 -0.155065101589091 -0.549071052491693 -0.54737054561648 -0.527513698099936 -0.526197530651804 -0.413142077924937 -0.260120177503626 -0.252346856507104 -0.244803588929964 -0.2431355350638 -0.015254729988938 0.228479282382377 0.297176052052129 0.379067839872896 0.582090920520156 0.801182167454022 1.39331975071888 1.95418068092371 1.7733701954424 1.09535656980867 0.513925683538662 -0.0599610605298008 -0.687722069827875 -0.611887681910841 -0.521739913716042 0.108346258298071 0.670357590776576 0.0957867399193222 -0.371475656984658 1.86894572614589 3.6935536435645 2.74591805602845 1.8417265765391 1.5487142873314 1.33359953699403 1.42796612366906 1.40689656819239 1.30812785030117 1.08868895233099 1.04483771969167 1.81087869374052 2.58994588628042 2.90751601350747 3.36243238130073 2.9776397529837 2.56669613844779 1.89192986710742 1.16530682782443 1.11503710034336 0.834838531550646 0.612462944288171 0.550288676982597 0.606061708999075 0.645175056757802 0.195497404785709 0.0283591539036621 -0.205494211567382 -0.0760160472206821 -0.083617474439487 -0.0356733864784707 0.0625394586596949 0.19455928438982 0.333586871209232 0.37403617010556 0.559151700095349 0.788008606965115 0.871121583260837 0.935131884763496 0.728680731095339 0.491044215445437 1
-0.566795099404849 -0.570889501060438 -0.568616519483162 -0.503653410019455 -0.409331147762824 -0.427373601542714 -0.518526881246752 -0.516402932406081 -0.471394154870496 -0.432972536953773 -0.445618467568353 -0.416749271492156 -0.411881252933709 -0.399652524223223 -0.367727840701569 -0.271890525771341 -0.238428730735815 -0.349796211480519 -0.402823914715377 -0.333269140087739 -0.365014848737151 -0.40145052086181 -0.386692749664922 -0.295918785097894 -0.225476460984023 -0.228501175397995 -0.27353343790557 -0.292546660080443 -0.300516401149403 -0.346667270089836 -0.368914810581834 -0.360465726945035 -0.357816724558091 -0.393710863485751 -0.372868425167164 0.411795944249235 1.12256627023074 1.52270971955879 1.23661954149966 0.19134790478031 -0.702921198663645 -0.990022031090336 -0.249798136987242 0.651210331892349 0.52301061132228 0.258968904505434 0.118682676654643 1.35257665528366 2.59096412777313 2.15752666234465 1.81635328366022 1.73596814122606 1.65469386328524 1.60882479970774 1.60439248955001 2.04187139523287 2.56412922989923 2.33519948531448 1.51412520944407 0.806463966355285 1.79598725848895 2.4491665363345 1.25329700605419 0.189856571698065 0.210231966259036 0.191664772262202 0.196895019328219 0.229149662272322 0.240427566748824 0.218379906436365 0.235872952265814 0.22962419193823 0.280998248828209 0.273456747021107 0.285376691548364 0.219690921970211 0.145552908373224 0.154126399947361 0.301511105781047 0.452217419575641 0.197531211012684 0.169477764328719 0.0785736929508161 0.06379298692268 0.104130113402749 0.167667306082886 0.24144586691299 0.33921548611536 0.378374659996891 0.387119675570954 0.413847503331567 0.400867228280114 0.365938198263892 0.354252335871903 0.424710123387287 0.458683384225804 0.456946042766419 0.540990135183064 0.648701990031659 0.621872509477435 0.456003613827776 0.00559521497349151 -0.360712579599187 -0.104791831911263 0.0783771551520783 0.257222786534502 0.154416720324724 0.0174348966038271 -0.308808276739356 -0.229572275199899 -0.187419853458926 -0.254092022450518 0.231314881264781 0.68731534505437 0.583317593024434 1.16808718836092 1.09001957472998 1.05283787936182 1.08052102842768 0.982662543134889 0.843306663849591 2.27272584346752 3.63347478763524 2.4393514677415 1.38865206780964 1.35252152636729 1.39308892748736 0.154761103575724 0.173126436660199 0.0360934686046606 -0.134040976379754 -0.208783800928038 -0.229187218691483 -0.159754730751411 -0.0270288076305012 0.140108901611638 0.333586871209232 0.458610573018649 0.613051612277197 0.742201550852175 0.713509119890841 0.723003668938128 0.739525539197961 0.684687480573531 1
0.202108038820402 0.225700500419243 0.290857983199525 0.270173300734169 0.284439922027307 0.309143262793936 0.305743109548791 0.625069892712273 1.04736264133132 1.77200416050358 1.90203004449907 2.17535485677296 2.18130833952785 3.56860874882773 4.94120949584874 2.42838864519232 -0.38871867263101 -0.292452570254204 -0.169959026240811 -0.00840363883450196 1.04860673570794 2.22350947083355 1.0296818566659 -0.318647772218706 -0.337406309238639 -0.360859056561756 -0.512543238017232 -0.609066789199737 -0.53367567790325 -0.47234724716168 -0.514790430017928 -0.546320111938975 -0.647985073998603 -0.609016819516239 -0.54411082103408 -0.333785983310151 -0.429298553309383 -0.579996452444142 -0.675761555816252 -0.772280301148922 -0.843307457774551 -0.950702936689925 -1.11639956038561 -1.21892620659613 -1.28895452279949 -1.33408519331917 -1.4383119238307 -1.51974905088052 -1.51043849617474 -1.52526430980835 -1.387833727786 -1.42425246125397 -1.40556273755619 -1.4854047912824 -1.42756203007226 -0.669258959047054 0.122238112099163 0.144094641964672 0.106793715629138 0.117297521217838 0.133891080967042 0.0745079126252217 0.0985947012970785 0.08341152293416 0.221060912868458 0.344173526951418 0.298267951574116 0.251233420381822 0.262273584928929 0.694576687903462 1.08143818903641 0.410729932415315 0.0425859627028302 -0.333653246365359 -0.370164581958546 -0.427194154101391 -0.503514630807005 0.490402181650695 1.5668587913623 1.74019434608813 1.2588929418271 0.734902256087376 1.39004822502287 2.04980107036461 2.66631252157818 1.99202659506765 1.61612376701174 0.767628289008872 -0.222588308546739 -0.213270937659494 -0.218070075627987 -0.287177656783493 -0.406562070864158 -0.305634995715626 -0.189885957655519 -0.15331706058581 1.6764989851566 1.84225816635836 2.00830622165778 2.02239864905752 1.05393839163232 0.416467717504498 -0.0485833354205287 -0.179473793567479 -0.308272736656736 -0.148132882360346 0.0176078130640989 1.31313284260408 2.48729087932383 2.50825234382743 2.36186782583124 1.41914855191804 1.18955649010348 0.897622624252783 0.786780758888978 0.962117003148281 0.879572618661003 0.87468733926736 0.578534286878495 0.241200009158638 0.0952887788590032 -0.0571687089244323 0.0692451793492682 0.16398614012602 0.332755152028184 0.23075525392259 0.184439984808923 0.340523964629541 0.493776979792512 0.422809203654596 0.278799938037651 -0.200973933062899 -0.66589645144747 -0.632814855791996 -0.597008684022659 -0.658496712468371 -0.740757827752086 -0.862864472498367 -0.960825823432737 -0.849593649072514 -0.761293215928411 -0.806552413592154 -0.822126827579599 -0.823691637266358 1
0.179155706336066 0.349115852761165 0.573579859081987 0.313769171762542 0.083022514668882 -0.298160116571372 -0.738332212125564 -0.657325503408347 -0.578780999046382 -0.495084556600458 -0.430569438644844 -0.572900122592464 -0.611357375430752 -0.620111483837164 -0.623785911596279 -0.543730710767682 -0.520222371789306 -0.464483493933148 -0.422229322088258 -0.414485515401048 -0.426476656756503 -0.465473935293404 -0.454139159490199 -0.59139561766844 -0.60603794504972 -0.559395878307399 -0.512543238017232 -0.482458737552019 -0.47008678424311 -0.47234724716168 -0.514790430017928 -0.546320111938975 -0.44072196725538 -0.565955628310141 -0.651137318450903 -0.706576947089844 -0.557099185836216 -0.492383695277353 -0.611479838259415 -0.74393829509218 -0.21696876327974 0.179721027321877 -0.389251239603071 -0.895047811662372 -1.10546438263526 -1.24037612874125 -1.34672400615509 -1.22339798595882 -1.22797275072378 -1.21087971462456 -1.28296942559322 -1.26922277132099 -1.20074241387783 -1.15906026410766 -1.12557452811785 -1.17451507052649 -1.13100759386172 -1.06571784822847 -0.967895788738629 -0.897656697984583 -0.873072296655719 0.0529201069551374 0.0673865308982377 0.211145581450846 0.0261398738988557 -0.18960711446084 -0.51271550639306 -0.808786968874161 -0.753566260445961 -0.778311031518025 -0.793982143800934 -0.615535930288167 -0.454970112689265 -0.539453244123483 -0.636478224320728 -0.614697074701856 -0.81050603447333 -0.836523875881378 -0.849669871326712 -0.876008785890362 -0.824881465459922 -0.817771348265761 -0.846644641319194 -0.884074507447333 -0.906049330680753 -0.831386590265913 -0.854581107490068 -0.876281303489488 -0.864294529195023 -0.855067800078248 -0.860519614236867 -0.8605483943365 -0.935671844239534 -0.884305424953921 -0.834220558748784 -0.215554393956482 0.446248209938435 0.449673080363745 0.435894371168441 0.42346463970359 -0.773711306562708 -0.735979545692227 -0.780472597632555 -0.851611448473427 -0.839916337893856 -0.71374544360897 -0.5661101912479 -0.579932338240447 -0.613254603187497 -0.633648800297306 0.484297217592135 1.5380993036504 1.28321920374937 1.14999135929088 0.766434442302524 0.45051363987818 0.0314076138981721 -0.327828806370254 -0.321130262910956 -0.594630483687318 -0.918380317623569 -0.984811910339747 -1.01211789542013 -1.05323057008773 -1.08676189369125 -1.10176710607233 -1.14366844639005 0.139900074691419 0.158212457909858 0.252654280232625 -0.0625877411921258 -0.364981158230809 -0.459034183299897 -0.516488595536115 -0.450442430093247 -0.386244798577459 -0.403106636649957 -0.482279659389466 -0.292466912377834 -0.105228987237228 -0.198391561035567 -0.315308124312356 -0.540161816911428 -0.742157630896634 1
-0.693032928068696 -0.638206965974213 -0.444218894094878 -0.274775087120496 0.217300786241165 0.813075854182171 0.498072774067751 0.131840894204342 -0.287302421997549 -0.370860517307087 -0.475716525415371 -0.432364356602187 -0.428504263141796 -0.416610905731987 -0.401868916820864 -0.398749278769634 -0.351146187157211 -0.388025305631395 -0.441634729461138 -0.394181421572721 -0.303553040717799 -0.273403691998622 -0.229317793405942 -0.227731823735461 -0.247862430634946 -0.250560822258622 -0.382174256138144 -0.461357395610733 -0.448890486356396 -0.367613932935143 -0.368914810581834 -0.381116214166584 -0.461448277929703 -0.458302650294897 -0.330057826200435 -0.230232937815792 -0.447555786527502 -0.0718424608767667 0.22418248997947 0.0212958684398577 0.355375216172415 0.101082838521056 0.507232991498685 1.06911793825849 1.24550303821894 1.16091865106789 1.00021638428237 1.24999359434923 1.50629566524146 1.96665030098306 2.55040339900973 1.30665515371934 0.0402277825263719 0.907788407999039 1.74934649048813 0.957419253520898 0.135158170923502 0.224748807977548 0.260320787681676 0.192479315232832 0.158155258741085 0.128477426800432 0.119400148229639 0.147278552192503 0.210231966259036 0.257025667129009 0.309531610712549 0.33956845281982 0.764732003071348 1.20399650063571 1.45001790762872 1.59797867554287 1.86695823914051 2.07420672740469 3.44016907030037 4.36350546724047 3.338263506503 2.76253584180835 2.79415090745239 2.83698719757142 2.25209382754335 2.09012603792162 2.10866440698016 2.09493761771557 2.08775520360308 2.13971282322356 2.51709509342781 2.44142714682538 2.21182100470627 2.27110401363891 2.2990682805609 2.2460785109507 1.81569897731242 1.31870305126906 0.513925683538662 -0.236300171746707 -0.313297920848433 -0.395009676714958 -0.474449331746437 -0.475206299860298 -0.480384811790666 -0.515511373602419 -0.586737204694078 -0.275493458554043 0.00104717679031553 0.323210918680175 0.637808192645598 0.858797199201396 1.07722368314297 1.33725506701454 1.4878263357889 1.26054754960822 1.00943588693831 0.862571411053047 0.678267070427888 0.76943521698162 0.860441077200187 0.372048315429415 -0.0799158546340745 -0.0553850044318626 -0.0515184695970932 -0.0355956112170994 -0.0303540512215974 0.475206321714764 1.00405385345215 1.32532719248985 1.77254847925849 1.96037611301883 1.98517485482652 0.948742603322508 0.993332289913929 0.650301664237205 0.307122365394817 0.15044862993094 0.0218266103459693 0.0493582636480005 0.108486077141146 0.0991693606380211 0.332772068931592 0.581876854456882 0.206897630487281 0.421558309607342 0.631077458171742 1.20446677118052 1
-0.67008059558436 -0.582109078546067 -0.545998769412565 -0.525451345533642 -0.49884999547768 -0.556587086514057 -0.573478213966455 -0.544587446606534 -0.471394154870496 -0.40191652713043 -0.415520409721335 -0.432364356602187 -0.378635232517535 -0.382694142714458 -0.384798378761217 -0.380626599769877 -0.369932429894111 -0.388025305631395 -0.325202285223855 -0.231748670946102 -0.201116694018879 -0.209380277567028 -0.206835656797516 -0.20500283661465 -0.270248400285869 -0.294680115979876 -0.338717928845114 -0.376952027845588 -0.364105294809543 -0.367613932935143 -0.389754184786991 -0.381116214166584 -0.378543035232414 -0.372180267882702 -0.308652526717071 -0.313075374211279 -0.338012387218788 -0.422293489543922 -0.531127691313368 -0.673083279950324 0.204190014052978 0.877634952929163 0.636725158213383 0.828821064597959 1.02760849677391 1.37176404636821 1.46960446236987 1.67172395596857 0.737988837614861 0.450867431346914 0.196782394238314 0.185671241896233 0.208903343202671 0.267186187989361 0.323965481263314 0.37822322328837 0.432319523883299 0.493596028020469 0.477817473089439 0.455615594285312 0.41292912536853 0.311973774996149 0.317051894088964 0.370813154596703 -0.753544281979553 -0.723387755873097 -0.692934052607988 -0.621075024943414 -0.611567142275277 -0.645418906457439 -0.663895184297765 -0.635658790341177 -0.620822137819963 -0.590903243563014 -0.595506894726546 -0.595946782641809 -0.58245527746406 -0.563867836662459 -0.56425310014297 -0.584201513477376 -0.50355176713996 -0.476721654824032 -0.487336550340549 -0.504927509699328 0.829622623244536 0.775787069077806 0.148562225014426 -0.5574624734292 -0.538348512357799 -0.513466244274718 -0.523496905458438 -0.547800719307587 0.133129897978727 0.831401637173655 0.375145923303189 -0.0392152827395767 0.264385051862706 0.620892558149969 0.625056699046857 0.551846202498431 0.422158249046387 0.266148509261447 0.0805735932051231 -0.190142645232653 -0.211610263704533 -0.223547890526829 -0.219527626187651 -0.0498740876039784 0.0917789949029333 0.454883879556934 0.75945842742028 0.975065745450556 1.07427930407777 0.988755778572095 0.990243924753523 1.02855899837816 0.75840618940917 0.562923894102053 0.558976361883072 0.537785022749138 0.298022598155518 0.0435057470431212 -0.115724820282339 -0.285554122168832 -0.219667737685291 -0.163562587300397 -0.117722250860686 -0.053293300804551 0.143298479159518 0.183045447923636 0.159711212724938 -0.0135371042995736 -0.190879391256747 -0.245060654939058 -0.29573360650109 -0.567746074504734 -0.904467496165239 -0.958010675775592 -0.950045840996367 -0.826690121016043 -0.772551249026268 -0.761893841839445 -0.735368362758623 -0.711582378507988 1
-0.589747431889184 -0.481132881175403 -0.387674518918386 -0.394663732448522 -0.420521003727181 -0.466137647034117 -0.449837715347123 -0.431849389804722 -0.410030243912847 -0.370860517307087 -0.340275265103789 -0.30744367572194 -0.2955201814771 -0.297902235170634 -0.316516226522627 -0.362503920770121 -0.351146187157211 -0.349796211480519 -0.325202285223855 -0.333269140087739 -0.344527579397367 -0.337427106430216 -0.296764203231219 -0.295918785097894 -0.315020339587716 -0.338799409701129 -0.338717928845114 -0.313648002021729 -0.279320103262689 -0.262880618708607 -0.243878565350897 -0.236562803615742 -0.233458860512158 0.0369010485752254 0.312101158300501 1.13666726270975 1.70679773321055 1.13721358802492 0.513450218985239 0.148834895695197 -0.238566649296802 -0.488703577485102 -0.608391829427945 -0.633855557683534 0.110157795952762 0.868077824261899 1.37801654469426 0.96504064730913 0.579808020162326 0.697883898991323 0.965787276985408 1.22317762837081 1.02818463791613 0.859441070639818 0.541396482670489 0.328929944119644 0.122238112099163 0.197864085973256 0.209145096997497 0.205009614235331 0.146023169854063 0.0421262041200952 0.0881919778307982 0.221790086327236 0.361837218790949 0.398640939340424 0.410904542958446 0.549364154860067 0.68827093944098 0.561684562842877 0.387641071686177 0.219562761911725 0.229169490974866 0.222006747581576 0.244405361954182 0.219690921970211 0.171866457258909 0.208657607791145 0.263455536289881 0.341531902453474 0.392276482721751 0.393852562645646 0.383985570282664 1.68870869155699 1.67449997647801 0.871348746119865 0.213580774343421 0.319289309236592 0.81636462012191 1.32911184460493 0.961509405096514 0.557241065794571 0.566999912146536 0.496381914983064 0.474274323471384 0.489802050911141 0.489039541250371 0.575234030740309 0.636879344539258 0.575188304824766 0.534976131651018 0.426488998054034 0.446518224311136 0.35396878969121 0.271702101056486 0.21951528245126 0.400672753393849 0.497011409084441 0.476342775679531 0.55384139590732 0.403367449995622 0.22171098447893 -0.0424684355462765 -0.266077653978437 -0.237317175962561 -0.034512925299967 0.178082765097759 0.295698083960361 0.45466742857415 0.571487865202604 0.661545308618233 0.683507645693997 0.666840562774461 0.551282366103123 0.283806288382686 -0.00719516750507466 -0.0896141359146754 -0.164751017436841 -0.177352063972794 -0.110858510714315 0.898061309663759 0.915837171651916 0.774477860098593 0.670039259073878 0.559236208087147 0.403285751706186 0.231268328451012 0.331748968649016 0.526811752786241 0.570425090428647 0.477090424835846 0.477381524298228 0.533474185248144 0.542002969426514 1
-0.589747431889184 -0.593328656031696 -0.489454394236072 -0.416461667962709 -0.420521003727181 -0.50490169252552 -0.546002547606603 -0.502310675305854 -0.42537122165226 -0.417444532042101 -0.445618467568353 -0.432364356602187 -0.378635232517535 -0.314860616679399 -0.333586764582275 -0.326258562770609 -0.294787458946513 -0.273338023178766 -0.344607692596736 -0.353573233916066 -0.303553040717799 -0.252062553854757 -0.251799930014368 -0.318647772218706 -0.337406309238639 -0.250560822258622 -0.186620783319511 -0.355850685904302 -0.364105294809543 -0.325720607244529 -0.28555731376121 -0.360465726945035 -0.357816724558091 -0.329119076676604 -0.265841927750342 -0.292364765112407 -0.301497920782549 -0.317158180943775 -0.354352968032066 -0.4888602405815 1.64044943418763 1.27082589693327 1.09492820966539 1.06911793825849 1.02760849677391 0.83293692504518 0.656761692998843 0.566106521452993 0.365134053619601 0.0803427298803021 -0.16441686887017 -0.172089581026035 -0.15254428681797 -0.119592510884406 -0.0504990211601539 -0.00379969026925567 0.070557876801807 0.117209919960379 0.106793715629138 0.104767222215339 0.0974948143059785 0.0313323012850531 0.0569838074319574 0.115345037563331 0.166916179821346 0.191664772262202 0.196895019328219 0.240191541327072 0.251350575838877 0.284825968966657 0.300916432017398 0.249747051991239 0.280998248828209 0.242586747357389 0.234162529555637 0.191565483880141 0.163095274297014 0.208657607791145 0.234913859171507 0.250971024808065 0.304641110452671 0.232302707857459 0.18636612024441 0.172120700564967 -0.10708922490562 -0.327515929498693 -0.575930181794375 -0.846392038171336 -0.772622211959553 -0.730849052513328 -0.734136098444956 -0.735449324324935 -0.766356716759414 -0.721871620255452 -0.71526647854695 -0.754944616502312 -0.741211233967795 -0.68037547302533 -0.687256950609656 -0.720298374286813 -0.751147730041782 -0.715936984593153 -0.715894133319729 -0.712916376826168 -0.346937725837618 -0.044437246131431 0.218260877046349 0.404461555798709 0.276049139858387 0.232229467768567 0.435739357034227 0.594423339906998 0.541122318708873 0.939684080092466 1.31578499013679 1.15479878931494 1.00073904791284 0.811062146376481 0.676323911855609 0.996143680116275 1.30470087328304 1.92036524758108 1.88337402189003 0.9039985719037 0.892170736548158 0.788239098410262 0.837953657303658 0.927534605559603 0.419207086040811 -0.0412496784053263 -0.10228398296303 -0.154114725872068 -0.175556260282853 -0.159754730751411 -0.100311934595207 -0.250118841632003 -0.423570345201602 -0.66200026557978 -0.842246016632673 -0.849593649072514 -0.795067315221982 -0.728399913024914 -0.670299514142892 -0.670815375323126 1
-0.429081104498833 -0.380156683804739 -0.331130143741893 -0.329269925905963 -0.331002156012325 -0.349845510559909 -0.29872155036794 -0.276834561702229 -0.241279488779312 -0.153468448543686 -0.0994908023276436 -0.0888324841815088 -0.129290079396231 0.10909892103972 0.315093681684323 1.12355575720988 1.99713415495521 1.67634577851593 1.34366274884387 0.763151926641936 0.10619234607788 0.0467133801593484 0.0629499825035918 0.135931970197518 0.132699053430751 0.124453174372037 0.074117180438667 0.0872774948627089 0.0810169608114377 0.051319323971003 -0.0354848232993357 -0.030057931400254 0.0567094889283541 0.144554026590469 0.0980481634668557 0.0390049804695421 0.00887504392547441 -0.106887563743482 -0.274000821086019 -0.432176228468016 -0.584132825569801 -0.763937238287975 -0.84745429105508 -0.842809360866604 0.282179802356728 1.43033221172941 0.507931326775979 -0.300150437548903 0.139161457258837 0.596831707682247 1.35028971835896 1.37820731830379 2.0281897476399 2.10438500763976 1.95469799181712 1.83237495876578 1.89228617103361 2.69814323237243 3.20292300202199 3.45035705588258 3.64006476931617 3.83078609921989 4.32210042860686 3.54287560776107 2.72254757964502 2.14159813578861 1.55979777507861 2.45960923133179 3.35348515741381 3.41886525164546 3.32543824046606 2.36264735755723 1.74256922029249 1.19955673693267 0.643875825497455 1.07282921070232 1.46123035265747 1.09933400257295 0.701094585438286 0.653463814343217 1.13230851521621 1.47982658649957 1.54275416368879 1.31858900327917 1.07757575951958 0.489102037951629 0.566538613557965 0.349178574554744 0.388560473023054 0.345713426382648 0.340123785786286 0.348742615775296 0.313027220926355 0.283187546316323 0.315668883202273 0.396446050855132 -0.17422609408464 -0.79452179154948 -0.758192823564062 -0.696956271960478 -0.706020576999929 -0.685873142944543 -0.7266572107052 -0.744922931821689 -0.762586359532093 -0.826867955858695 -0.848848599586525 -0.832341029019717 -0.837583475307179 -0.864549671781539 -0.915787761827545 -0.983656633075671 -0.986300396131765 -1.06524531493241 -1.12577300023774 -1.13745004611603 -1.10373051277689 -1.06588104390445 -1.0447734877416 -1.10017312048931 -1.15606824369534 -1.16458772456752 -1.16863097203149 -1.20538265886445 -1.22661578982124 -1.17655152423531 -1.2701549636471 -1.39821641483419 -1.370470364 -1.33288023347211 -1.35668522292361 -1.30997516991258 -1.2558369939424 -1.16016056895199 -1.1099905727756 -1.10317483849019 -1.10910458168168 -1.05315687905282 -0.90692591125089 -0.826690121016043 -0.795067315221982 -0.761893841839445 -0.670299514142892 -0.619856621342049 -1
-0.715985260553031 -0.716744008373618 -0.704323019906744 -0.699834829647135 -0.633128267049963 -0.634115177496862 -0.642167379866084 -0.600956475007441 -0.594121976785795 -0.603780590982159 -0.596108756803444 -0.510439782152341 -0.445127273349883 -0.620111483837164 -0.674997525775221 -0.743080179765 -0.614153585473803 -0.560056229310339 -0.51925635895266 -0.617526453684321 -0.549400272795206 -0.486815073437269 -0.409174886273347 -0.364105746460328 -0.359792278889563 -0.493216937725518 -0.621184056249807 -0.672370815023595 -0.66085346522353 -0.535187235697602 -0.535629804223084 -0.608271573603621 -0.668711384672926 -0.652078010722337 -0.58692142000081 -0.43733902880451 -0.28324068756443 -0.352203283810491 0.192041631201052 -0.00704613761688441 -0.465344452475958 -0.793426559088283 -0.329485624196288 0.264645796003669 -0.0962686117319973 1.03206868727326 2.11071988609913 0.919448175782714 -0.233693326736423 -0.200357801533798 -0.117810512340043 -0.0528359733852794 0.377578903878971 0.847354236300012 0.90378148501578 -0.854108755929776 -0.846766299726262 -1.11948729223706 -1.35171346886998 -1.42392925608954 -1.28556331881444 -1.10202749639437 -1.02489943306119 -0.970394459828499 -0.959294267558578 -0.93036392295132 -0.985789190207245 -0.952331396585908 -0.873719360436539 -0.811534062783171 -0.84818504359392 -0.816764530818262 -0.817771417662668 -0.693803242442076 -0.575021229929455 -0.558446198521716 -0.61754000931164 -0.672930252350026 -0.697447593362049 -0.745198629291437 -0.639873457336308 -0.620321525746865 -0.658007893555406 -0.69450100857333 -0.694829992372385 -0.605513535439228 -0.575930181794375 -0.318348350883984 0.317259781839912 -0.13045843928288 -0.618284542302371 -0.61035025431337 0.450595762003953 0.425317125427483 0.375145923303189 0.365327384169795 -0.0351542673208475 -0.452082835977032 -0.639966368640052 -0.860350988244821 -0.796274883083634 -0.705915704043617 -0.683604901163316 -0.766260635152037 -0.801251348712975 -0.892856088004368 -0.94917513157765 -0.899650013227523 -0.901677438769945 -0.922274889652598 -0.972438599145105 -1.03123693376862 -1.03673416501801 -1.04421458701257 -0.617115085576377 -0.193973713851687 -0.440503742135282 -0.652317290113738 0.59157290354211 0.888294584265184 1.18585691024715 0.575642157157333 -0.0730394357519682 -0.174898057603946 -0.261623906524289 0.808634848818347 1.96930528388056 1.336212899878 0.821884512299994 0.376403315448604 0.842486571184493 0.416005628283048 0.00832131140387878 0.359835898391527 0.779085588981265 -0.00509211913018199 -0.976090476095994 -0.968582476139728 -0.885365946378151 -0.838141885044278 -0.828841414515553 -0.7842231277158 -0.724523554656001 -0.650431873730695 -1
-0.738937593037367 -0.683085275916731 -0.625160894659654 -0.579946184319108 -0.543609419335107 -0.543665738016923 -0.504789048066826 -0.488218418205628 -0.502076110349321 -0.51061256151213 -0.520863612185899 -0.588515207702495 -0.644603395846925 -0.56923633931087 -0.504292145178748 -0.579976068767195 -0.557794857263104 -0.44536894685771 -0.325202285223855 -0.47539779688603 -0.508425734115638 -0.465473935293404 -0.454139159490199 -0.523208656306006 -0.494108096795103 -0.471157290864891 -0.512543238017232 -0.58796544725845 0.674513301639412 1.87367899151274 1.00648388695847 0.155796453593685 -0.212732549837835 -0.565955628310141 -0.522705521550716 -0.499470856101125 -0.520584719399978 -0.5975190038775 -0.627550267648624 -0.658912276921953 -0.810910628748957 -1.06866021989116 -0.787688675648296 -0.404006374182156 -0.245354350615434 -0.115867353806238 0.221719084039702 0.634495228742617 0.274745015075295 0.282447112498454 0.97743886611794 0.996595773853374 0.401675412547013 -0.167939848243627 -0.0504990211601539 0.0085236295229258 0.0317977003287899 1.52865782518572 2.83189924456169 1.34526682346274 -0.0966186078863611 -0.605507965982435 -1.02489943306119 -1.09812851834518 -1.08924162687165 -1.02840526525153 -1.07589846331471 -1.07379206618816 -1.07033352405749 -1.06624396914929 -1.04331548284867 -0.987808841268842 -0.931794684940023 -0.930473239863919 -0.933520363878546 -0.914701747662599 -0.88067549816849 -0.881966549084531 -0.897239333190669 -0.946445024059013 -0.873567783387189 -0.79084637246773 -0.801731129946863 -0.802828722215618 -0.860132083222412 -0.831386590265913 -0.882446200059638 -0.896207480368256 -0.894851968273512 -0.865419362375325 -0.871051573886193 -0.829273626833609 -0.829849889564459 -0.792936409811032 -0.754917838614228 -0.754944616502312 -0.794700398107715 -0.805936423401894 -0.805483405533666 -0.77865363010265 -0.81883845960456 -0.776064667890374 -0.812761829788968 -0.819604893477906 -0.820583843303416 -0.836294831879505 -0.830607411951775 -0.849168275071668 -0.941736165934174 -0.97175364782779 -0.964345622385453 -0.983656633075671 -0.669288134561066 -0.413292749417326 -0.216970859376107 -0.267059908604558 -0.293828590935695 -0.359641402815694 -0.39284265456084 -0.426116271419988 -0.44999528683507 -0.495821695640201 -0.535464434830987 -0.74201038849899 -0.953900692367758 -1.04737843831744 -1.17177656133606 -1.3016197270862 -1.25115853399728 -1.19366256885413 -1.22965724925671 -1.23187649126119 -1.23285229748156 -1.18342582100317 -1.15884599075207 -1.19392547645383 -1.22165497871572 -1.09544408050936 -0.874585963941781 -0.90685246921369 -0.87387354690698 -0.840046342406686 -0.800437211374355 -0.823691637266358 -1
3.04819726687805 3.00815571685531 0.992008235388032 0.978606204945233 0.877502288138226 0.864761248170708 0.965159102185226 0.455962807509554 -0.0725287336457772 0.0639236202197142 0.156342689372011 0.816842452200279 1.54963395162055 1.43185267872337 0.58822229063868 -0.253767846771585 -0.332359944420312 -0.292452570254204 -0.266986063105214 -0.25205276477443 -0.221603963358663 -0.166698001279299 -0.184353520189091 -0.182273849493839 -0.203090491333099 -0.272620469119249 -0.338717928845114 -0.292546660080443 -0.215731209602549 -0.220987293017992 -0.223039191145741 -0.215912316394193 -0.212732549837835 -0.199935503058311 -0.223031328783612 -0.250943546914663 -0.319755154000669 -0.43981604097728 -0.49898683253495 -0.588057261780098 -0.756915913706301 -0.921213615889617 -1.03671207317656 -1.07265854436798 -1.11693251639553 -1.17009433030781 -1.31237853702674 -0.402733498483338 0.523314871072135 0.304903155011582 0.115221270310592 0.13796979883993 0.19685508886865 0.291359856668971 0.372283481576019 1.6228785222987 3.00341122992676 1.86471685023937 0.541787086444663 0.418024697277815 0.279476147611297 0.139271329635475 0.108997424763358 0.157923057068893 0.221060912868458 0.409534421818226 0.433431861235312 4.29256115442026 4.24917190279812 3.50746000168585 2.62080054315723 1.53761009538384 0.726725566366961 0.664476742761543 1.43257392018546 1.97284322958455 2.1102978918377 2.52623394115196 1.81421999305488 1.34776387629135 0.76229249896898 0.69002729642399 1.41699633184627 2.14910147453671 1.24287785036961 0.315353534238795 0.352906237191267 0.428883282069816 0.480232790258523 0.459580611650491 0.477039261227522 1.23486102835722 1.2125138356645 0.780641073205384 0.414797283370467 0.43793760643558 0.456946042766419 0.52957550333065 0.565943471584852 0.575188304824766 0.546257919911481 0.406446436954961 0.414228992154723 0.385975344686731 0.300700842942147 0.21008840643045 0.127054938872599 0.0679166347596812 0.0196732860073212 0.0178215156760651 -0.0903041323431095 -0.166861471180119 -0.215384214584839 -0.266077653978437 -0.393305603125378 -0.519539490478114 -0.612687615282624 -0.85591790736455 -1.09040864606426 -1.10691368898 -1.12810495827514 -1.16458772456752 -0.649292126911976 -0.16798205356864 -0.212675042878792 -0.279138506279548 -0.440965572739802 -0.3282223351642 -0.184809053347964 0.15984250382064 0.183528957787481 -0.435269969017056 -0.39774165940432 -0.741386032030819 -1.1099905727756 -1.06687458330474 -0.996554184647638 -1.00029787723214 -0.928485876123628 -0.826690121016043 -0.750035182830554 -0.706070627148559 -0.648609897937648 -0.711582378507988 -1
-0.750413759279535 -0.705524430887989 -0.65908751976555 -0.579946184319108 -0.543609419335107 -0.582429783508325 -0.628429546686158 -0.572771960806987 -0.517417088088733 -0.432972536953773 -0.370373322950808 -0.198138079951725 -0.2955201814771 -0.416610905731987 -0.418939454880511 -0.253767846771585 -0.219642487998916 -0.330681664405081 -0.461040136834019 -0.495701890714357 -0.426476656756503 -0.358768244574081 -0.319246339839645 0.0904739959558954 0.446102628543678 1.18331622368213 1.89928292674591 1.90199290181332 0.738102195299552 -0.47234724716168 -0.514790430017928 -0.566970599160523 -0.52362720995267 -0.479833245897946 -0.372868425167164 -0.416628419705638 -0.447555786527502 -0.527428798144069 -0.531127691313368 -0.559715255723356 -0.767714856714832 -0.960532710290028 -1.08651675268222 -1.07265854436798 -1.16280505143659 -1.26380339488573 -1.33527551644564 -1.42856410782769 -1.44264671726651 -1.4466681610124 -1.45774326258119 -1.4600285435462 -1.4658040092263 -1.42497061958337 -1.40340302991591 -1.39633482678576 -1.41524888799718 -1.3345650682714 -1.32612562352789 -1.34874746207455 -1.33409167436252 -1.2099665247448 -1.11852394425771 -1.04490599396323 -0.937636374339733 -0.963044370384723 -1.04210748589941 -0.963373275640658 -0.917411396796749 -0.91120315657861 -0.924069103304102 -0.887194541003795 -0.87996592708668 -0.848153240760669 -0.831092039893092 -0.745949119122181 -0.6877094730068 -0.791081202678225 -0.916267117936251 -0.896133425367119 -0.805406938289015 -0.781871380535053 -0.819696534495796 -0.866019888506952 -0.942783128647426 -0.831386590265913 -0.780274193971217 -0.65709335782304 -0.517976886305473 -0.523817806571794 -0.512964945809112 -0.495676106802768 0.133129897978727 0.77048896041173 0.771659523975967 0.842480273344952 0.895557188713765 0.986160777427246 0.506830244122847 -0.0550484579862727 -0.153212952237234 -0.254958079314464 0.0267582062777681 0.26861797636982 0.300700842942147 0.360918422763417 0.218260877046349 0.0510893887077299 -0.24471431327659 -0.476966066075863 -0.632533575239749 -0.801265480419383 -0.878228034232663 -0.932050704773412 -0.976566678603739 -1.01121025517925 -1.00169562498588 -1.00225585101357 -0.992619021087141 -1.01928629860099 -1.04421510201451 -1.06391326859997 -1.00500366466507 -1.04631456605243 -1.11473267291725 -1.1425586068885 -1.19285764754557 -0.907802461652109 -0.550201532731298 -0.85335272201019 -1.22171800090253 -1.06005939822814 -0.895743416055884 -0.570774183655526 -0.523725557057953 -0.48607050033746 -0.843076370510307 -0.640856664851508 -0.34636682455968 0.0436439451298294 0.364510093857277 -0.0138627649815702 -0.377489695372099 -0.619856621342049 -1
-0.842223089216878 -0.683085275916731 -0.670396394800848 -0.667137926375855 -0.633128267049963 -0.647036525993996 -0.642167379866084 -0.64323324630812 -0.640144910004032 -0.603780590982159 -0.566010698956426 -0.572900122592464 -0.561488344806491 -0.535319576293341 -0.521362683238395 -0.471239994768658 -0.445077400841708 -0.483598041008586 -0.499850951579779 -0.47539779688603 -0.487938464775854 -0.572179626012728 -0.566549842532327 -0.40956372070195 0.490874567845525 1.33773375170652 1.83409843580637 2.32401974063905 2.2430393452562 1.1824391176176 0.172908918752226 0.0938449919290389 0.0774357996026764 0.123023430987421 1.01847604125153 1.82011736297252 1.28688136919381 0.594014493590829 -0.209719103529182 -0.758109298120551 -0.897302172817206 -1.03917089909085 -1.12636049628674 -1.15624006564121 -1.27748638903923 -1.39265335868037 -1.49555437237796 -1.56534152240694 -1.60082753471904 -1.62631650111743 -1.25966624732815 -0.708730815409437 -0.128447778149927 0.400141365727219 0.90378148501578 1.31479552749416 1.80184575926323 1.13882935612348 0.34987824637899 0.35537320226532 0.364400769820445 0.193240843810685 0.129802871695919 0.285657115585579 0.405153005228638 0.474895316685033 0.534804793481209 0.549364154860067 0.480733766729981 0.329123343986852 0.149148312597035 0.108887031620173 0.146243478409517 0.170556748142045 0.182948367562909 0.107189169609932 0.0490698957923793 0.0632410535410548 0.0541499040884707 0.069849269517246 0.109895838743603 0.106652820799979 0.06959099067635 0.136011462684205 0.168414259844426 0.254541557939303 0.278599323672416 0.309326220797208 1.37658433656089 2.47813525958045 1.41438367001753 0.296618003270477 0.270698439056325 0.222274869554398 0.18680196298362 0.811361606659616 1.46254232859692 0.940502250017586 0.305845270752029 0.353438332724585 0.298058578181292 0.175956984315616 -0.134687954504297 -0.542214750183387 -0.810917596008195 -0.892856088004368 -0.921813350125525 -0.891236390201547 -0.901677438769945 -0.947014268740194 -0.996717529424059 -1.0470970339996 -1.05114381327123 -1.10029652813214 -1.13933721129537 -1.17067104373097 -1.17387949813322 -1.15495631395168 -1.10996657105968 -1.12713539445208 -1.22597645724587 -1.24368908282774 -1.21131635656186 -1.21921466693506 -1.28955004307974 -1.31252319362255 -1.32637119353912 -1.39821641483419 -1.40029832150069 -1.3947547510801 -1.39638146469451 -1.33340477350799 -1.28648325589019 -1.22220124108846 -1.18327369974031 -1.18485041265747 -1.16026385306079 -1.11658768123763 -1.01472573561458 -0.95265952532663 -0.885131580004837 -0.840046342406686 -0.822126827579599 -0.844075138858789 -1
-0.624175930615688 -0.593328656031696 -0.534689894377266 -0.525451345533642 -0.53241956337075 -0.556587086514057 -0.518526881246752 -0.516402932406081 -0.517417088088733 -0.479556551688787 -0.460667496491862 -0.401134186382125 -0.445127273349883 -0.484444431767046 -0.453080530999806 -0.398749278769634 -0.369932429894111 -0.368910758555957 -0.422229322088258 -0.47539779688603 -0.385502118076935 -0.294744830142487 -0.274282066622793 -0.318647772218706 -0.337406309238639 -0.316739762840502 -0.382174256138144 -0.41915471172816 -0.448890486356396 -0.388560595780451 -0.348075436376678 -0.422417188609682 -0.461448277929703 -0.436772054691848 -0.394273724650529 0.556770207941338 1.28688136919381 1.24234889662507 0.529520648374448 -0.134585164872224 -0.767714856714832 -0.174150822281818 0.507232991498685 0.567628810619121 -0.474717025820722 -0.584412676695827 -0.396499360270655 -0.129178669324844 0.0374737888964932 0.04665866611061 0.627891192141988 0.638834950931105 0.341434140876906 0.0617100042126721 0.0702959796216097 0.0701402284838332 0.083477935626146 0.103767558958233 0.874429075891829 1.62093340151772 0.789023880866188 -0.0334311157252 -0.00543253336572415 0.0621225131813789 0.145258286602502 0.191664772262202 0.106785746220755 0.184982146053323 0.251350575838877 0.218379906436365 0.159988892555632 -0.0722187088569119 -0.237289329705223 -0.529163244235577 -0.841334872291637 -0.820950287362367 -0.82804840039712 -0.818346806600117 -0.811614301835546 -0.825697187198468 -0.805406938289015 -0.772896388602376 -0.765800320848999 -0.757692174864664 -0.832581734747407 -0.805324314708988 -0.826716014920499 -0.836428949731951 -0.76243639893339 -0.803309988592865 -0.871051573886193 -0.808423781831681 -0.819267694096951 -0.803088522604686 -0.774743518647867 -0.79643617208276 -0.826793896591667 -0.760277895992235 -0.675434305117255 -0.755311527776315 -0.762429518302245 -0.72595826514269 -0.748183365476142 -0.766260635152037 -0.781918854122534 -0.845721707900316 -0.830607411951775 -0.832341029019717 -0.85360696617287 -0.905781970260867 -0.940066692106499 -0.959866482729199 -0.971890747878551 -1.03720434437262 -1.10542668365128 -1.150738445162 -1.1547479566724 -1.13586875608442 -1.10996657105968 -1.13387596294277 -1.19801317182566 -1.23649805025863 -0.812919434278398 -0.41004219480433 -0.191696958459292 0.00640199943364905 0.0509264388153753 0.489134253472595 0.941196342302715 1.04928869443549 0.000926245641320999 0.0333221028912579 -0.0223249505439098 -0.0822038905808234 -0.124739643583443 0.0130580084625455 0.51776024817403 0.944913389768911 1.43233027744127 2.01334735798628 2.6836649120158 2.37537082378836 2.03005770340997 1.77520481576859 -1
1.01691584201432 0.741801064758191 0.697977484470271 0.575344397932781 0.485857329385732 0.386671353776742 -0.0514405531292775 -0.502310675305854 -0.609462954525207 -0.61930859589383 -0.550961670032917 -0.526054867262372 -0.561488344806491 -0.535319576293341 -0.538433221298042 -0.561853389767439 -0.520222371789306 -0.483598041008586 -0.51925635895266 -0.536310078371012 -0.46745119543607 -0.508156211581134 -0.544067705923901 -0.545937643426817 -0.47172212714418 -0.471157290864891 -0.555999565310262 -0.566864105317164 -0.53367567790325 -0.514240572852295 -0.514790430017928 -0.505019137495877 -0.52362720995267 -0.58748622391319 -0.608326719484174 -0.582313292496612 -0.520584719399978 -0.632564106744215 -0.675761555816252 -0.729767292063809 -0.864905343791613 -1.02934112549075 -1.11639956038561 -1.12489699516375 -1.26601825527896 -1.38093972560813 -1.4612089032496 -1.48555469723571 -1.46524397690259 -0.98631928949328 -0.502312953713591 -0.184014941790111 -0.15254428681797 -0.0349846705057696 0.179011480325197 0.612366299339817 1.10416258274893 0.708673804054806 0.196351174326452 0.205009614235331 0.182419436515127 0.0853018154602639 0.0777892543645179 1.00948344718013 1.9861792102043 2.0544502759662 2.15677170941556 0.229149662272322 0.950423157602242 1.6801932821028 1.49338022746311 1.25589005464171 0.73709131793763 0.170556748142045 0.141977037968728 0.0696885854898393 0.0139851639447993 0.0450639842597935 0.101719365952428 0.12016086820914 0.0904213115726963 0.0707528530692708 0.0965390974997483 0.0818476058630612 0.00311216899439846 -0.0147686228155908 0.0649669473057179 0.120027540448912 0.133915147368974 0.169736867332344 0.192676350695723 0.181943855759876 0.143712093446234 0.141057967205163 0.147150602916342 0.18898827295289 0.264385051862706 0.335526761839596 0.353135852721634 0.330096230398251 0.331903942962681 0.2260633870633 0.220493599216246 0.151260608052908 -0.0859490488666678 -0.289536022672502 -0.629954347969525 -0.941718128357401 -0.941736165934174 -0.963507188131925 -0.996717529424059 -1.0470970339996 -1.06555346152444 -1.13534774133188 -1.17324773893946 -1.18395944277695 -1.16750231764628 -1.18040639110803 -1.15560172938233 -1.16757880539624 -1.21199481453576 -1.26526218053507 -1.25400174109223 -1.23996267904098 -1.28955004307974 -1.30572461015319 -1.35447930848513 -1.4279384726028 -1.41521230025103 -1.3792861216781 -1.39638146469451 -1.37245411283369 -1.30946795235103 -1.2144461570714 -1.16698856041482 -1.21207560404656 -1.20119127016408 -1.11658768123763 -1.00394575317821 -1.00991834546781 0.0267691009215707 1.02444902826891 0.923887276942534 0.77641323773947 -1
-0.578271265647016 -0.570889501060438 -0.512072144306669 -0.470956506748176 -0.465280427584609 -0.556587086514057 -0.587216047146381 -0.516402932406081 -0.486735132609909 -0.464028546777115 -0.49076555433888 -0.447979441712218 -0.362012222309448 -0.314860616679399 -0.333586764582275 -0.344381241770365 -0.276001216209614 -0.254223476103328 -0.286391470478094 -0.373877327744393 -0.405989387416719 -0.316085968286351 -0.319246339839645 -0.318647772218706 -0.40456421819141 -0.382918703422383 -0.316989765198599 -0.292546660080443 -0.342908996922829 -0.346667270089836 -0.223039191145741 -0.257213290837291 -0.295637792535125 -0.393710863485751 -0.372868425167164 -0.354496592409022 -0.356269620436907 -0.457338592410638 -0.563268550091787 -0.687254282978695 -0.562534939552739 -0.488703577485102 -0.269720008789504 0.0661396829797521 0.121625929713026 0.118405307638557 0.0041977795601321 -1.41716598994608 -1.4087508278124 -1.35684399095989 -1.39948531691853 -1.47195390431028 -1.44170750055826 -1.34036277920473 -1.28260802913414 -1.29774826844831 -1.33772853505114 -1.3076803462671 -1.21098031948848 -1.17332327603956 -1.13997825217019 -1.05885188505421 -0.993691262662348 -0.981038964704889 -0.980952160777423 -0.984831335340326 -1.00831650848411 -0.919205759421659 -0.906488387706696 -0.955500531598805 -0.999953163014283 -0.947563121162823 -0.900697430228017 -0.827573240984857 -0.820849207494546 -0.792824849272297 -0.75787893670196 -0.763815598756333 -0.792586517089963 -0.865946466151983 -0.824881465459922 -0.745971412804344 -0.765800320848999 -0.793801412745427 -0.86931553271408 -0.814011739894629 -0.780274193971217 -0.796576595974416 -0.813365464064206 -0.803309988592865 -0.744668058094282 -0.672899789319152 -0.734610130356891 -0.782784297017378 -0.784656358664686 -0.7445717276072 -0.709117735483843 -0.72603400043499 -0.746370178071661 -0.755311527776315 -0.739865941781318 -0.69589442349408 -0.737420288090671 -0.77692948681721 -0.752920112236873 -0.770306699733833 -0.757642661412775 -0.74820479875996 -0.372902240202123 0.0343144350677958 -0.0579322253045041 -0.151001370949137 -0.244203511091266 -0.665661484455422 -1.05795194494956 -1.13080584659304 -1.12286205423771 -1.09769364034989 -1.06433141273702 -1.07995141501723 -1.12810495827514 -1.14301462686019 -1.12594558750112 -1.15005462658201 -1.22661578982124 -1.25813452586765 -1.29123604985661 -1.33134178485481 -1.32572842774898 -1.32514591877111 -1.35668522292361 -1.27873569845202 -1.20986760102072 -1.14465040091788 -1.11813314243835 -1.08502471089747 -0.965858621820172 -0.979154276503864 -0.90692591125089 -0.872497177128984 -0.795067315221982 -0.728399913024914 -0.691989130348135 -0.711582378507988 -1
-0.601223598131352 -0.52601119111792 -0.421601144024281 -0.470956506748176 -0.543609419335107 -0.530744389519788 -0.504789048066826 -0.460033904005175 -0.471394154870496 -0.479556551688787 -0.415520409721335 -0.338673845942002 -0.362012222309448 -0.365735761205693 -0.333586764582275 -0.18127713077256 0.00579242484387709 0.777962065970335 1.55712222994555 1.00680105258186 0.372526847495072 0.0253722420154837 -0.34172847644807 -0.227731823735461 -0.180704521682176 -0.206441528537368 -0.27353343790557 -0.313648002021729 -0.364105294809543 -0.325720607244529 -0.306396687966366 -0.298514265280389 -0.316364103209447 -0.329119076676604 -0.201626029300248 -0.105969283222561 -0.173697288255716 1.82059309392587 3.45433879721055 1.18331811676628 -0.681323312646582 -0.724618143887565 -0.68807931663699 -0.686094008479301 1.23403490445867 1.16091865106789 0.553725285613783 0.0531912167808181 0.0826683081686461 0.675427856478195 1.32698654009389 0.0306415519632498 -1.27303193988196 -1.14697342976785 -1.04101802757062 -1.00198859343595 -1.00180700561833 -0.756543545179115 -0.49452064990997 -0.195959953844637 0.0853627254189573 -0.0118433100551156 -0.0262379802982847 0.0727670180577694 -0.407017990478038 -0.919470440473519 -0.974525531068812 -0.985457033750158 -0.895565378616644 -0.877980125313464 -0.837344463635323 -0.857010250924281 -0.911063181798686 -0.848153240760669 -0.831092039893092 -0.792824849272297 -0.784192485587645 -0.781992668037594 -0.783072624717172 -0.785447908244952 -0.756720620361748 -0.719046437006313 -0.729869511751134 -0.757692174864664 -0.832581734747407 -0.805324314708988 -0.808139286540786 -0.796576595974416 -0.782808024985717 -0.730849052513328 -0.744668058094282 -0.735449324324935 -0.755774521291906 -0.721871620255452 -0.725179318563769 -0.734198838712087 -0.751909066795779 -0.72603400043499 -0.687256950609656 -0.673614169634144 -0.706020576999929 -0.69589442349408 -0.705131055934258 -0.702247525160994 -0.66592388657989 -0.751452947692212 -0.80324563049965 -0.815513782967766 -0.85360696617287 -0.88104259117327 -0.972438599145105 -0.587154127301131 -0.229793862838053 -0.294118624538225 -0.345830864423651 -0.313569305265476 -0.255565508014064 -0.550516981488331 -0.823117004460143 -0.904696634259205 -1.0162518165943 0.467776668620668 0.54589863993841 0.592778390314956 0.822243788483161 0.985398019021755 0.14930484112641 -0.320791820722047 -0.78882519273674 -0.528511504568245 -0.300765191817552 0.0177023671609807 0.690200639742174 1.42228240872858 1.96790075974205 1.3017170675462 0.476832831070741 -0.133410247372974 -0.475726613796113 -0.883948941157219 -0.806325348319839 -0.761893841839445 -0.670299514142892 -0.599473119749618 -1
-0.176605447171139 -0.166984711577783 -0.12757039310652 -0.198482312820843 -0.286242732154897 -0.440294950039849 -0.600953880326306 -0.460033904005175 -0.302643399736961 -0.40191652713043 -0.520863612185899 -0.447979441712218 -0.395258242725622 -0.331818998188164 -0.265304612343686 -0.41687195776939 -0.182070002525117 0.0516092771036832 -0.131148211495051 -0.312965046259411 -0.528913003455422 -0.486815073437269 -0.409174886273347 -0.386834733581139 -0.47172212714418 -0.581455525168026 -0.469086910724203 -0.313648002021729 -0.279320103262689 -0.283827281553914 0.631375151265662 1.51872861021591 1.09302502264447 0.68281891666669 0.0552375645001267 -0.582313292496612 -0.48407025296374 -0.457338592410638 -0.48291640314574 -0.701425286007066 -0.908101115825738 -1.04900067269095 -1.146282368089 -1.09355392468629 -1.2545501215187 -1.40436699175261 -1.4612089032496 -1.4513603435909 -1.3522576787222 -1.40175607598615 -1.50434961911132 -1.54350606889473 -1.52604528089641 -1.46123112260279 -1.28260802913414 -1.26077830907176 -1.26020818210511 -1.24046854125637 -1.19818639681744 -1.21091417304706 -0.133014874547425 0.76531769406792 1.20128338872278 1.74395428365108 1.02240296196571 0.246132184651208 1.04166945471069 1.78605460899205 1.07057625759282 0.373420719007047 0.2900758520588 0.249747051991239 0.280998248828209 0.273456747021107 0.285376691548364 0.950952312312022 0.856018728286718 0.917563309760335 1.25290034306019 1.33770155655298 1.28810473258346 1.16570186885588 0.895999599927233 1.03874240970326 1.17859370392793 0.888723596491149 0.752305897355093 1.2458565340993 1.30528364537774 0.293955614897264 0.308527906838308 0.0359949407463831 -0.279575725254067 -0.31578710850928 -0.338578557907811 0.707632717708495 1.80487297909241 0.849185195198267 -0.261641712883219 -0.300140532412787 -0.0403950696326028 0.175956984315616 0.295835140914543 0.35396878969121 0.242703359170825 0.191234654388829 -0.100959906561776 -0.386419008643006 -0.677348566650263 -0.938767809044329 -0.988624552664407 -1.05502708411509 -1.05834863739783 -1.10730677077209 -1.13933721129537 -1.150738445162 -0.606310434795685 -0.0606029962285622 -0.327649571242764 -0.648555031612863 -0.736618962392211 -0.812227128681084 -0.898290203339139 -0.990986533769985 -1.07277650407825 -1.13576002341914 -1.20691170501858 -1.29418921264405 -1.16167466149524 -1.00803901603016 -0.523064145734616 -0.482129176207888 0.330107061855659 0.414121486510938 0.502238220447931 0.639237410411644 0.497296539622386 0.18374376355111 -0.0984272285231842 -0.425878380027812 -0.209649594133424 -0.0361920508579245 -0.16059353331966 -0.293720595863154 -1
0.626726189780615 0.584726979959381 0.596197609152584 0.597142333446968 0.653705168851087 0.774311808690769 0.827780770385969 0.864638263416125 1.01668068585249 1.07324393947836 1.05928442478256 1.14475923951093 1.28366578829116 1.34706077117955 1.37346704138246 1.486009337205 1.15175323179474 0.739732971819458 0.121122084352396 -0.495701890714357 -0.426476656756503 -0.44413279714954 -0.454139159490199 -0.455021694943573 -0.449336157493256 -0.40497835028301 -0.360446092491629 -0.355850685904302 -0.321712699036116 -0.388560595780451 -0.431432933197303 -0.484368650274328 -0.52362720995267 -0.544425032707092 -0.54411082103408 -0.540892074298869 -0.538841952618097 -0.492383695277353 -0.48291640314574 -0.191269176985708 -0.141376162220021 0.120742385721261 0.517193927399816 0.181064274730441 -0.256822484375699 -0.549271777479107 -0.648366133878579 0.281153574412896 0.274745015075295 0.203850963702506 -0.117810512340043 -0.494074321656077 -1.1284528878737 -1.2557549388261 -1.40340302991591 -1.34704154761703 -1.32480847622681 -1.32112270726925 -1.24936208750162 -1.24850507005456 -1.24916705215338 -1.17758481623967 -1.11852394425771 -1.10877302322158 -1.07841268026222 -1.01751178277373 -1.00831650848411 -0.587949387779165 -0.185569787763226 -0.534675468906952 -0.880706783469712 -0.887194541003795 -0.911063181798686 -0.8996032402002 -0.851577704690183 -0.792824849272297 -0.819277217435225 -0.818346806600117 -0.84015597895392 -0.88607110562874 -0.854093256216282 -0.763921396669698 -0.738852214025601 -0.820883341155999 -0.933599679155758 -0.822699165080271 -0.845292743300212 -0.85635512661072 -0.843922903142696 -0.813661550889942 -0.871051573886193 -0.912673006841319 -0.925089648772027 -0.864001199366612 -0.863959078799242 -0.900165061033881 -0.837491729419651 -0.783107159697065 -0.781838114548864 -0.77865363010265 -0.728584153520855 -0.645788020746396 -0.565211049923136 -0.488870491857518 -0.105281543457109 0.238369034492881 0.637808192645598 0.926106183409201 -0.0203854411569078 -0.889289050869136 -0.948159668866151 -0.975726582960181 -0.964685923751944 -0.932050704773412 -0.895181412257921 -0.97134505804132 -1.00807280547282 -0.964080735279045 -0.914387321105449 -0.965361750675443 -1.05819674472461 -0.776271965835529 -0.47143635803543 0.170902144161325 0.83622917809616 0.767843348002176 1.05579154813524 1.12072798105557 1.08287914043095 1.13436615614648 1.18387425041427 1.77492263681716 2.32977565394886 1.76350610547917 1.25949719908323 1.38339264171347 1.48978640437713 1.36778540433436 0.893331155622801 0.39864863000512 0.364510093857277 -0.259484909621469 -0.832971635682221 -0.701390627711773 -1
-0.658604429342192 -0.615767811002955 -0.534689894377266 -0.503653410019455 -0.510039851442036 -0.582429783508325 -0.518526881246752 -0.431849389804722 -0.410030243912847 -0.448500541865444 -0.475716525415371 -0.416749271492156 -0.411881252933709 -0.416610905731987 -0.453080530999806 -0.434994636769146 -0.407504915367909 -0.368910758555957 -0.402823914715377 -0.394181421572721 -0.344527579397367 -0.337427106430216 -0.34172847644807 -0.341376759339517 -0.270248400285869 -0.250560822258622 -0.316989765198599 -0.398053369786874 -0.427694188469683 -0.388560595780451 -0.368914810581834 -0.360465726945035 -0.357816724558091 -0.329119076676604 -0.330057826200435 -0.354496592409022 -0.429298553309383 -0.509906246710711 -0.563268550091787 -0.588057261780098 -0.162974048237084 0.150231706521569 0.0390690041455457 0.0661396829797521 0.0642852609117042 -0.408708180612231 -0.888784417777051 -1.13221304290599 -1.34095904890417 -1.33438794844676 -1.41113690605107 -1.47195390431028 -1.42965924622424 -1.35244961354454 -1.33092602944685 -1.34704154761703 -1.32480847622681 -1.25391090225852 -1.21098031948848 -1.23597477105206 -1.22490287437933 -1.10202749639437 -1.05610760346003 -1.06619500371601 -1.04592584043396 -1.00661830029593 -0.974525531068812 -0.897122001312159 -0.961103433156959 -0.988723562863951 -0.945750263221296 -0.897255971030299 -0.921428933369354 -0.920183239976013 -0.882306201885819 -0.83032543339239 -0.801734851511435 -0.827435341240747 -0.821128194208338 -0.815634867460089 -0.776195147532655 -0.763921396669698 -0.774783023123465 -0.757692174864664 -0.841765184239076 -0.822699165080271 -0.854581107490068 -0.846392038171336 -0.803179651038043 -0.761903739404558 -0.818391775639563 -0.787573936829754 -0.776938912226921 -0.752327958636415 -0.764830678631047 -0.79643617208276 -0.762606899623763 -0.72603400043499 -0.722724887086859 -0.766982578939483 -0.739865941781318 -0.66583058184547 -0.683604901163316 -0.787598338482384 -0.801251348712975 -0.826867955858695 -0.8214868181344 -0.823927405993741 -0.428984458232043 -0.0151643231073968 -0.0417462717852014 -0.111351120371683 -0.345071048863761 -0.560507844856215 -0.86127088461383 -1.11751744754706 -1.11010769326383 -1.0913311210608 -1.07085072106883 -1.07995141501723 -1.14208660098524 -1.18616082227485 -1.2042021258068 -1.20538265886445 -1.23360848462774 -1.23094019199021 -1.2771819923836 -1.35363332818127 -1.33318541712415 -1.31741160407011 -1.34080672621525 -1.30216530204744 -1.24817542845545 -1.16791565296905 -1.09370543345011 -1.08502471089747 -1.07840901885421 -1.04258507868868 -0.917705893687259 -0.838141885044278 -0.828841414515553 -0.806552413592154 -0.724523554656001 -0.64024012293448 -1
-0.589747431889184 -0.683085275916731 -0.704323019906744 -0.634441023104575 -0.554799275299464 -0.556587086514057 -0.614691713506232 -0.6855100176088 -0.716849798701093 -0.665892610628845 -0.550961670032917 -0.463594526822249 -0.578111355014578 -0.620111483837164 -0.606715373536632 -0.543730710767682 -0.407504915367909 -0.368910758555957 -0.383418507342497 -0.394181421572721 -0.426476656756503 -0.40145052086181 -0.319246339839645 -0.250460810856272 -0.337406309238639 -0.449097644004264 -0.534271401663747 -0.440256053669447 -0.300516401149403 -0.304773944399222 -0.410593558992147 -0.566970599160523 -0.647985073998603 -0.199935503058311 0.269290559333772 0.92956117172103 1.35991030206628 1.40005185952529 1.28483082966729 2.26031434692249 2.40717438779335 1.66401684093737 0.845904812137126 0.0661396829797521 0.0642852609117042 -0.0221582892283197 -0.110287117534378 -0.163373022969656 -0.177200177646232 -0.200357801533798 -0.211023225400297 -0.243641745610489 -0.562184934174697 -0.977757749010578 -1.29468752921232 -1.32239490803267 -1.36356865269982 -1.3345650682714 -1.19818639681744 -1.17332327603956 -1.20063869660529 -1.18837871907471 -1.14973211465655 -1.09812851834518 -1.01343900060569 -1.00661830029593 -1.09842578159158 -1.08483394524291 -1.03756449678733 -1.01087225037405 -0.999953163014283 -0.977747411242337 -0.983623442793366 -0.961343239527638 -0.943763196277092 -0.886576309572529 -0.836819583359015 -0.791081202678225 -0.783072624717172 -0.845821826675225 -0.834618729045376 -0.772896388602376 -0.729869511751134 -0.730610246454093 -0.814214835764071 -0.831386590265913 -0.863869471679925 -0.826465861292567 -0.752250585907227 -0.720497490216251 -0.797327856340911 -0.839698549334573 -0.893343062369504 -0.833544860985649 -0.774743518647867 -0.786063283187648 -0.837491729419651 -0.874424214516384 -0.840951342010869 -0.77865363010265 -0.762429518302245 -0.746000826241764 -0.823524907174439 -0.872949151803774 -0.839916337893856 -0.864575459941937 -0.648195535604275 -0.470555238902763 -0.517113657993347 -0.51819836455519 -0.559696784402887 -0.785405380188401 -0.964685923751944 -0.995142888532936 -1.06473405047837 -1.13080584659304 -1.14837077618546 -1.11678119821715 -1.05129279607341 -0.965361750675443 -0.897407853558412 -1.04234017089263 -1.16863097203149 -1.15697063061732 -1.12172536772375 -1.02698268790935 -0.764208894618918 -0.491693652891559 -0.475631638979597 -0.760540945598206 -0.761241596360042 -0.763284419352876 -0.765496802777783 -0.0201632184443532 0.8035132979695 1.02946515365528 0.62007879093225 0.712333781757916 0.224972244567898 -0.24265015557605 -0.795067315221982 -0.717235270086736 -0.648609897937648 -0.630048372138264 -1
-0.715985260553031 -0.683085275916731 -0.65908751976555 -0.634441023104575 -0.577178987228178 0.0377949443541176 0.786567270846191 1.63971240392859 2.71952921492726 2.14467627838369 1.48065723464081 1.5351363672617 1.64937201286907 1.39793591570584 1.18569112272634 0.579875387217196 -0.0881387888406198 -0.311567117329643 -0.558067173698421 -0.47539779688603 -0.46745119543607 -0.572179626012728 -0.544067705923901 -0.40956372070195 -0.449336157493256 -0.603515172028653 -0.642912219896321 -0.503560079493305 -0.47008678424311 -0.556133898542909 -0.598147926838552 -0.546320111938975 -0.52362720995267 -0.544425032707092 -0.54411082103408 -0.561602683397741 -0.557099185836216 -0.615041555310858 -0.643620697037833 -0.786451304177293 -0.908101115825738 -1.03917089909085 -1.09647768858335 -1.14579237548206 -1.31189079032002 -1.40436699175261 -1.4612089032496 -1.48555469723571 -1.4991398663567 -1.45789618226897 -1.49269802997879 -1.55543142965881 -1.56219004389847 -1.47331795694259 -1.39132352983773 -1.39633482678576 -1.44108900564586 -0.19196438308898 1.01516222527332 0.99441845139277 -0.58190216336721 -0.573126257477308 -0.213487002691329 0.157923057068893 0.426810898447483 0.507575764118436 0.568595770896508 0.593531671079066 0.611809875810612 0.572758906597925 0.463525131396358 0.360422782282791 0.374290012964227 0.324906746460638 0.234162529555637 0.0884388775498858 0.0315275298685893 0.0177983803379016 0.0256082269700964 0.0799115892556248 0.119633102329056 0.0797278450019479 0.0516255861274177 0.0367110585121082 0.00311216899439846 -0.0147686228155908 0.0371018547361486 0.0901382751307601 0.103357708290484 0.14903374273819 0.192676350695723 0.202793700761803 0.122547702511219 0.100449516030546 0.157063442933161 0.282344273008899 -0.291902255192465 -0.920082741926043 -0.817306051026067 -0.790324681265817 -0.830120247865024 -0.796107228989447 -0.83428798455991 -0.862280300138601 -0.849582585189077 -0.883429211983558 -0.8944515686734 -0.916477259279474 -0.933724420501328 -0.938767809044329 -0.980531575904756 -1.07881723446156 -1.06555346152444 -1.08627604285225 -1.13255510576656 -1.19724784182292 -1.1866338591071 -1.13586875608442 -1.11648587939149 -1.16083823690555 -1.21898563589081 -1.23649805025863 -1.23977327958211 -1.25379468711159 -1.28955004307974 -1.29892602668383 -1.35447930848513 -1.42050795816064 -1.38538434275034 -1.3870204363791 -1.42019920975705 -1.34121464137313 -1.28648325589019 -0.508733511519056 -0.426014721105011 -0.241043777835639 0.364282434036698 0.934341589404775 1.13049076922293 1.37204857240511 1.0625081459244 1.11376617177433 1.1516282470976 0.898714247294055 -1
-0.773366091763871 -0.69430485340236 -0.647778644730251 -0.623542055347482 -0.599558699156892 -0.634115177496862 -0.655905213046009 -0.671417760508573 -0.609462954525207 -0.572724581158816 -0.611157785726953 -0.0107570586313547 0.651991400383853 1.12660181156561 0.58822229063868 0.0724403752240254 -0.276001216209614 -0.65562896468753 -0.499850951579779 -0.495701890714357 -0.56988754213499 -0.550838487868863 -0.476621296098624 -0.500479669185195 -0.53888003609695 -0.559395878307399 -0.555999565310262 -0.545762763375878 -0.512479380016536 -0.556133898542909 -0.577308552633396 -0.525669624717426 -0.544353520626992 -0.609016819516239 -0.58692142000081 -0.540892074298869 -0.520584719399978 -0.615041555310858 -0.691831985205461 -0.786451304177293 -0.886503229808675 -0.970362483890131 -0.827532419252819 -0.59206479704692 -0.23388621685517 0.106691674566317 0.645313203289392 1.26139171223083 0.817079246341129 0.349815240037838 -0.00129462101472595 -0.386746074779396 -0.333268101828291 -0.264634522962069 -0.19545302209827 -0.12703288819107 -0.110322946738939 -0.0978678560739579 -0.0467333564234002 -0.0581266648171482 -0.0844865189993398 -0.141370144075622 -0.0886543210959662 -0.0443225355825261 0.0153109272894333 0.0500495000507864 0.039203791390157 0.0193539602320754 -0.272953860483647 -0.578972843927147 -0.826503883676725 -1.00793170132185 -0.973257691222698 -0.951053239639732 -0.954006028675637 -0.886576309572529 -0.854361949282805 -0.854700945162639 -0.868697656072295 -0.916258064843877 -0.873567783387189 -0.799821364400407 -0.801731129946863 -0.866019888506952 -0.92441622966409 -0.840074015451555 -0.854581107490068 -0.896207480368256 -0.884666155247349 -0.855067800078248 -0.860519614236867 -0.839698549334573 -0.903925257837012 -0.894457537747575 -0.844133398765603 -0.837927727663209 -0.826793896591667 -0.851594950811554 -0.805483405533666 -0.77865363010265 -0.807556671344097 -0.776064667890374 -0.823524907174439 -0.851611448473427 -0.839916337893856 -0.845721707900316 -0.812366224317025 -0.756618421785936 -0.717407293814492 -0.707866937560096 -0.859136924509986 -1.02330688365313 -0.935866627245517 -0.728753668214946 -0.535729819230559 -0.459741694771219 -0.36397757629202 -0.346916364237518 -0.353726804569994 -0.392413428966522 -0.659719927486636 -0.920092617217748 -1.16151674127643 -1.19155065079384 -1.22661578982124 -1.23773877545957 -0.792317009564928 -0.833497317230583 -0.81865315023742 -1.17045962475114 -1.18202175913163 -1.17720741620522 -1.17922133907293 -1.14465040091788 -1.11813314243835 -1.11224990228656 0.0880223685895023 1.37835720469849 0.871771190750062 0.364293337920414 0.31947796146585 0.30991188022557 0.28404359888784 0.164908189966542 -1
0.546393026085439 0.0686264156204327 -0.150188143177117 -0.383764764691429 -0.420521003727181 -0.491980344028386 -0.518526881246752 -0.488218418205628 -0.456053177131084 -0.448500541865444 -0.460667496491862 -0.432364356602187 -0.411881252933709 -0.365735761205693 -0.333586764582275 -0.326258562770609 -0.294787458946513 -0.292452570254204 -0.325202285223855 -0.353573233916066 -0.365014848737151 -0.337427106430216 -0.296764203231219 -0.273189797977083 -0.315020339587716 -0.360859056561756 -0.295261601552085 -0.208141292315298 -0.215731209602549 -0.304773944399222 -0.389754184786991 -0.381116214166584 -0.357816724558091 -0.350649672279653 -0.3514631256838 -0.395917810606766 -0.374526853655026 -0.352203283810491 0.9634222418831 1.90603927121321 0.808930822530726 0.199380574522082 0.188483042662505 0.306436556640283 0.431265541240164 0.39953250137231 0.336203981134213 0.303949810176104 0.240849125621181 0.147710857419686 0.604588013876924 1.06814793843783 1.11252241825428 -0.131679345224212 -0.0746580213165066 0.686306218092906 1.50468440630344 0.856539775078413 0.0812058702870485 0.0421157272028441 0.0489664587578936 1.35898234999524 2.65766467400202 1.48848616661771 0.286034592524992 0.26791914960681 0.264476974158817 0.284359057546071 0.273196594018982 0.26267728145656 0.225032372307217 0.20950133188522 0.322461255110884 0.499836744555044 1.24820293701164 1.79471545501411 1.64542519485727 2.00818746663601 2.12817844135699 1.81063058425678 1.32705378692528 1.1567268769232 1.11158445451442 0.975551243411931 0.8112557242612 0.054730778669543 -0.659525459503083 -0.597314827186736 -0.538348512357799 -0.523817806571794 -0.576156703705067 -0.568650564309515 -0.597041589279293 -0.559437815556983 -0.635963758412394 -0.723825949816975 -0.655628571343922 -0.589058418206011 -0.604498432162849 -0.696956271960478 -0.254749046581403 0.115829301018396 0.371176682612839 0.428650751347426 0.310367090237367 0.181807778368019 0.0449695945162239 -0.394832631668981 -0.789513002710104 -0.353269170637881 0.0553694493306144 0.0948301826310773 0.0944232228592523 -0.0137089189403408 -0.216970859376107 -0.386655500018348 -0.638196337230378 -0.862280426653639 -0.82963631279195 -0.83055038086158 -0.617774999356323 -0.380765174534426 -0.386065588974688 -0.202562073745167 -0.00289419868380127 -0.000396584035712655 0.0228183238693652 -0.0607238152467035 -0.184809053347964 -0.118592825415313 -0.0943447346088493 -0.0603963114904049 -0.466695748786844 -0.826691956218466 -0.409729581779521 0.067508391240728 0.650774353759717 1.16692119741577 0.677731506895413 -0.047970167096052 -0.806325348319839 -0.7842231277158 -0.670299514142892 -0.538322614972325 -1
-0.624175930615688 -0.570889501060438 -0.512072144306669 -0.460057538991082 -0.454090571620252 -0.530744389519788 -0.559740380786529 -0.516402932406081 -0.486735132609909 -0.432972536953773 -0.430569438644844 -0.416749271492156 -0.395258242725622 -0.348777379696928 -0.333586764582275 -0.326258562770609 -0.313573701683412 0.739732971819458 1.78998711842012 1.37227474149175 0.864221311649886 0.366830452317319 -0.184353520189091 -0.250460810856272 -0.292634369936793 -0.294680115979876 -0.316989765198599 -0.250343976197871 -0.194534911715836 -0.15814730448207 -0.223039191145741 -0.27786377805884 -0.316364103209447 -0.372180267882702 -0.3514631256838 -0.375207201507894 -0.392784086873145 -0.457338592410638 -0.49898683253495 -0.0920721557871107 0.0422058689250095 -0.380576067883973 -0.658196508933598 -0.560721726569459 -0.199481815574377 0.141832573783036 0.175925125201898 0.2925516922945 0.026175159078455 -0.222813844046926 -0.176068458002702 -0.16016422026196 -0.140496032483949 -0.0833320078649906 -0.0142605209256247 -0.619965679878329 -1.28604829975379 -1.25391090225852 -1.17259855147535 -1.13573237903206 -1.11571407439614 -1.08043969072429 -1.05610760346003 -1.04490599396323 -0.980952160777423 -0.919470440473519 -0.951998212791946 -0.963373275640658 -0.950180424066907 -0.944426187843756 -0.902387943386907 -0.846948820897776 -0.848868672374674 -0.817283241096951 -0.79012071029891 -0.755324265152204 -0.77542130262575 -0.800169737318855 -0.802100409462755 -0.795510227983331 -0.746983356776295 -0.736996420871667 -0.774783023123465 -0.775746793805046 -0.786664487289066 -0.718450062852571 -0.733832373021935 -0.75672424221688 -0.752250585907227 -0.710145927919175 -0.744668058094282 -0.77714901432879 -0.840432085031967 -0.782784297017378 -0.705353638530131 -0.713453060921863 -0.741211233967795 -0.760277895992235 -0.687256950609656 -0.615258913818307 -0.288594411362792 0.00559521497349151 0.242019753987188 0.417981899682252 0.310367090237367 -0.298962898693312 -0.8579691934039 -0.823927405993741 -0.805536493575795 -0.773838615127019 -0.745835249874867 -0.745755129610947 -0.755746024080348 -0.294118624538225 0.149262839180073 0.516955635108064 -0.000478288536520694 -0.448716672862924 -0.451516429547109 -0.49352195632692 -0.645738284776532 -0.797845063542862 0.211529794450505 1.15297471717469 1.65437447045662 2.05957420718093 1.66714304821096 1.23961621213002 0.710029671672443 0.809524938704531 -0.261068950046648 -0.224403536658315 -0.106602170900328 0.0651427057432934 -0.0758842256069719 -0.231968714039275 -0.382642928098313 -0.630284864487372 -0.72366620983261 -0.757979536846632 -0.828841414515553 -0.795387770653977 -0.65945470604027 -0.52813086417611 -1
1.39562932800586 1.59448895366602 1.88540936317661 1.39276697971478 1.14605883128279 0.981053384644916 0.937683435825375 0.850546006315898 0.893952863937196 0.902435885449973 0.908794135547467 0.988608388410618 1.06756665558603 1.12660181156561 1.11740897048775 1.1960464732089 1.32082941642683 1.42785666653523 1.44068978570827 0.681935551328626 -0.0986803473199593 -0.358768244574081 -0.454139159490199 -0.568666630547629 -0.583651975398797 -0.493216937725518 -0.534271401663747 -0.58796544725845 -0.576068273676677 -0.535187235697602 -0.55646917842824 -0.566970599160523 -0.544353520626992 -0.58748622391319 -0.565516120517445 -0.540892074298869 -0.520584719399978 -0.650086658177573 -0.72397284398388 -0.758109298120551 -0.886503229808675 -1.05883044629105 -1.15624330399013 -1.1353446853229 -1.2545501215187 -1.41608062482485 -1.50700286208741 -1.50835093299892 -1.47654260672062 -1.43544013975584 -1.34122737125588 -1.12611844215208 -0.754957003519039 -0.180026682583432 0.384362981654196 0.501456421210184 0.639040465072723 0.601134916037638 1.02795614794437 1.45803951448523 0.922476858623421 0.333561580666234 1.31571334685187 2.38262457623451 2.65757389998849 2.87146146180129 1.55979777507861 0.162898387943823 0.218581548568719 0.218379906436365 0.149148312597035 0.139071321699687 0.19807223626286 0.201426747805764 0.172705535164364 0.107189169609932 0.0753834446780643 0.0995951921035774 0.130261043070802 0.160410147162655 0.18779394742723 0.142552788530688 0.123487204323147 0.126984153214014 0.0949466639110805 0.0460433534839013 0.102120404065144 0.179806071085216 0.225587464604443 0.211143116520651 0.192676350695723 -0.297602579284457 -0.840432085031967 -0.864001199366612 -0.834220558748784 -0.817181949872984 -0.784002565279731 -0.805936423401894 -0.781838114548864 -0.77865363010265 -0.796274883083634 -0.7560221067913 -0.758946442861613 -0.808936041812732 -0.820583843303416 -0.864575459941937 -0.83972800576915 -0.849168275071668 -0.893665693337099 -0.930521349348463 -0.956252645625802 -1.02330688365313 -1.02952934089141 -1.0792658002123 -1.13255510576656 -1.16402684420798 -1.13561641521159 -1.12314371750624 -1.11648587939149 -1.13387596294277 -1.1630590650504 -1.20773391998219 -1.23977327958211 -1.2607106911469 -1.27556465346674 -1.26493310933702 -1.34042525101213 -1.41307744371849 -1.38538434275034 -1.35608317757511 -1.38844221634033 -1.31778503777772 -1.24817542845545 -1.19893598903729 -1.16698856041482 -1.14855015747201 -1.10910458168168 -1.09544408050936 -0.971605805869106 -0.918304233241925 -0.862615513809123 -0.828881699468509 -0.171438341422282 0.399318458279498 -1
-0.39465260577233 -0.413815416261627 -0.421601144024281 -0.361966829177243 -0.331002156012325 -0.388609556051312 -0.422362048987272 -0.389572618504042 -0.348666332955198 -0.324276502572072 -0.234932062639226 -0.166907909731663 -0.162536099812405 -0.196151946118046 -0.197022460105096 -0.235645167771829 -0.257214973472714 -0.215994381952451 -0.189364433613692 -0.150532295632793 -0.0986803473199593 -0.0813334487038398 -0.0494607005385365 -0.0458999267689716 -0.00161676447478906 -0.0299643536523518 -0.121436292379966 -0.165938608432726 -0.152142315942409 -0.15814730448207 -0.11884232011996 -0.0920093930649005 -0.0676483751175795 -0.00616014263087226 -0.0303836334333316 -0.126679892321432 -0.210211754691954 -0.317158180943775 -0.434705114978112 -0.573886258751727 0.852126594564851 1.99822914334086 1.07500633786313 0.243750415685362 0.23630726731567 0.212114372216475 0.164476635492447 0.0417930988992142 -0.0529152496478124 -0.144217695250978 -0.222674814532829 -0.172089581026035 -0.00796523480971361 0.19466518195053 0.384362981654196 0.427516502457095 0.496919818004994 0.520480750024761 0.439435705076304 0.205009614235331 -0.0359581634512549 -0.0658128242303265 -0.0262379802982847 0.0195444936758169 0.0694556603365451 0.104516912439792 0.129313064497621 0.140814629834324 0.131197475848298 0.118710812640926 0.0949454128040484 0.0686413115141542 -0.0299742982918502 -0.127853248607235 -0.482835738342546 -0.811575141332343 -0.81050603447333 -0.827435341240747 -0.859183763699503 -0.906195745105498 -0.883305046972642 -0.853671315996469 -0.819696534495796 -0.802828722215618 -0.86931553271408 -0.831386590265913 -0.845292743300212 -0.866318215050104 -0.864294529195023 -0.855067800078248 -0.871051573886193 -0.8605483943365 -0.925089648772027 -0.874153312160266 -0.814394878715145 -0.786063283187648 -0.741211233967795 -0.74886326413982 -0.73454753257926 -0.55690365800247 -0.401412293967424 -0.445362409755662 -0.511395662995781 -0.659572118500299 -0.762586359532093 -0.808014203817074 -0.8214868181344 -0.840754652045693 -0.861618711605716 -0.88104259117327 -0.923880738587197 -0.991586683191162 -0.871023210106056 -0.651640999175527 -0.447562447355924 -0.107599120052838 0.235477389480207 0.0857349474204598 -0.0212420796478061 -0.0149415934877034 0.0323713866635334 0.0794609098886759 0.197301332940381 0.281558208726212 0.62644833390117 0.910613600858775 0.521737364161045 0.110178016922808 -0.0804112020955836 -0.234607545930294 -0.245190453338286 0.634681928506928 1.47168031941078 0.328815562323292 -0.849428343567757 -0.821847860802918 -0.771453390579552 -0.545710461574283 -0.227787017759617 -0.047970167096052 0.0380271340194276 0.131277593214734 0.0563026287327787 -0.0389268259577674 -1
-0.452033436983169 -0.458693726204145 -0.444218894094878 -0.416461667962709 -0.398141291798467 -0.388609556051312 -0.408624215807346 -0.389572618504042 -0.348666332955198 -0.277692487837058 -0.265030120486244 -0.244983335281817 -0.162536099812405 -0.094401657065457 -0.128740307866507 -0.217522488772072 0.362731036844966 1.29405483700717 1.75117630367436 1.3316665538351 0.659348618252047 -0.0173100342722457 -0.0719428371469622 -0.159544862373027 -0.180704521682176 -0.0520240005129787 -0.0779799650869365 -0.102634582608867 -0.0673571243955557 -0.011520664564919 -0.0771635717096479 -0.195261829172645 -0.274911481860802 -0.22146609866136 -0.201626029300248 -0.230232937815792 -0.319755154000669 -0.387248386677207 -0.434705114978112 -0.517202246638243 0.106999526976197 0.592571518526187 0.626764222312252 0.807925684279652 0.867054624130211 0.657232428961584 0.530828306194881 0.0417930988992142 -0.154602918010156 -0.335094056612567 0.90752933132275 2.18913185026093 1.96794847596979 1.76595364612521 0.843383984624898 -0.0777396090223445 -0.00696247614422713 0.0768828369539411 0.0939997929580934 0.129827820220337 0.667702991995976 1.03516526494397 0.473092746083167 -0.0230335258297451 -0.060491698976523 -0.18960711446084 -0.355024278454998 -0.720451936436162 -1.10310255132764 -1.06624396914929 -0.999953163014283 -0.545105920102634 -0.320215342270573 -0.488003244683952 -0.759392213103273 -0.77407455721225 -0.82804840039712 -0.8728780144439 -0.792586517089963 -0.88607110562874 -0.902779574143549 -0.835721332131115 -0.792748427672397 -0.730610246454093 -0.630545845930707 -0.457827307283319 -0.111511972301554 0.279436955479056 -0.13091599131127 -0.513466244274718 -0.818391775639563 -0.829273626833609 -0.903925257837012 -0.904609650541229 -0.863959078799242 -0.848300616558321 -0.837491729419651 -0.840180318959139 -0.817306051026067 -0.813666783592152 -0.841402036125487 -0.766043387340837 -0.748183365476142 -0.755591783486863 -0.772252606827314 -0.836294831879505 -0.867089787221275 -0.882822767175571 -0.925712675068483 -0.988246567219521 -0.931973715346848 -0.896426081805273 -0.762950848206954 -0.74277415349484 -0.773103512739195 -0.924835661380402 -1.03358152742057 -1.05951852461536 -1.05129279607341 -1.05298914105445 -1.10713249420998 -1.14301462686019 -0.763119818992965 -0.403126190769024 -0.135755400007295 0.108380751474077 0.142277812389908 0.191913675786488 0.240239341036729 0.322263112541613 -0.562760387505521 -0.521178515533581 -0.520326707195474 -0.477713175450821 -0.6947195199756 -0.976123945341102 -1.00678603892346 -1.01086967759627 -0.90692591125089 -0.872497177128984 -0.840099447613409 -0.806552413592154 -0.735368362758623 -0.691198876915557 -1
-0.520890434436177 -0.503572036146662 -0.478145519200774 -0.460057538991082 -0.454090571620252 -0.517823041022654 -0.532264714426678 -0.502310675305854 -0.440712199391672 -0.432972536953773 -0.430569438644844 -0.432364356602187 -0.378635232517535 -0.365735761205693 -0.401868916820864 -0.380626599769877 -0.257214973472714 -0.139536193650699 -0.169959026240811 -0.231748670946102 -0.221603963358663 -0.166698001279299 -0.206835656797516 -0.341376759339517 -0.382178248540486 -0.316739762840502 -0.295261601552085 -0.334749343963015 -0.427694188469683 -0.367613932935143 -0.264717939556054 -0.27786377805884 -0.399269345906736 -0.393710863485751 -0.201626029300248 -0.230232937815792 -0.264983454346311 -0.387248386677207 -0.450775544367321 -0.531373249666614 -0.735318027689238 -0.950702936689925 -1.06659488087995 -1.03086778373137 -1.11693251639553 -1.27551702795797 -1.40396645470235 -1.40576787206448 -1.36355630854024 -1.33438794844676 -1.41113690605107 -1.38847637896175 -1.30917670288402 -1.21949443580668 -1.19805152858691 -1.19916171011086 -1.19560788798342 -0.541465769144778 0.106793715629138 0.104767222215339 0.0974948143059785 0.0745079126252217 -0.483957812814616 -1.03426148908684 -0.980952160777423 -0.93036392295132 -0.963261871930379 -0.952331396585908 -0.928334405886802 -0.889054469068512 -0.869866203511115 -0.826825960844766 -0.828137169233336 -0.76583324165742 -0.749149380704728 -0.764699411182227 -0.79296366854954 -0.772904133396963 -0.754530947598798 -0.80557254772171 -0.815144201874469 -0.754946404737021 -0.720886809476668 -0.730610246454093 -0.832581734747407 -0.822699165080271 -0.789562558161073 -0.746761153777496 -0.701321520776411 -0.730849052513328 -0.72360413879563 -0.652049944317225 -0.724027934889384 -0.772632184223723 -0.784656358664686 -0.765317505397424 -0.730513401139811 -0.714619368582575 -0.758192823564062 -0.73196942544998 -0.672175212218539 -0.645788020746396 -0.737420288090671 -0.798267190147558 -0.743253864941653 -0.732599195650591 -0.7485220675954 -0.781859290863863 -0.805536493575795 -0.798577994214616 -0.851043947750335 -0.959866482729199 -0.986300396131765 -1.03720434437262 -1.07151615600719 -1.11087324802407 -1.11010769326383 -1.0913311210608 -1.05781210440522 -1.07995141501723 -1.13509577963019 -1.16458772456752 -1.16151674127643 -1.15005462658201 -1.17766692617575 -1.17655152423531 -1.21393873375508 -1.2867586982019 -1.2959004702483 -1.28647434526612 -0.872391073318574 -0.404030497556502 -0.420726355865161 -0.345876747160822 -0.206165340210894 -0.331794415799276 -0.474729616580712 -0.714859267400461 -0.90692591125089 -0.792334828931338 -0.738777149732697 -0.728399913024914 -0.637765089835026 -0.517939113379894 -1
0.534916859843272 0.685703177330044 0.777139609717361 0.695233043260807 0.329199345884735 -0.0655758436229561 -0.29872155036794 -0.460033904005175 -0.486735132609909 -0.464028546777115 -0.400471380797826 -0.369904016162064 -0.362012222309448 -0.382694142714458 -0.384798378761217 -0.290013204771097 -0.182070002525117 -0.158650740726137 -0.325202285223855 -0.333269140087739 -0.242091232698447 -0.230721415710893 -0.296764203231219 -0.341376759339517 -0.292634369936793 -0.250560822258622 -0.295261601552085 -0.334749343963015 -0.342908996922829 -0.220987293017992 -0.11884232011996 -0.153960854729547 -0.274911481860802 -0.372180267882702 -0.330057826200435 -0.313075374211279 -0.338012387218788 -0.492383695277353 -0.547198120702577 -0.517202246638243 0.236586843078571 0.838315858528753 0.835943876235996 0.975088726826108 1.17669423565735 1.30148224793477 1.38946503440371 1.56914089503414 0.80578061652309 0.057886687367174 -0.0245977992797894 -0.112462777205658 0.208903343202671 0.569357046484492 0.674270983530428 0.72327617746945 0.729480876843096 0.802770331069829 0.79766553986556 0.718751873337791 0.558514192012785 0.322767677831191 0.317051894088964 0.381457659473094 0.470126684885172 0.431321386773828 0.455959179512178 0.505196638641068 0.535348812180244 0.506312844067633 0.441843971479163 0.40066850238881 0.840748833644316 1.2510067363722 0.346833685939637 -0.53969590646167 -0.608768826349745 -0.645664648428135 -0.440572499296682 -0.232020322634118 0.0514722572308827 0.286152659453521 0.339072058910334 0.298503033147636 0.205148057811099 0.124230180154677 -0.176530521630549 -0.517610119671664 -0.640206642619432 -0.710145927919175 -0.72360413879563 -0.69374963432108 -0.755774521291906 -0.782784297017378 -0.774743518647867 -0.723825949816975 -0.666326404171906 -0.68037547302533 -0.710902241594458 -0.708627323123646 -0.672175212218539 -0.615724179097786 -0.651315669006904 -0.680909821830647 -0.694922628465551 -0.742026071671401 -0.7850044428649 -0.80710015994179 -0.837583475307179 -0.831563832998077 -0.851043947750335 -0.896426081805273 -0.849408737726236 -0.847927793094046 -0.854488779085012 -0.871682065196495 -0.733854044534457 -0.588692097222858 -0.510190204533377 -0.459819113873454 -0.715646498327054 -0.431102402518203 -0.137067512547525 0.0464140715258278 0.255835509156687 1.5836733643256 0.887142858459176 0.154761103575724 0.173126436660199 -0.667729169186221 -0.665970616109872 -0.528988383398719 -0.39774165940432 -0.446692839382586 -0.491155278406972 -0.331794415799276 -0.116614716926939 -0.28141545247088 -0.389486754305158 -0.551847784338399 -0.750035182830554 -0.750729198901268 -0.691989130348135 -0.619856621342049 -1
-0.474985769467505 -0.548450346089179 -0.591234269553759 -0.28567405487759 -0.00649633304597372 0.425435399268144 0.896469936285597 0.949191806017484 1.10872655228897 0.65398780686323 -0.00919662878658884 -0.463594526822249 -0.411881252933709 -0.365735761205693 -0.316516226522627 -0.308135883770853 -0.294787458946513 -0.292452570254204 -0.344607692596736 -0.373877327744393 -0.385502118076935 -0.316085968286351 -0.251799930014368 -0.295918785097894 -0.382178248540486 -0.382918703422383 -0.338717928845114 -0.313648002021729 -0.342908996922829 -0.346667270089836 -0.264717939556054 -0.298514265280389 -0.316364103209447 -0.4152414590888 -0.437084323617258 -0.43733902880451 -0.429298553309383 -0.492383695277353 -0.595409408870206 -0.687254282978695 -0.778513799723363 -0.960532710290028 -1.06659488087995 -1.08310623452714 -1.13986878391606 -1.18180796338005 -1.27803306789839 -1.39436975418288 -1.43134808744847 -1.37930003347302 -1.37618213865347 -1.43617782201805 -1.4658040092263 -1.38871011656396 -1.3067670292905 -1.26077830907176 -1.31188841740247 -1.3345650682714 -1.23656816483057 -1.17332327603956 -1.10358198550912 -1.06964578788925 -1.02489943306119 -1.02361698421045 -0.991781107386845 -0.973937852862525 -0.997052849345679 -0.930247638476409 -0.873719360436539 -0.346411625071123 0.17082947251423 0.189378471832211 0.260266745686872 -0.0352432496160789 -0.329193252364364 -0.520945614401624 -0.6877094730068 -0.72746146019381 -0.792586517089963 -0.865946466151983 -0.795669674703562 -0.710071445073636 -0.720886809476668 -0.784774103275236 -0.860132083222412 -0.822699165080271 -0.817427650730643 -0.8065396844138 -0.82355127709037 -0.772255301701635 -0.692008259847652 -0.735449324324935 -0.829849889564459 -0.833544860985649 -0.784656358664686 -0.723825949816975 -0.709117735483843 -0.74886326413982 -0.770015469056463 -0.720298374286813 -0.694738788739466 -0.675851862395006 -0.758946442861613 -0.787598338482384 -0.723921370351212 -0.723172319629781 -0.757642661412775 -0.815513782967766 -0.85360696617287 -0.88104259117327 -0.915787761827545 -0.991586683191162 -0.993505220258371 -1.04421458701257 -1.09186247259365 -1.12416164707005 -1.11648487375077 -1.0913311210608 -1.07085072106883 -1.07995141501723 -1.11412331556503 -1.13582359429108 -1.14017404901124 -1.17771864272323 -1.24060117943424 -1.25813452586765 -1.2771819923836 -1.33134178485481 -1.34064240649932 -1.34061454817311 -1.34080672621525 -1.25530609485661 -1.18688290455988 -0.997303804593759 -0.816858064916777 -0.368094670984731 0.200572765623545 0.162600162822838 0.19263229725879 -0.139584279321933 -0.446068289188419 -0.694905984210382 -0.713678746553379 -0.731965880100419 -1
-0.738937593037367 -0.638206965974213 -0.557307644447863 -0.547249281047829 -0.554799275299464 -0.621193828999728 -0.614691713506232 -0.600956475007441 -0.624803932264619 -0.588252586070487 -0.50581458326239 -0.432364356602187 -0.461750283557969 -0.552277957802105 -0.572574297417337 -0.543730710767682 -0.482649886315507 -0.521827135159463 -0.53866176632554 -0.495701890714357 -0.385502118076935 -0.337427106430216 -0.431657022881773 -0.477750682064384 -0.494108096795103 0.0803338806507832 0.617321271601537 1.07904056610316 1.56475781288137 1.7479990144409 0.652214525470818 -0.463718163052779 -0.544353520626992 -0.544425032707092 -0.501300222067351 -0.499470856101125 -0.538841952618097 -0.615041555310858 -0.643620697037833 -0.701425286007066 -0.810910628748957 0.720358575327521 2.35996706910898 1.29896712175987 0.087221528432233 -0.115867353806238 -0.167529566081634 -0.140576787206448 -0.177200177646232 -0.806670949388255 -1.48104644084626 -1.51965534736658 -1.48990051789434 -1.42497061958337 -1.40340302991591 -1.43330478616231 -1.41524888799718 -1.37489215127783 -1.26215601017266 -1.28609596706205 -1.28556331881444 -1.2099665247448 -1.13932939119027 -1.10877302322158 -1.12172846669991 -1.08287267764054 -1.04210748589941 -0.985457033750158 -0.982949451337065 -1.01087225037405 -0.978272003097088 -0.897255971030299 -0.942160436510692 -0.971633239415544 -0.964248861074183 -0.867826017512483 -0.801734851511435 -0.754727064115702 -0.764044839971589 -0.795510227983331 -0.737246093190842 -0.710071445073636 -0.756817618574533 -0.784774103275236 -0.805031386272403 -0.631575810996153 -0.483046539895811 -0.647130269383656 -0.680949894724084 -0.720497490216251 -0.734136098444956 -0.756299169326862 -0.829849889564459 -0.782784297017378 -0.665702278462853 -0.20518150506137 0.22159372055077 0.449673080363745 0.140328233858415 -0.230114225433783 -0.45782123526974 -0.625745459647323 -0.662078746392375 -0.69157867349582 -0.762586359532093 -0.808014203817074 -0.80324563049965 -0.790272913889839 -0.829571729874333 -0.864549671781539 -0.875322878029289 -0.912286182036254 -0.92866180311891 -1.04421458701257 -1.08508036706483 -1.09094064945511 -1.03995870790751 -1.03406844745901 -1.01217694608256 -0.931658908221977 -0.974306888463986 -0.999193975477969 -1.11171712599099 -1.21921466693506 -0.45741936110628 0.291942505146846 0.00876426639636009 0.556008883451969 1.1201640873068 0.848196512209525 0.45346340182963 0.0255122350261193 -0.114263736387276 -0.198530150836705 0.412669954157735 0.866114005320737 0.374514288312521 -0.545710461574283 -0.863805981505412 -0.815238356987808 -0.806325348319839 -0.795387770653977 -0.767902787066489 -0.742157630896634 -1
-0.727461426795199 -0.671865698431101 -0.602543144589057 -0.558148248804922 -0.554799275299464 -0.621193828999728 -0.628429546686158 -0.586864217907214 -0.548099043567558 -0.541668571335473 -0.566010698956426 -0.479209611932279 -0.395258242725622 -0.416610905731987 -0.4872216071191 -0.561853389767439 -0.482649886315507 -0.464483493933148 -0.480445544206899 -0.495701890714357 -0.487938464775854 -0.465473935293404 -0.431657022881773 -0.455021694943573 -0.449336157493256 -0.449097644004264 -0.555999565310262 -0.630168131141023 -0.554871975789963 -0.47234724716168 -0.410593558992147 -0.443067675831231 -0.461448277929703 -0.522894437104044 -0.501300222067351 -0.499470856101125 -0.465813019745621 -0.5975190038775 -0.707902414594671 -0.0637301497303685 0.204190014052978 -0.429724935884486 -0.917180842362994 -1.02042009357221 -1.2545501215187 -1.38093972560813 -1.44976041354015 -1.4627584614725 -1.43134808744847 -1.28947586342051 -1.17810512340043 -1.32884957514137 -1.41761099189022 -1.4854047912824 -0.485361023974503 0.513779741002366 -0.187843299684973 -0.94473659920916 -1.08304109277803 -1.22344447204956 -1.29769540770146 -0.249309172426043 0.701952662341333 0.775304339899542 0.849139816214954 0.82348675597467 0.793868953665168 0.913746163666811 1.02688422123261 -0.490378093886757 -0.0676632865749116 0.320177062176772 1.06879536819903 1.78608673054332 1.82180155133018 1.66346341059379 0.347290116496809 -0.827435341240747 -0.773558732344381 -0.72507398981468 -0.737246093190842 -0.736996420871667 -0.649025191280939 -0.568118675990662 -0.492794103555684 -0.353578205055618 -0.306567620288539 -0.25856982024768 -0.273517373677555 -0.296083436036107 -0.428709268614505 -0.558225641808551 -0.702863543954369 -0.782784297017378 -0.804482038698325 -0.381520616278276 0.071824060958993 0.232795075167862 0.400426434691238 0.365109383887753 0.298058578181292 -0.20485167656678 -0.662078746392375 -0.744922931821689 -0.752920112236873 -0.789160451775453 -0.812366224317025 -0.857581898097644 -0.821559984441487 -0.798577994214616 -0.802486087192427 -0.848845781112328 -0.863818385979449 -0.904009734213623 -0.820578251440921 -0.718865476167764 -0.835888932325474 -0.938630658122693 -0.907868012773642 -0.574408778215238 -0.254252288893608 -0.366383109396204 -0.478550588790492 -0.340882154451276 -0.205682348072292 0.189963753106419 0.641196852681588 -0.253917190742673 -1.17658864024558 -0.938430183721176 -0.729484602943319 -0.568037722724412 -0.459034183299897 -0.307101327075528 -0.483012708744227 -0.70387203145019 -0.740757827752086 -0.947438875411456 -1.0794056302328 -0.90685246921369 -0.896389613102694 -0.90703420003575 -0.822126827579599 -0.731965880100419 -1
-0.463509603225337 -0.53723076860355 -0.512072144306669 -0.427360635719802 -0.38695143583411 -0.440294950039849 -0.504789048066826 -0.474126161105401 -0.364007310694611 -0.262164482925386 -0.249981091562735 -0.29182859061191 -0.312143191685187 -0.263985472153105 -0.282375150403333 -0.308135883770853 -0.351146187157211 -0.311567117329643 -0.189364433613692 -0.17083638946112 -0.180629424679095 -0.188039139423163 -0.0944249737553879 -0.0231709396481604 -0.0911606430784825 -0.228501175397995 -0.338717928845114 -0.292546660080443 -0.173338613829123 -0.179093967327378 -0.243878565350897 -0.319164752501938 -0.212732549837835 -0.0276907382339211 -0.051788932916696 -0.230232937815792 -0.356269620436907 -0.387248386677207 -0.402564256199694 -0.4888602405815 -0.0441856751432403 0.317337857723314 -0.20995439338272 -0.665198628160994 -0.119204879252526 0.165259839927516 0.427791898809822 0.167172395596857 -0.0642138794658506 -0.110533631481286 -0.16441686887017 -0.207865663318262 -0.15254428681797 -0.0228978361659643 0.046136979465257 0.0701402284838332 0.096397994450485 0.157537002966818 0.170763328984363 0.142358119222836 0.0974948143059785 0.00974449561496871 0.0569838074319574 0.147278552192503 0.199403019649613 0.191664772262202 0.16310404191292 -0.068981072205923 -0.447722005924488 -0.800459719028122 -0.880706783469712 -0.87713311097729 -0.828137169233336 -0.76583324165742 -0.759392213103273 -0.764699411182227 -0.75787893670196 -0.709284390912549 -0.659392023870884 -0.674762391122786 -0.688559775263575 -0.674171477342927 -0.684956000378804 -0.68547369910314 -0.759114138814062 -0.753199763595137 -0.761697465591504 -0.736798065338111 -0.701321520776411 -0.679091241027945 -0.670944340549001 -0.652049944317225 -0.702863543954369 -0.691415281874489 -0.685527958496492 -0.703080172026751 -0.67702423699989 -0.646131577468086 -0.61632107765525 -0.638601016144641 -0.660893423958076 -0.595681617998713 -0.586737204694078 -0.616896711839604 -0.67559013387511 -0.751452947692212 -0.757642661412775 -0.765032044811912 -0.789513002710104 -0.823317373302212 -0.842950970990683 -0.412693024760334 -0.0208539631664561 -0.174944499659124 -0.311920336779561 -0.413232298110301 -0.746608405508334 -1.05315600532628 -1.0447734877416 -1.07321084652653 -1.10014167285493 -1.11425049658374 -1.06903174146062 -1.03939856201712 -1.03082033523925 -1.02018410443999 -1.06637113028853 -1.13814840935884 -1.1467606827449 -1.12405373654514 -1.14232551736072 -0.966340983846479 -0.796143064725571 -0.811181788184348 -0.833143204242267 -0.55867101070837 -0.198469551133516 -0.439992457932922 -0.615866385468916 -0.151036043350168 0.206897630487281 0.43272295254552 0.479250144735035 0.368743205890851 -1
-0.497938101951841 -0.559669923574808 -0.512072144306669 -0.438259603476896 -0.409331147762824 -0.517823041022654 -0.532264714426678 -0.460033904005175 -0.440712199391672 -0.448500541865444 -0.445618467568353 -0.401134186382125 -0.345389212101361 -0.314860616679399 -0.350657302641922 -0.308135883770853 -0.182070002525117 -0.177765287801575 -0.286391470478094 -0.333269140087739 -0.303553040717799 -0.273403691998622 -0.274282066622793 -0.318647772218706 -0.292634369936793 -0.316739762840502 -0.360446092491629 -0.376952027845588 -0.321712699036116 -0.325720607244529 -0.348075436376678 -0.381116214166584 -0.274911481860802 -0.156874311852214 -0.158815430333519 -0.313075374211279 -0.374526853655026 -0.369725835243849 -0.402564256199694 1.01326608042583 1.64044943418763 1.16269838733214 0.995318850654085 1.05867024809934 1.13082170061629 1.14920501799565 0.885731487187865 0.737078289677052 0.658898428888594 0.316131176268146 -0.0129462101472577 -0.0647613341493551 -0.104351269481884 -0.0833320078649906 -0.0263400210038011 0.0454935888994702 0.083477935626146 0.130652280962525 0.132381560971228 0.117297521217838 0.109626903193 0.0421262041200952 0.0881919778307982 0.136634047316112 0.166916179821346 0.246132184651208 0.320795269850982 0.35061033187457 0.295042612199087 0.229454250191414 0.17082947251423 0.179317041805706 0.260266745686872 0.222006747581576 0.213676864758546 -0.239691233500927 -0.63508237523543 -0.772904133396963 -0.697447593362049 -0.63451311216927 -0.0264258514527443 0.501552465837771 0.527708806674122 0.424885365730304 0.306166002219449 0.237166707568019 0.24144586691299 0.299363132357824 0.347817220918401 0.407822800165108 0.413847503331567 0.400867228280114 -0.194918161514007 -0.732023733049106 -0.735092158580589 -0.723825949816975 -0.67702423699989 -0.668960841172915 -0.663611659624854 -0.626929964981474 -0.570639117874371 -0.575639056899639 -0.694367978548787 -0.787598338482384 -0.781918854122534 -0.798587327796264 -0.794125036682275 -0.773445667837887 -0.773489511844412 -0.773838615127019 -0.834857994231032 -0.936076332382727 -0.971890747878551 -0.665661484455422 -0.372959286538924 -0.399943899064325 -0.376731937265897 -0.321466287081166 -0.132070321288536 0.038982954437842 0.0183897439534289 0.0147416167666773 0.78066825485545 0.717266462950454 0.290798983189186 -0.163562587300397 -0.258262825590736 -0.357944392932811 -0.445803681478917 -0.389293839950268 1.53320117799823 1.540626600863 1.7015272840192 1.96513828992269 2.12260958333421 2.0277221712553 1.92975613823748 2.06552422836734 -0.314026877250572 -0.196843099463109 -0.412294189894848 -0.516271697199546 -0.594385857424538 -0.466980359398817 -1
-0.532366600678345 -0.548450346089179 -0.523381019341968 -0.470956506748176 -0.442900715655895 -0.50490169252552 -0.546002547606603 -0.558679703706761 -0.532758065828146 -0.51061256151213 -0.50581458326239 -0.479209611932279 -0.478373293766056 -0.484444431767046 -0.4872216071191 -0.471239994768658 -0.445077400841708 -0.407139852706834 -0.325202285223855 -0.25205276477443 -0.262578502038231 -0.294744830142487 -0.386692749664922 -0.432292707822762 -0.494108096795103 -0.493216937725518 -0.469086910724203 -0.440256053669447 -0.448890486356396 -0.493293910006987 -0.535629804223084 -0.566970599160523 -0.585806141975636 -0.501363841500995 -0.437084323617258 -0.395917810606766 -0.374526853655026 -0.422293489543922 -0.49898683253495 -0.61639926783684 -0.767714856714832 -0.901554068689412 -0.329485624196288 0.379570387754358 0.740905152767303 0.996927788056536 0.40489491939092 -0.0835861977984287 0.0826683081686461 0.069114708623738 0.0802665029129963 -0.0170598910930526 -0.0923030151478631 -0.107505676544601 -0.0625785212383302 0.0454935888994702 0.096397994450485 0.117209919960379 0.0939997929580934 0.104767222215339 0.0489664587578936 -0.108988435570495 -0.411138748550654 -0.704281837918737 -0.851004801464355 -1.01751178277373 -1.04210748589941 -1.00754079185966 -1.01571847860722 -1.01087225037405 -0.999953163014283 -0.957624551189328 -0.983623442793366 -0.8996032402002 -0.831092039893092 -0.80219999530232 -0.77542130262575 -0.772904133396963 -0.811614301835546 -0.88607110562874 -0.844355992630829 -0.799821364400407 -0.819696534495796 -0.83893796009638 -0.896865881189085 -0.848761440637196 -0.873157835869781 -0.886244391928871 -0.874480342221186 -0.844716237781172 -0.818391775639563 -0.766724091827826 -0.798103303161936 -0.792936409811032 -0.754917838614228 -0.713453060921863 -0.687722069827875 -0.70320473673016 -0.710902241594458 -0.743640476613148 -0.773711306562708 -0.7560221067913 -0.801998752403497 -0.830273745143079 -0.820583843303416 -0.864575459941937 -0.867089787221275 -0.86599552112362 -0.869630457038562 -0.848056752389808 -0.818672040711729 -0.825055630765856 -0.791770144713382 -0.847927793094046 -0.901963517786739 -0.938124060426379 -0.670082239665071 -0.391453999261133 -0.132070321288536 -0.0890878468853286 -0.0724909336622499 -0.517394793347534 -0.955204049379634 -0.99790253780529 -1.05879111446525 -1.08137135566425 -1.15772250386306 -1.27932818375974 -1.21387358712143 -1.13952236594714 -1.10262927558982 -0.966340983846479 -0.857435588621148 -0.725875863996702 -0.629578962673639 -0.540520883115643 -0.444034053753246 -0.397705256476377 -0.292466912377834 -0.196843099463109 -0.198391561035567 -0.426954553694128 -0.616075473629782 -0.619856621342049 -1
-0.681556761826528 -0.582109078546067 -0.500763269271371 -0.558148248804922 -0.543609419335107 -0.491980344028386 -0.381148549447495 -0.403664875604268 -0.410030243912847 -0.417444532042101 -0.415520409721335 -0.338673845942002 -0.24565115085284 -0.348777379696928 -0.4872216071191 -0.489362673768414 -0.351146187157211 -0.330681664405081 0.237554528589678 0.844368301955245 1.82712297061973 1.09242914920872 0.3327356218047 -0.0458999267689716 -0.449336157493256 -0.272620469119249 -0.251805274259055 -0.208141292315298 -0.258123805375976 -0.325720607244529 -0.223039191145741 -0.133310367507998 -0.295637792535125 -0.329119076676604 -0.330057826200435 -0.313075374211279 -0.319755154000669 -0.334680732377133 -0.402564256199694 1.14080510768117 1.84562935134972 1.21184725533265 0.895709491642779 0.975088726826108 1.85331412751295 1.79345483696884 0.954422425444571 0.224162985004876 0.704092948160747 1.19191683428014 0.616239603009456 -0.0289852518571282 -0.0923030151478631 0.00127583251364588 0.0823754796997861 0.119433507652559 -0.0715627702659222 -0.299503271106149 -0.750399103330867 -1.18585357504206 -1.13997825217019 -1.05885188505421 -0.993691262662348 -0.99168346958128 -0.959294267558578 -0.854109545606712 -0.816834303130751 -0.731493815490912 -0.70987422408575 -0.711864968987732 -0.761460403925141 -0.756395950659233 -0.848868672374674 -0.909893240088107 -0.759392213103273 -0.605321928671833 -0.67016710708301 -0.72746146019381 -0.488141961160639 -0.171646404203845 0.168319420256323 0.555402417433834 0.958878515848496 0.903332767650406 0.829622623244536 0.697600242407031 0.705864076405811 0.608218873978728 0.43948953815387 0.0351665574703469 -0.407645349315853 -0.547800719307587 -0.734610130356891 -0.650806830699872 -0.635963758412394 -0.630469949760966 -0.67702423699989 -0.657546209320501 -0.639966368640052 -0.673614169634144 -0.717302365260392 -0.685873142944543 -0.715894133319729 -0.755591783486863 -0.723921370351212 -0.789160451775453 -0.80324563049965 -0.596759584292398 -0.428984458232043 -0.443980227292401 -0.138861992901018 -0.214441771873064 -0.546806124408751 -0.868958521013888 -0.868052990142649 -0.572693086662021 -0.268319868987941 0.0984599859986356 -0.314610954579149 -0.783366401426727 -0.883426210848307 -0.984811910339747 -1.01923212617519 -1.06706257815834 -1.07976919888475 -1.08137135566425 -0.623668319888868 -0.127598445226078 -0.110239159596264 1.05702300913649 1.10448176687246 0.728400342888591 0.743831598150804 -0.911997880406113 -0.849428343567757 -0.858148115988373 -0.873771933337773 -0.905151673954911 -0.766786139578087 -0.654913660592516 -0.682486984243413 -0.728399913024914 -0.681144322245514 -0.64024012293448 -1
0.580821524811943 0.75302064224382 0.415255608587809 0.0303960100781161 -0.174344172511328 -0.440294950039849 -0.463575548527049 -0.502310675305854 -0.532758065828146 -0.448500541865444 -0.355324294027298 -0.354288931052033 -0.345389212101361 -0.331818998188164 -0.333586764582275 -0.434994636769146 -0.369932429894111 -0.292452570254204 -0.305796877850975 -0.312965046259411 -0.324040310057583 -0.316085968286351 -0.229317793405942 -0.159544862373027 -0.292634369936793 -0.427037997143637 -0.403902419784659 -0.355850685904302 -0.321712699036116 -0.241933955863299 -0.160521068530273 -0.236562803615742 -0.233458860512158 -0.22146609866136 -0.308652526717071 -0.354496592409022 -0.392784086873145 -0.422293489543922 -0.49898683253495 -0.588057261780098 -0.767714856714832 -0.940873163089823 -1.02675113727543 -0.905495501821525 -1.01371931255315 -0.924108035790778 -0.820093479520345 -0.300150437548903 0.00357789944237862 0.316131176268146 0.301646696431099 0.519581343290349 0.775171296901676 0.496836040445661 0.191090980403374 0.193373426405648 0.199758465045197 0.197864085973256 0.145175483642273 0.129827820220337 0.109626903193 0.0421262041200952 0.0569838074319574 0.115345037563331 0.199403019649613 0.518469246596237 0.827659931080467 0.726034219736064 0.622732884900664 0.683502344148413 0.702017890485499 0.5918356728924 0.612702299089606 0.705636742313168 0.725818484685819 0.641572493321256 0.592883239429869 0.70852701302583 0.843802971030156 1.05595660387837 0.79150428972534 0.492577473905094 0.455847188478393 0.506131150962019 0.544935689002822 0.602038565364972 1.4117797548349 2.34179626243154 3.12854417706096 3.93770554346826 2.46757963495012 0.922113353328302 0.895047971639269 0.811097411586347 0.811310884043245 1.49597227373701 2.20069279372782 1.75094111153904 1.18072103718971 1.05370140251463 0.884711567725376 0.77723381728782 0.877041319729975 0.876742521284725 0.774346960407945 0.634297827366918 0.528361066837098 0.412875178824684 3.24039495001133 3.33289831341398 3.43014075810522 2.63244621958813 1.69389417896596 1.40937033696892 1.1326681408587 1.33419217643563 1.51091348686792 1.63818965395791 1.85631871991279 1.75108735107391 1.60530619155028 1.5392405214182 1.20752210015916 0.841754535585951 0.584492165062172 0.285143921677485 0.114169697443898 -0.053293300804551 0.232782351661559 0.585229812375569 1.43793019774806 2.25132457659061 1.58660380171499 1.02677312385858 0.722087601342049 0.430510943095277 0.681469916587183 0.987200591225456 1.35687040038669 1.42930739254628 1.2989268409794 2.8442858271918 4.27493298065272 2.71284588902041 1
-0.589747431889184 -0.514791613632291 -0.500763269271371 -0.460057538991082 -0.420521003727181 -0.427373601542714 -0.491051214886901 -0.530495189506308 -0.486735132609909 -0.464028546777115 -0.415520409721335 -0.369904016162064 -0.395258242725622 -0.416610905731987 -0.367727840701569 -0.308135883770853 -0.351146187157211 -0.407139852706834 -0.286391470478094 -0.150532295632793 -0.201116694018879 -0.230721415710893 -0.251799930014368 -0.295918785097894 -0.292634369936793 -0.316739762840502 -0.338717928845114 -0.334749343963015 -0.321712699036116 -0.346667270089836 -0.368914810581834 -0.319164752501938 -0.316364103209447 -0.307588481073556 -0.265841927750342 -0.20952232871692 -0.191954521473835 0.208518362056958 0.497379789596029 0.262202919922166 2.18039658461419 1.7623145769384 1.33399067129253 1.03777486778103 1.32577997454079 1.65289124010196 1.90464707132901 1.77430701690301 2.31979701214021 2.86489200150818 1.96782394238314 0.960819691561147 0.690833516563527 0.400141365727219 0.0944549797779625 0.686306218092906 1.33672364158703 0.789327970067683 0.145175483642273 0.117297521217838 0.0853627254189573 0.0205383984500109 0.0985947012970785 0.147278552192503 0.134429339993079 0.26791914960681 0.38837722468158 0.615615429188566 0.589963857630507 0.572758906597925 0.539409191106539 0.903740003714047 1.40049941846042 1.69347673155216 1.98568686970691 1.78534030898409 2.19800972145665 2.30810910977682 1.69053939220859 1.53894795132055 1.2588929418271 1.13877689305784 1.11158445451442 1.15609743281574 1.1877771534196 1.09722180094655 1.18885901427835 1.33552433005376 1.39695596261321 1.48438527906108 2.75194254548192 3.94534087860779 3.68874757506126 3.27806082044434 3.15074112801264 2.95854960794782 2.70349093664307 2.4814775500936 2.13835532207419 2.01072759789435 0.783175473381208 -0.345149604260294 -0.360712579599187 -0.488870491857518 -0.511263929856364 -0.0255834940898102 0.446275722480723 0.454943293954563 0.484354521112377 0.611566613778378 0.775644380939583 0.81646474314074 0.77167669076029 0.722366558254105 0.664702859370252 0.543532433200017 0.433169984575303 0.442036027609383 -0.653614987833145 -0.655295600103557 -0.757591426457367 -0.862564356664861 -0.812919434278398 0.177818148196631 1.17887122361464 0.998995185960479 1.06281857687174 1.17274158215064 0.941196342302715 0.786321994601535 0.699580100809237 0.587822721316096 0.605923419385756 1.34473156855799 1.52005942829107 0.439586006891641 -0.904467496165239 -0.862864472498367 -0.799126086887196 -0.723624244761927 -0.671228951145556 -0.672576698334027 -0.65945470604027 -0.619856621342049 1
0.752964018444462 0.539848670016864 0.392637858517211 -0.0240988287073505 -0.420521003727181 -0.517823041022654 -0.587216047146381 -0.502310675305854 -0.42537122165226 -0.370860517307087 -0.340275265103789 -0.323058760831971 -0.328766201893274 -0.348777379696928 -0.384798378761217 -0.344381241770365 -0.332359944420312 -0.349796211480519 -0.344607692596736 -0.333269140087739 -0.324040310057583 -0.316085968286351 -0.296764203231219 -0.227731823735461 -0.180704521682176 -0.184381881676741 -0.251805274259055 -0.229242634256584 -0.215731209602549 -0.304773944399222 -0.410593558992147 -0.360465726945035 -0.25418517118648 -0.264527289867458 -0.265841927750342 -0.292364765112407 -0.319755154000669 -0.457338592410638 -0.595409408870206 -0.673083279950324 -0.746116970697769 -0.803256332688386 -0.508782470416639 -0.0905756694075508 -0.165077414293584 -0.314999116034313 0.0385432486884853 0.463523460518558 0.817079246341129 0.529463580142863 0.266691929033504 0.126044438075855 0.208903343202671 0.327620359688387 0.179011480325197 0.0208469493151073 0.096397994450485 0.18442172497111 0.170763328984363 0.167418717227834 0.146023169854063 0.0745079126252217 0.0777892543645179 0.0940560278105505 0.112771446774235 0.246132184651208 0.365849906404714 0.32852657376507 0.273196594018982 1.6801932821028 3.00022084170814 2.74498169856441 1.59744869830313 0.366066746012263 -0.175550766386182 -0.699073388972065 -0.678938290044905 -0.691107321631288 -0.716475378107632 -0.72507398981468 -0.678822511678121 -0.665196485410251 -0.702921404927736 -0.712555627513711 -0.76829758830573 0.211104432011094 0.269310959482559 -0.168902024293224 -0.660578268671758 -0.596278742651331 -0.565624744055742 -0.61035025431337 0.630493084951581 1.83646080374543 0.533751363572301 -0.7445717276072 -0.741211233967795 -0.691790104877745 -0.639966368640052 -0.650272067307809 -0.672175212218539 -0.615724179097786 -0.629789514235962 -0.670240970165473 -0.520930177151584 -0.562915427276004 -0.538748409795776 -0.537864223110568 -0.436996203664889 -0.312036872158553 -0.357372365411603 0.475472588174636 0.332182419037276 0.196598360258072 0.0746596783630733 0.556820832245994 1.01349340888671 1.47912667173071 2.02582073653979 2.01396952221095 1.98980136607816 1.17968889296265 0.296900563511246 0.592778390314956 0.927134210580656 0.829030599226432 0.816872571094151 0.652605571199954 0.642916767295913 0.716713162292547 0.945696799788844 0.868977964461085 0.797462556559434 0.871671443517406 1.2187843507695 1.71009493838256 2.09346580665063 0.384607970469697 0.526811752786241 0.46735921417453 -0.0858112300569981 -0.650247412457673 -0.236507190038014 0.12414118678168 1
-0.658604429342192 -0.593328656031696 -0.500763269271371 -0.481855474505269 -0.487660139513323 -0.530744389519788 -0.518526881246752 -0.488218418205628 -0.456053177131084 -0.40191652713043 -0.355324294027298 -0.354288931052033 -0.328766201893274 -0.314860616679399 -0.350657302641922 -0.380626599769877 -0.313573701683412 -0.254223476103328 -0.325202285223855 -0.394181421572721 -0.324040310057583 -0.230721415710893 -0.386692749664922 0.999633480788342 2.34891004887216 1.60244951403404 0.899787399006229 0.382696282040716 -0.0673571243955557 -0.137200641636763 -0.28555731376121 -0.443067675831231 -0.357816724558091 -0.264527289867458 -0.330057826200435 -0.292364765112407 -0.28324068756443 -0.369725835243849 -0.48291640314574 0.701504013801669 1.23008959986344 1.13320906653183 1.31406879949027 1.14225176937256 0.867054624130211 0.41124613444455 0.679658672417745 1.03342935459875 1.33681621797089 0.911216302866039 0.51137530081667 1.0323718561456 1.2932462332646 1.58465113102813 0.843383984624898 0.0947868680681958 0.251438700342553 0.25163352998184 0.170763328984363 0.167418717227834 1.12872236970278 0.948814042263637 0.483495469549448 0.0940560278105505 0.199403019649613 0.289706114562412 0.241949655881951 0.229149662272322 0.218581548568719 0.284825968966657 0.257554112183008 0.149132751726192 0.260266745686872 0.283746746909013 0.264891026751273 0.191565483880141 0.163095274297014 0.217746142431776 0.38713613713617 0.572965256436186 0.304641110452671 0.0258778934058855 0.464829890752859 0.903332767650406 0.8112557242612 0.697600242407031 0.603692070317391 0.508587989584888 0.358003033944564 0.397471237868031 0.455975341928871 0.411292150781078 0.3765203937314 0.364404448665558 0.385058763320009 0.479429162016028 -0.110039097116736 -0.737448632287405 -0.261641712883219 0.190043616440242 0.410876460785923 0.546744364648475 0.70483208156244 0.759385152967813 0.64868574557008 0.596590323283677 0.546602254471848 0.572734016318222 0.604530702605064 0.801235186783284 0.905132009094004 0.871975093949176 0.750062218380469 0.533090006975533 0.590099698553252 0.683060623182772 0.605353857722644 0.588373971258405 0.650246678528378 0.935478563700036 0.962150626885479 0.92081172047466 0.830467870140883 0.772594495232897 0.759309535224664 0.686260346369834 0.465521134269024 0.243927276881557 0.240239341036729 -0.141795769518309 -0.610395877630606 -0.677375872836352 -0.796143064725571 -0.888732628354936 -0.898283761544228 -0.948898753952011 -0.945394913268528 -0.93686707504732 -0.831466034196304 -0.746527772818397 -0.716261083536984 -0.717235270086736 -0.637765089835026 -0.568897867360971 1
-0.520890434436177 -0.514791613632291 -0.500763269271371 -0.492754442262362 -0.49884999547768 -0.530744389519788 -0.518526881246752 -0.460033904005175 -0.440712199391672 -0.417444532042101 -0.355324294027298 -0.29182859061191 -0.345389212101361 -0.399652524223223 -0.436009992940159 -0.41687195776939 -0.38871867263101 -0.349796211480519 -0.325202285223855 -0.292660952431084 -0.303553040717799 -0.294744830142487 -0.0944249737553879 0.0677450088350842 1.05052380911861 1.9774635106647 1.16052536276441 0.403797623982002 -0.00376823073541569 -0.409507258625758 -0.389754184786991 -0.339815239723486 -0.274911481860802 -0.329119076676604 -0.3514631256838 -0.416628419705638 -0.356269620436907 -0.369725835243849 -0.611479838259415 0.00712486541148667 0.258184729095634 -0.282278331882947 -0.668157444834729 -0.706989388797608 -0.371503821978343 -0.0455855553727991 1.01166487399183 1.31838230163885 1.64187922305792 1.62980966328614 1.71148898146744 1.00852113461745 0.305289377874842 0.291359856668971 0.263567980872432 0.254990025366555 0.238518641518214 0.372614779001155 0.324290401036901 0.292721707252825 0.267344058724275 0.182446940975643 0.233830106358722 0.328235135091141 0.296863539134414 0.35506700942922 0.422168202096879 0.472071001476818 0.39334969400956 0.329123343986852 0.365959911768982 0.340299922229782 0.395021516105564 0.396936745675982 0.387805015533819 0.332192674330489 0.294663018725439 0.28136588491619 1.03408081848598 1.86094218294867 2.32999193622698 2.61067557001689 2.05476819333336 1.50816250215318 1.49083098664465 2.38296072842153 2.59140200694667 1.79382639826542 1.29509783235158 0.759775918265715 0.708742373512692 0.671915213305172 0.609328694016566 0.557294591744989 0.563489883622759 0.697259828813383 0.852765857401829 0.963331513722416 1.55904569294654 1.53221450020449 1.00881123859047 0.787255097837357 0.801699778031678 1.07945070292303 1.20932808869286 1.29417914882365 1.38569688567035 1.2710647274742 1.2054116100685 0.801235186783284 0.306251728879806 0.205850884247948 0.440254780936378 0.68731534505437 0.495150221149798 0.563465031768982 0.637239760157337 0.594736490547492 0.650246678528378 0.686077529544388 0.752425986233912 0.769800036523329 0.745097101080141 0.668854434703316 0.675397197546668 0.638670262084301 0.479575191742029 0.422259623493221 0.35209418166428 0.407340574252599 0.413767160058726 -0.0838259150858206 -0.55863453463021 -0.469958091433762 -0.377159303128541 0.466811198280732 1.55117753003206 1.00834419195373 0.494471805477133 0.662039202654529 -0.659970918047699 -0.639082769519496 -0.648609897937648 -0.660623624526911 1
-0.578271265647016 -0.436254571232886 -0.251968018494803 -0.28567405487759 -0.342192011976682 -0.375688207554178 -0.367410716267569 -0.375480361403815 -0.364007310694611 -0.324276502572072 -0.310177207256771 -0.29182859061191 -0.2955201814771 -0.230068709135575 -0.145810845926154 -0.126909093773292 -0.144497517051318 -0.177765287801575 -0.150553618867931 -0.211444577117775 -0.262578502038231 -0.188039139423163 -0.0719428371469622 -0.0686289138897828 -0.180704521682176 -0.228501175397995 -0.186620783319511 -0.102634582608867 -0.0249645286221291 -0.15814730448207 -0.264717939556054 -0.236562803615742 -0.171279928489191 -0.264527289867458 -0.287247227233706 0.101136807766158 0.374019708287856 0.997033176558057 1.44553512355938 1.09829209859606 1.16529594181226 0.838315858528753 0.487311119696424 0.243750415685362 0.305116069877256 0.223828005288714 0.0499917383979364 0.00759874525440252 -0.00772073037565959 -0.0656215464550303 -0.117810512340043 -0.0886120556775063 -0.0682065064798206 -0.0228978361659643 0.0340574793870808 0.0947868680681958 0.135158170923502 0.117209919960379 0.0812058702870485 0.104767222215339 0.158155258741085 0.0853018154602639 0.0465810839656772 -0.246568128233945 -0.536965349791106 -0.7451747208287 -1.01958016762254 -0.455446839122167 0.0656594213079828 0.140859500151023 0.192510632431425 0.159194181752697 0.19807223626286 1.03491673872617 1.04334628904073 0.725948807591465 0.461315495001444 0.372251231322496 0.272969428662673 0.351594222191853 0.402013746307205 0.402827554578323 0.437881783929461 0.298503033147636 0.838806072736205 1.33178228095888 0.380771329760836 -0.716871888459344 -0.680949894724084 -0.668739678730868 -0.702540219496978 -0.27675273428253 0.111965507043712 -0.31578710850928 -0.695440798513311 -0.671961505341415 -0.655628571343922 -0.68037547302533 -0.687256950609656 -0.696956271960478 -0.683457000479003 -0.655809301295933 -0.715894133319729 -0.766260635152037 -0.743253864941653 -0.742026071671401 -0.73028087996065 -0.731377552708009 -0.749454275545875 -0.79033153451875 -0.875322878029289 -1.00744678342214 -0.409914466003222 0.10546520593876 0.373072321631072 0.669772224136795 0.84768671622631 1.09101299509635 1.45212160334071 1.81175246749015 1.64026029832554 1.17968889296265 0.609926716733966 0.551282366103123 0.535543301416674 0.475504258819616 0.662277938891095 0.905243062233145 1.33641677918673 1.88459468214335 1.95398134076982 0.0723714422169508 0.100260097247244 0.0573876217262346 0.0381117496714596 -0.204743522650184 0.701933625138827 1.57922141161708 0.785531331259107 -0.047970167096052 -0.0520371307634274 -0.0473566937961018 -0.0196110279855748 0.0120319280233099 1
-0.647128263100024 -0.52601119111792 -0.455527769130177 -0.492754442262362 -0.510039851442036 -0.50490169252552 -0.477313381706975 -0.488218418205628 -0.502076110349321 -0.417444532042101 -0.310177207256771 -0.29182859061191 -0.378635232517535 -0.416610905731987 -0.350657302641922 -0.326258562770609 -0.351146187157211 -0.368910758555957 -0.325202285223855 -0.191140483289448 -0.180629424679095 -0.273403691998622 -0.296764203231219 -0.227731823735461 -0.225476460984023 -0.316739762840502 -0.382174256138144 -0.334749343963015 -0.236927507489263 -0.220987293017992 -0.28555731376121 -0.319164752501938 -0.316364103209447 -0.286057885470507 -0.330057826200435 -0.354496592409022 -0.338012387218788 -0.369725835243849 -0.434705114978112 -0.545544252694985 -0.713720141672176 -0.89172429508931 -0.409173111405332 0.0139012321839845 -0.199481815574377 -0.87725350350182 0.278961532586958 1.47795595198131 0.918766914703472 0.383499303807531 0.627891192141988 0.853491444684466 0.63059224489342 0.44848870308644 0.311885981185137 0.279636664950918 0.316038994464248 0.426384223009739 0.452229627747349 0.418024697277815 0.340136592046403 0.268798163655981 0.358662787954085 0.455969193607827 0.448468791666327 0.431321386773828 0.489750156927477 0.549364154860067 0.524425803090191 0.462015469047438 0.420162811561969 0.450975652521334 0.498679031812251 -0.282203246925828 -0.267736257973091 -0.464694738221484 -0.63508237523543 -0.672930252350026 -0.745017055226006 -0.785447908244952 -0.708034302434482 -0.665196485410251 -0.720886809476668 -0.757692174864664 -0.76829758830573 -0.701075212481287 -0.696678916262509 -0.746761153777496 -0.7318789598549 -0.679091241027945 -0.681476300198327 -0.725024401823971 -0.808685498629444 -0.74217584584276 -0.675615118479672 -0.651215727551191 -0.666326404171906 -0.646131577468086 -0.604498432162849 -0.603587862655139 -0.672175212218539 -0.66583058184547 -0.662078746392375 -0.648903266835125 -0.520930177151584 -0.421512286963847 -0.474904253074151 -0.327523647461176 -0.204655586112361 0.0673002738512577 0.298158752120154 0.0472498819381325 -0.244203511091266 -0.469374690536903 -0.671371929806922 -0.293636706696511 -0.0451185519450908 0.238435410358569 1.04792448676864 1.87915815239708 1.5144255139346 1.11496959984066 0.837582100895945 0.530534353997207 0.458623658545178 0.319136839024294 0.423358961850009 0.556008883451969 0.874083437926185 1.30452107956845 1.21563124383099 1.08765426468497 0.851093514968064 0.693304511125054 0.697659892353813 0.748138175968008 0.261963891278478 -0.429420657568786 -0.583526438159808 -0.780883064903103 -0.750035182830554 -0.706070627148559 -0.626920281732404 -0.579089618157187 1
0.202108038820402 0.225700500419243 0.290857983199525 0.270173300734169 0.284439922027307 0.309143262793936 0.305743109548791 0.625069892712273 1.04736264133132 1.77200416050358 1.90203004449907 2.17535485677296 2.18130833952785 3.56860874882773 4.94120949584874 2.42838864519232 -0.38871867263101 -0.292452570254204 -0.169959026240811 -0.00840363883450196 1.04860673570794 2.22350947083355 1.0296818566659 -0.318647772218706 -0.337406309238639 -0.360859056561756 -0.512543238017232 -0.609066789199737 -0.53367567790325 -0.47234724716168 -0.514790430017928 -0.546320111938975 -0.647985073998603 -0.609016819516239 -0.54411082103408 -0.333785983310151 -0.429298553309383 -0.579996452444142 -0.675761555816252 -0.772280301148922 -0.843307457774551 -0.950702936689925 -1.11639956038561 -1.21892620659613 -1.28895452279949 -1.33408519331917 -1.4383119238307 -1.51974905088052 -1.51043849617474 -1.52526430980835 -1.387833727786 -1.42425246125397 -1.40556273755619 -1.4854047912824 -1.42756203007226 -0.669258959047054 0.122238112099163 0.144094641964672 0.106793715629138 0.117297521217838 0.133891080967042 0.0745079126252217 0.0985947012970785 0.08341152293416 0.221060912868458 0.344173526951418 0.298267951574116 0.251233420381822 0.262273584928929 0.694576687903462 1.08143818903641 0.410729932415315 0.0425859627028302 -0.333653246365359 -0.370164581958546 -0.427194154101391 -0.503514630807005 0.490402181650695 1.5668587913623 1.74019434608813 1.2588929418271 0.734902256087376 1.39004822502287 2.04980107036461 2.66631252157818 1.99202659506765 1.61612376701174 0.767628289008872 -0.222588308546739 -0.213270937659494 -0.218070075627987 -0.287177656783493 -0.406562070864158 -0.305634995715626 -0.189885957655519 -0.15331706058581 1.6764989851566 1.84225816635836 2.00830622165778 2.02239864905752 1.05393839163232 0.416467717504498 -0.0485833354205287 -0.179473793567479 -0.308272736656736 -0.148132882360346 0.0176078130640989 1.31313284260408 2.48729087932383 2.50825234382743 2.36186782583124 1.41914855191804 1.18955649010348 0.897622624252783 0.786780758888978 0.962117003148281 0.879572618661003 0.87468733926736 0.578534286878495 0.241200009158638 0.0952887788590032 -0.0571687089244323 0.0692451793492682 0.16398614012602 0.332755152028184 0.23075525392259 0.184439984808923 0.340523964629541 0.493776979792512 0.422809203654596 0.278799938037651 -0.200973933062899 -0.66589645144747 -0.632814855791996 -0.597008684022659 -0.658496712468371 -0.740757827752086 -0.862864472498367 -0.960825823432737 -0.849593649072514 -0.761293215928411 -0.806552413592154 -0.822126827579599 -0.823691637266358 1
-0.727461426795199 -0.615767811002955 -0.500763269271371 -0.470956506748176 -0.465280427584609 -0.491980344028386 -0.477313381706975 -0.445941646904948 0.0962220214877578 0.65398780686323 1.11948054047659 1.0822988990708 1.05094364537794 0.295641117636132 -0.504292145178748 -0.380626599769877 -0.238428730735815 -0.254223476103328 -0.286391470478094 -0.272356858602757 -0.303553040717799 -0.337427106430216 -0.409174886273347 -0.364105746460328 -0.292634369936793 -0.382918703422383 -0.490815074370718 -0.461357395610733 -0.427694188469683 -0.367613932935143 -0.306396687966366 -0.484368650274328 -0.316364103209447 -0.113813120646116 -0.158815430333519 -0.292364765112407 -0.374526853655026 -0.492383695277353 -0.563268550091787 -0.673083279950324 -0.810910628748957 -0.940873163089823 -0.996868329572039 -1.04131547389052 -1.19720945271738 -0.502417245190149 0.187373614911349 -0.049391844153617 -0.38057551437092 -0.694390736822615 -1.09654399947271 -0.219791024082338 0.739026533899612 1.85056148650385 2.94521699822759 2.37460102962177 1.82768587691191 1.27325296614494 0.567374931786753 0.681160976330294 0.789023880866188 0.700554277057667 0.743563556206454 0.892393893539837 1.05488980179398 0.899741133319279 0.827659931080467 0.714992340681314 0.524425803090191 0.340197687741901 0.409322231603371 0.461037082547839 0.612702299089606 0.726216742088981 0.828246808671274 0.800949975831651 0.777078081629663 0.99936012152601 1.2433864506874 1.15657980126216 0.966775034263501 0.779777215750761 0.67143204306558 0.858196220299453 1.03165851206124 0.966910423161924 1.4767983041639 1.63441698323528 2.00810474418301 2.39532276120383 2.47811159459944 2.49627665097383 2.22840460054522 1.87706925492005 3.31925940829857 2.84444783010159 2.26487979069572 2.19611175378323 2.03195151264258 1.98738549556802 1.8887907229066 1.65910650564705 1.82419212965142 1.67690639617276 1.37365429271161 1.17162976055311 0.984390757705848 0.783074591967615 0.620554193470756 0.850713944958477 0.994154753450169 1.11780664752939 1.88842443038434 2.69925498271919 2.53656398532406 2.29760110726893 2.04021946728382 1.91177798338869 1.8693573365764 1.95330440579471 2.01776465149836 2.07137693153241 1.59880479168756 1.0354026485745 0.535543301416674 0.529892926574511 0.549845479107055 0.58573094122058 0.553432894793872 0.592964127076568 1.05684627674738 1.50157726153731 2.15355964774908 2.91901362402092 2.35060153389107 1.83714583153166 2.61529037471756 3.15441966587336 3.63144669446063 4.29224839960508 3.49424329506149 2.72147475487185 2.70243580577253 2.57016137787339 1
3.34657758917441 3.63645205605055 4.06802224498923 3.6270553699189 3.26094160854626 3.22936802314627 3.05330974553394 2.76709297194671 3.01100779197609 3.01424455343729 2.88021692452716 2.9561091122745 3.24518099284541 3.39902493374008 3.3365789182419 3.60636278017647 3.81939970043445 3.87451869219132 3.90517652206409 4.09302331448761 4.14218440601532 4.42164669965161 4.04228816219493 3.43163510271514 2.8637873508434 2.33041786043474 2.16002089050409 2.00749961151975 2.03107636638907 2.02030563142989 1.98593447460081 1.91108786742534 1.94280376029168 2.08230763086486 2.04593041645303 1.90295979936801 1.52422540102936 1.52270971955879 1.38125340600254 0.999095077397461 0.474163589266258 0.209210348122185 0.0291080682444151 -0.0487849087709367 0.0184127258706466 0.024696243060639 -0.12173560724383 -0.186169258732864 -0.312783735462691 -0.424918226665079 -0.560570899376249 0.304924849536989 1.23300496159449 0.72648589290196 0.215249980559726 0.0947868680681958 0.380639288585943 0.668346721048368 1.0663379159575 1.47056981348773 1.41989250299129 2.06058603427298 2.00229309562636 2.51035863475119 2.97161335166173 3.38345513825795 2.43836318787639 1.47688199545905 0.535348812180244 0.462015469047438 0.355119331810385 0.279931342070753 0.280998248828209 0.345486746236451 0.346833685939637 0.266566652120327 0.961272923829458 1.79006263526088 1.92838670152838 2.08231321719301 1.46337547712162 0.806702191548792 0.590587722595385 0.370721508909161 0.333716350694454 0.54122658906548 0.622268798697104 1.11633638438731 1.59048641011031 1.08067434947509 0.529699059474152 0.546816143293607 0.535253325744013 0.526838253364026 0.504012843521842 1.33000605141522 2.20069279372782 2.03630690784942 1.78367595730216 1.707280267652 1.58418243987409 1.07787223377392 0.855515164959033 0.546008119664338 0.184705875399502 0.21951528245126 0.263863846133224 0.564320393292246 0.844883065590438 1.02388959857165 1.10745642808529 1.52223920341942 1.75153277197881 1.69679028520675 1.55994078917425 2.48363869391261 2.35270131114381 2.35715433362484 2.04537866153521 2.13529975504342 1.46548976444924 0.741035906246885 0.304014794266308 -0.147234041462724 -0.156733484426794 -0.0479866683212458 0.100115639970893 0.399968080166763 0.717486661047613 1.6138936676084 1.0489070283932 0.455054967608741 0.429707413185971 0.476162158647409 0.534808499098911 0.70276285698619 0.957729982034379 1.04005959304614 1.18439068140478 0.44445568611806 -0.468584355384132 -0.438119196632305 -0.399179311577343 -0.497555611787463 1
1.76286664775524 1.75156303846483 1.82886498800012 1.27287833438675 0.810363152352084 0.968132036147782 1.07506176762463 1.14648340542066 1.29281828516192 2.61051642573383 3.7681096310142 3.06541470804472 2.38078446202489 2.19497984661778 1.97093587347011 2.17467113919573 2.2601415532718 2.23066764370364 2.15868985850485 2.2250466822815 2.19589381873584 1.43388735951055 0.602521261105808 0.226847918680762 -0.180704521682176 -0.316739762840502 -0.360446092491629 -0.271445318139157 -0.258123805375976 -0.346667270089836 -0.368914810581834 -0.339815239723486 -0.25418517118648 -0.22146609866136 -0.201626029300248 -0.20952232871692 -0.173697288255716 -0.299635629510418 -0.515057261924159 -0.658912276921953 -0.756915913706301 -0.901554068689412 -1.02675113727543 -1.07265854436798 -1.19720945271738 -0.45556271290119 0.290410022296409 1.29558606587564 1.49499703542342 1.70840581208208 1.17551588137098 0.770013919335937 0.389627158212992 0.363880862707803 0.33604498134149 0.427516502457095 0.522759935653672 0.601134916037638 0.592962777128842 0.631039780320298 0.655570903108954 0.624996957212372 0.691549938875053 0.775304339899542 0.794995083167843 0.812593273496869 0.872714567634199 0.891662405557311 0.852116075791768 0.772097094188803 0.615293250816721 0.450975652521334 0.395021516105564 0.417516745451794 0.439019177526546 0.191565483880141 -0.0123283849408857 0.126860796025469 0.282483321035464 0.301282623499958 0.294903846867217 0.268202675588167 0.267210440714605 0.253366485796683 0.214331507302767 0.254541557939303 0.380771329760836 0.458772547387968 0.47004697723236 0.500986860838798 0.5086351401755 0.515541375790716 0.492924543873983 0.445621351014792 0.394971603336828 0.458683384225804 -0.666326404171906 -0.657546209320501 -0.710902241594458 -0.673614169634144 -0.60448448265576 -0.505490093052882 1.425958266389 3.31990955260952 3.04591507478473 3.01929746063195 2.1700679539646 1.27947835050018 1.05318844684443 1.29602276853521 1.43926847523099 1.35570815099411 1.62184593769989 1.97719999080464 1.59385131681834 1.28103858025172 1.00711622839977 0.830149704243745 0.532899128555841 0.200756598214479 0.151215349699421 0.101034007596009 0.119044794634701 0.108658107843577 0.108988918220194 0.325935422493656 0.606061708999075 0.801215860043008 1.02322322542959 1.34319265307344 2.47003248379157 3.5243330386082 3.41771795309536 3.40758391709563 3.53941670465186 2.4270249782953 1.03958481624096 0.923769789040639 0.91489112049554 1.03994741558629 1.55786160223011 2.05159617858122 2.01921289530735 1.89750582532317 1
-0.566795099404849 -0.559669923574808 -0.489454394236072 -0.427360635719802 -0.420521003727181 -0.479058995531251 -0.422362048987272 -0.333203590103135 -0.302643399736961 -0.293220492748729 -0.32522623618028 -0.354288931052033 -0.345389212101361 -0.331818998188164 -0.333586764582275 -0.308135883770853 -0.276001216209614 -0.311567117329643 -0.305796877850975 -0.231748670946102 -0.160142155339311 -0.102674586847705 -0.0719428371469622 -0.159544862373027 -0.180704521682176 -0.294680115979876 -0.27353343790557 -0.208141292315298 -0.236927507489263 -0.283827281553914 -0.431432933197303 0.672058634132406 1.79771958557143 2.03924643965876 1.38236613246873 0.660323253435697 -0.0824111221651208 0.278608567790389 0.545591077763657 1.05577908951095 2.04001032550329 3.02052559775154 1.92168588945923 0.933297966189494 1.14228983437656 1.20777318335685 0.862834507768962 0.623097110861013 0.263446385257257 -0.0656215464550303 -0.117810512340043 -0.195940302554187 -0.080254760813842 -0.0470715048455748 -0.0142605209256247 0.0578169086916517 0.122238112099163 0.170979363968964 0.157969406313318 0.167418717227834 0.170287347628106 -0.303278686601254 -0.66080411174138 -0.821371391559032 -0.970123214168 -0.919470440473519 -0.918207235376647 -0.88608012225741 -0.950180424066907 -0.900128812823561 -0.924069103304102 -0.87713311097729 -0.859234423945342 -0.827573240984857 -0.718420883509092 -0.727198827062134 -0.749107753740065 -0.754727064115702 -0.764044839971589 -0.795510227983331 -0.756720620361748 -0.719046437006313 -0.738852214025601 -0.730610246454093 -0.76829758830573 -0.744512338409496 -0.761697465591504 -0.8065396844138 -0.742064772881064 -0.668739678730868 -0.72360413879563 -0.725024401823971 -0.798103303161936 -0.772632184223723 -0.71526647854695 -0.703080172026751 -0.666326404171906 -0.646131577468086 -0.651789014132453 -0.673614169634144 -0.660893423958076 -0.615724179097786 -0.640552591621433 -0.659572118500299 -0.68525638117033 -0.525207923192762 -0.347215939630901 -0.0246332185260514 0.268037394425541 0.265215306552029 0.20913600776399 0.182060733901476 0.267339001897815 0.364844183616803 0.318815477400527 0.304341250372437 0.299249194349592 0.35932327685124 0.474225353569573 0.578228433693297 0.654554487263181 0.546878026880889 0.681069024284585 0.765678491197591 1.01803924306515 1.23014702391878 1.56876464589992 1.12072798105557 0.590717841669722 0.701244532890549 0.659883859038333 0.611252324911512 0.483338371594602 1.07330362796093 1.77247908783617 2.10939774542257 0.118717931416969 0.194315563915246 0.300432121622484 0.42155215806159 0.522122557227274 -0.0920152655488108 -0.670299514142892 -0.691198876915557 1
0.121774875125226 0.315457120304278 0.358711233411316 0.477253688118941 0.586566033064945 0.916446642159245 0.882732103105672 0.737807949514085 0.633156242367187 0.54529177248153 0.622862586000794 0.691921771320032 0.735106451424287 0.753517418372781 0.861350899593037 1.3229052262072 1.52747808653273 1.50431485483699 1.53771682257267 1.61592386743168 1.97053385599822 1.98875695125104 2.01889586743662 2.02243790122485 2.12505035236293 2.85984938508978 3.11606009095074 3.44239086352722 3.28165794170516 3.15142542507649 3.00706381065347 2.65450540740109 1.94280376029168 1.71628750561303 1.61782442678574 1.28164152640185 0.812193305522713 0.82180766222448 0.433098072039192 0.304715929007279 -0.173772991245615 -0.37074629428387 -0.349407495998549 -0.404006374182156 -0.394440089498871 -0.642980842057025 -0.625469154459677 -0.676288327641831 -0.75343029836618 -0.570882503000411 -0.176068458002702 0.233372684952535 0.0763725455284361 -0.0108110018261594 0.215249980559726 0.193373426405648 0.173918347396519 -0.12475257807825 -0.187466505804893 -0.15836905683714 0.449325392029594 0.938020139428595 1.50296236924491 2.18037898358309 1.96452131698546 1.69496535419877 1.43589752455585 1.20083501909031 1.17980634849335 1.08217871933017 1.07059760907781 0.853432853581523 1.88768974228185 2.86653671877347 2.05738669649673 2.50722655329588 2.92601790729394 3.21696257383988 3.16519270999126 2.56530456463519 1.68733253958705 1.14775188499052 0.985826622671894 1.08387895705422 1.08675920901125 1.14065892687476 1.25387756360734 1.30563506473561 1.51918571892717 1.50508840365524 1.33012799282292 0.494691530788788 1.00086992631434 1.46083263038022 1.3466042449515 1.11217538461787 0.767183194777956 0.757868140378948 0.684169926508862 0.633543560640602 0.839584414683523 1.06785095322439 1.31832749253429 1.21814577457029 1.11266561574066 1.1622028845323 1.3674556980356 1.27947835050018 1.2054116100685 1.04038251796338 0.986061776690518 0.903695294411139 0.728447746000649 0.63824364657474 0.698613387014343 1.00198220028621 1.00711622839977 0.683811760594723 0.154779245311 0.0861669338726943 0.55668298829245 1.11496959984066 1.37114940752558 1.14605871313939 0.990068463839153 0.67266317943111 0.73254822625612 1.04642283663405 0.769685586673804 0.136639559717644 -0.507185649026254 -0.692995608566629 -0.82678932667336 -0.943018216474347 -1.0204223064854 -1.08502471089747 -1.05794531030257 -1.01086967759627 -0.89614592881452 -0.849593649072514 -0.783809282124125 -0.750729198901268 -0.691989130348135 -0.660623624526911 1
0.580821524811943 -0.032349781750231 -0.602543144589057 -0.514552377776549 -0.420521003727181 -0.362766859057043 -0.463575548527049 -0.445941646904948 -0.440712199391672 -0.417444532042101 -0.460667496491862 -0.447979441712218 -0.411881252933709 -0.348777379696928 -0.282375150403333 -0.290013204771097 -0.276001216209614 -0.254223476103328 -0.228175248359453 -0.25205276477443 -0.242091232698447 -0.358768244574081 -0.34172847644807 -0.341376759339517 -0.270248400285869 -0.228501175397995 -0.251805274259055 -0.187039950374012 -0.173338613829123 -0.304773944399222 -0.306396687966366 -0.319164752501938 -0.316364103209447 -0.242996694264409 -0.051788932916696 0.0804261986672857 0.812193305522713 1.47014206525872 0.786647518601797 0.077979880553342 -0.57333388256127 -0.724618143887565 -0.787688675648296 -0.811466290389144 -0.921974242471033 -1.05295799958542 -1.10630572225662 -1.09801868926118 -1.05849330345321 -0.93017918321046 -0.828557449424479 -0.553701125476455 0.184806834534629 0.968222579698064 0.831304484546721 0.710952857677269 0.303118935639909 -0.151637300082542 -0.379375345870566 -0.584399222922107 -0.314996207852743 -0.108988435570495 -0.26550062002273 -0.406235701379803 -0.27707063116497 0.235238702173407 0.737550657973003 -0.146274225589172 0.360580666739402 0.860691844229193 0.636974410733915 0.40066850238881 0.291364000398878 0.160266748254139 -0.0526367776036362 -0.286566963651043 -0.31931978860721 -0.0185557582246208 0.291997213408256 0.62327685512808 0.489649118576285 0.313077635251552 0.294158547538003 -0.107725893010941 -0.538711351014025 -0.579451259882303 -0.64094873112337 -0.637167180944272 -0.619835016567105 -0.585927180354255 -0.586688663354393 -0.620775176814334 -0.713445739421876 -0.650806830699872 -0.576486718311478 0.0852593840017686 0.788578860433924 0.826355931493437 0.506830244122847 0.120017309461238 0.805739049902134 1.30836168641327 1.15688133175222 0.83406711462403 0.339365832123028 -0.0727178741938623 0.218260877046349 0.438116047902611 0.324119612455461 0.669291831649436 0.945596892892261 0.681653891177396 0.757267042507076 0.890612381612836 0.718959703600797 0.756146817935643 0.783914911356924 0.78561206922013 0.852345236814415 0.544525591239831 0.186169456474682 0.158562268148897 0.104816333124577 0.81409051944473 1.56346943797213 1.54288186350943 1.65308899073795 1.6037114197955 1.47809957731496 1.5752220941034 1.60465441318586 1.53281673299786 1.44869562294994 1.11207904804623 0.81979843729499 0.621087282818916 0.384746142588343 0.405751571197969 0.710071454204521 1.05139917961452 1.07376617902226 0.43272295254552 0.446715720427169 0.450277212260575 1
3.30067292420574 3.26620599902478 3.36687199280072 3.24559149842064 3.33927060029675 3.84959275100871 4.09738506720829 4.1904109390696 4.57578752139614 4.52046102986942 4.29482564333702 4.37708185728731 4.94072803407027 5.06094632159903 5.11191487644521 5.38238532215257 5.5665202749661 5.42279700530182 4.73960903909795 4.15393559597259 4.0397480593164 4.03750621306205 4.24462739167077 4.38625256178921 4.40841925675711 4.11724925614552 4.11555561869042 4.07543112176581 3.87515428253313 3.57035868198263 3.86147815306487 3.95548610235867 4.11906638109552 4.14924480875755 3.92959677098911 3.47696609088226 2.89351789238828 2.59158535699361 2.32940873996589 1.94855228029832 1.19769277083785 0.848145632128855 0.776178260829212 0.89150720555288 0.867054624130211 0.680659695106064 0.62241622387049 0.645893346624221 0.68149568852467 0.686655877734759 1.08230316831073 1.10392402073005 0.787219551235698 0.496836040445661 0.565555482826841 0.0208469493151073 -0.575445064415143 -0.810312989187699 -0.238642196489073 0.292721707252825 0.376532858707466 0.290385969326065 0.296246447156403 0.338879639967532 0.405153005228638 0.45310835172943 0.489750156927477 0.494154759586318 0.502579784910086 0.473089812802487 0.420162811561969 0.390607072362306 0.415753019246902 0.407226745563888 0.52096183671491 0.538445886991 0.443773129077654 0.463136577728803 0.491788953236875 0.532715977482671 0.966775034263501 1.273401772048 0.455847188478393 -0.369517867646469 1.36226269376129 2.95633079067388 4.06825191313384 3.01928627630966 1.70253035339811 1.34981496919909 0.961509405096514 0.880413663324447 0.768061626029179 1.25779037450714 1.76294352565791 2.05610827407307 2.32906678766363 1.91074595747285 1.36988336506812 1.34547768159381 1.41495561596714 1.2081488809179 1.3506167246907 1.34617199455237 1.26732557246418 1.29417914882365 1.31273213513135 1.42250994194177 1.54991666368087 1.83204264876647 2.00577684840659 1.887021508732 3.97782342710031 3.78584259191099 3.4860587593586 3.27429843714822 2.85649856961196 2.60529258589927 2.05841727819882 1.87915815239708 1.66822358374575 1.56800465169465 1.39249209979077 0.917830579974311 0.808258398870162 0.652267429023024 0.767683369938633 0.920104091117451 1.1947339810585 1.5752220941034 1.62053290989422 1.82959171187313 2.02331303447098 1.96513828992269 1.62591283390676 1.33801732273165 1.09074408762007 1.38892900506263 1.73416978565961 1.78431207742157 1.60289373462153 1.77248010512679 1.92160962238375 1.94846457930425 1
0.730011685960126 0.640824867387527 0.652741984329077 0.684334075503714 0.799173296387727 0.968132036147782 0.965159102185226 1.00556083441839 1.24679535194368 1.05771593456669 0.803450933082903 0.254699388239169 -0.345389212101361 -0.382694142714458 -0.384798378761217 -0.308135883770853 -0.276001216209614 -0.292452570254204 -0.325202285223855 -0.292660952431084 -0.324040310057583 -0.380109382717946 -0.364210613056496 -0.364105746460328 -0.359792278889563 -0.382918703422383 -0.295261601552085 -0.292546660080443 -0.279320103262689 -0.367613932935143 -0.368914810581834 -0.339815239723486 -0.357816724558091 -0.372180267882702 -0.330057826200435 -0.375207201507894 -0.374526853655026 -0.352203283810491 -0.450775544367321 -0.602228264808469 0.560555133334508 1.48708091613553 1.30410786358913 1.25717636112325 1.07348103181497 0.704086961250543 1.33222258585646 1.29558606587564 0.30864090452941 0.316131176268146 0.0569633246479328 -0.243641745610489 -0.176640795486013 -0.0954188422047958 -0.0263400210038011 -0.00379969026925567 0.096397994450485 0.170979363968964 0.132381560971228 0.167418717227834 0.194551525402148 0.106889621130348 0.0465810839656772 -0.438169216008974 -0.926807427730311 -0.963044370384723 -0.985789190207245 -0.908163880366909 -0.895565378616644 -0.955500531598805 -0.956590843179894 -0.826825960844766 -0.859234423945342 -0.858443240648576 -0.851577704690183 -0.792824849272297 -0.766650119663855 -0.772904133396963 -0.783072624717172 -0.775385588506574 -0.610661666579948 -0.458771670958677 -0.487336550340549 -0.522982128639709 -0.676463093389048 -0.683700362110004 -0.650237095313227 -0.716871888459344 -0.76243639893339 -0.741200614810405 -0.72360413879563 -0.704174556822044 -0.755774521291906 -0.427460349239477 -0.100670397504144 0.168242495162665 0.435550377110451 0.814941299641022 1.18072103718971 0.878635635067117 0.546257919911481 0.466574120252181 0.543385920780375 0.684703191311597 0.716349476636623 1.07736100034501 1.42217926093985 1.49823254917555 1.60599888171079 1.53517009971531 1.34215275411518 1.03057609625899 1.03105035931813 1.10091966081125 0.874948130763614 0.616618627952888 0.375775360192855 0.639274125571108 0.963173478455144 0.686077529544388 0.353949168995935 0.417439440636892 0.638383639754214 0.807174515409424 0.731338755998665 0.59787876126813 0.613088737735577 0.652605571199954 0.560889884169042 0.654838644684557 0.350253173225279 0.0255122350261193 -0.298141308074007 -0.260570822973175 -0.214307909873639 -0.12306794848291 0.0880223685895023 0.226030965007655 -0.152327140705031 -0.57475131239487 -0.592422719460558 -0.66141205539585 -0.691989130348135 -0.711582378507988 1
-0.486461935709673 -0.402595838775998 -0.285894643600699 -0.318370958148869 -0.364571723905396 -0.362766859057043 -0.312459383547866 -0.319111333002909 -0.317984377476374 -0.200052463278701 -0.0844417734041345 -0.198138079951725 -0.328766201893274 -0.21311032762681 -0.11166976980686 -0.199399809772316 -0.276001216209614 -0.0821925524243842 0.0823112696066347 0.113420924135462 -0.0577058086403914 -0.0386511724161103 -0.0269785639301108 -0.0231709396481604 -0.00161676447478906 0.0141549400689022 -0.034523637793907 -0.0604318987262947 -0.109749720168982 -0.200040630172685 0.985644512753317 2.11759273964082 1.46609861478227 0.68281891666669 -0.137410130850154 -0.188811719618048 -0.246726221128192 -0.334680732377133 -0.450775544367321 -0.559715255723356 -0.702921198663645 -0.852405200688899 -0.937102714165256 -0.947286262458139 -1.05959184759421 -1.20523522952453 -1.32382702673619 -1.39436975418288 -0.222394696918385 0.933672345379167 -0.187720047135234 -1.40040173972582 -1.38146622888815 -1.34036277920473 -1.11349502803967 -1.08825183198122 -1.06640729974003 -1.05227548722633 -0.993483634080719 -1.08561118302207 -1.15211034105721 -0.616301868817477 -0.130265214961087 0.0727670180577694 0.307692485743837 0.63829755385205 1.69496168473981 2.68044681242678 1.85703291207661 1.06003003182007 1.22236572849817 1.29613577474773 1.45232817631377 1.54941673312148 1.02286062424364 0.416568988600699 0.356061299458704 2.58985368363637 2.73706755321564 2.54517992515843 2.12550940093245 1.75805133641256 1.56071956823773 1.31858900327917 1.05920886053624 1.4620936587435 2.10840706907413 1.42519212600822 0.571905107493992 0.635557170700795 1.23534035597899 1.79780684340926 1.14902066285945 0.486229802189409 0.850962244110523 1.309260273625 1.35556400031708 0.52957550333065 -0.403513458792031 -0.5102194533498 1.13291090945557 2.42072382741184 1.84571828442236 1.02610644459716 0.0977096497425191 -0.346097278797364 -0.757642661412775 -0.74820479875996 -0.757466020978721 -0.782085074822885 -0.689184412557308 -0.753685179726438 0.34659206729049 1.35328839584934 1.11910392980107 0.942184404579316 0.739274647948354 0.613824048414756 0.422070886915112 0.187275461233092 0.948168984175374 1.76216253106064 1.74820363754386 1.68550702789321 1.81520645100612 1.85561670310007 1.71633224936647 1.6185724486798 1.08287914043095 0.608432756478565 0.556673630433982 0.494104306934434 0.146229490168927 0.0418774536921171 -0.0351713772932463 0.031208136055273 0.139181639968613 0.152028362458702 0.235752227004267 0.44445568611806 0.510864524129417 0.522040096050937 0.522629377145522 0.307592701113558 1
0.15620337385173 -0.122106401635265 -0.150188143177117 -0.22028024833503 -0.319812300047968 -0.491980344028386 -0.504789048066826 -0.502310675305854 -0.486735132609909 -0.495084556600458 -0.460667496491862 -0.432364356602187 -0.428504263141796 -0.399652524223223 -0.401868916820864 -0.380626599769877 -0.200856245262016 -0.158650740726137 -0.228175248359453 -0.25205276477443 -0.262578502038231 -0.252062553854757 -0.274282066622793 -0.341376759339517 -0.292634369936793 -0.250560822258622 0.508680453368963 1.22674995969217 1.96748747272893 1.22433244330821 0.485499531829569 0.0938449919290389 -0.274911481860802 -0.307588481073556 -0.3514631256838 -0.375207201507894 -0.392784086873145 0.558969390724113 1.33304211783491 2.03357829846855 2.04001032550329 1.49691068973563 1.30410786358913 1.04822255794018 0.901459025411004 0.586950630528146 0.256064553168056 0.0189968631360064 -0.0981097689199652 -0.200357801533798 -0.0712041558099164 -0.136313498733808 -0.15254428681797 -0.0833320078649906 0.106534479856139 0.156403467029103 -0.123243005563278 -0.43392688112761 -0.0211455110813104 0.367903501267819 0.194551525402148 1.18627990463456 2.18954211801941 1.25430705933711 0.296863539134414 0.257025667129009 0.287004292435683 0.317484694710321 0.30596562128914 0.428792437782291 0.506887451230747 0.03845702143464 -0.361678348553247 -0.539453244123483 -0.738906548306182 -0.661572804851972 -0.643853558197325 -0.636576113787504 -0.668905916243675 -0.694887030599543 -0.659347984507215 -0.611346533814188 -0.622077084457541 -0.649364461222377 -0.66727964389738 -0.605513535439228 -0.631660366933514 -0.60727791562612 -0.558720138410126 0.573447796918335 1.71981049984798 1.45378440087745 1.6358016543648 1.7552439013962 1.76294352565791 1.93163360733172 1.96534047151217 0.780697404083777 -0.569030495685646 -0.568574709165637 -0.559357329613908 -0.545575215251029 -0.575974127308607 -0.627565563504778 -0.569261413627686 -0.600622931359245 -0.611713160334775 0.379220686720781 1.26950557353126 0.883699783741939 0.403367449995622 0.237571084709912 0.34659206729049 0.46999782321601 0.773216547831342 1.10828939265402 1.31322089177283 1.08465047580726 0.924057628464298 0.807407762376866 0.864279127914748 0.92081172047466 1.10080863883323 1.22905076156305 1.00405385345215 0.720253263716643 0.56389953658006 0.422259623493221 0.33718020291394 0.322263112541613 0.342313924871098 0.158279988733475 -0.0146633850569627 -0.252815738956116 -0.499297848069718 -0.504220627930188 -0.484961470856534 -0.535138661210147 -0.367926789432419 -0.196843099463109 -0.15335942864414 -0.21482633786876 -0.247351998140636 -0.181611337104784 1
-0.348747940803658 -0.301619641405334 -0.263276893530102 -0.22028024833503 -0.174344172511328 -0.143103934605762 -0.175081051748609 -0.19228101910087 -0.149233622342839 -0.0913564288970004 -0.0994908023276436 -0.0888324841815088 -0.0794210487719708 -0.0435265125391628 0.0248945346703187 0.0361950172245131 0.0433649103176759 0.0516092771036832 0.140527491725276 0.255549580933753 0.270090500796152 0.196101347166401 0.0629499825035918 -0.136815875252216 -0.292634369936793 -0.338799409701129 -0.295261601552085 -0.271445318139157 -0.321712699036116 -0.367613932935143 -0.306396687966366 -0.27786377805884 -0.316364103209447 -0.329119076676604 -0.201626029300248 0.92956117172103 1.77982666608302 0.961988073691342 0.175971201811842 -0.531373249666614 -0.746116970697769 -0.950702936689925 -1.03671207317656 -0.999524713253907 -1.11693251639553 -1.29894429410245 -1.3925179649929 -1.36017540053806 -0.154602918010156 1.04595255794481 1.10560634657579 -0.279417827902716 -0.248930321490141 -0.5668053814572 -0.509520024130856 0.37822322328837 0.445239582707638 0.305402973990424 0.106793715629138 0.154888418225335 0.218815703176191 0.150065232470517 0.129802871695919 0.136634047316112 0.0477977671177004 -0.0697788072050264 -0.490188188116194 -0.88608012225741 -0.786335287716118 -0.73401365649783 -0.707257504132155 -0.655781650394186 0.0218544595614929 0.705636742313168 0.684847155091637 0.622822201261209 0.513942592772814 0.535844854853848 0.605955661710372 0.62327685512808 0.577284490845366 1.72215136868186 2.92609031395658 3.09696896890672 3.28160363751995 2.91289366474567 2.97222493873078 2.86983994971889 2.96557116864235 2.84043993997813 2.89938998057248 2.3607526584613 1.50881530875471 0.638511494094224 0.54366420358912 0.728378495498719 0.916952854369733 1.54547773819558 2.17382325855139 2.2441486211577 2.24980794724142 1.90963851938547 2.0179275225899 1.17547036790959 1.24799307787374 1.40730166107337 1.6228323249221 1.70857312482494 1.94249218989031 2.39280190808532 2.66130796593834 2.88620782328384 2.62331649129823 2.11740484360358 1.62097973893361 1.49365296498735 0.783914911356924 0.168447698178603 0.154779245311 0.106388639344774 0.102279600214056 0.0938429750268979 0.474756332387792 0.800258511374119 0.787280314450663 1.31173002555112 1.35092675506834 1.0538533510762 0.687658703546933 0.647104329983558 0.580491375496524 0.540963514125265 0.521646199029337 0.708814679159172 0.958222121561657 1.1746661743971 1.45909084154966 0.987200591225456 0.569931682531719 0.146709821383946 -0.142101395546283 -0.449283839570483 -0.388334503474721 -0.365062851436662 1
0.4890121948746 0.0237481056779155 -0.398983393953684 -0.460057538991082 -0.398141291798467 -0.375688207554178 -0.394886382627421 -0.403664875604268 -0.364007310694611 -0.339804507483744 -0.32522623618028 -0.30744367572194 -0.312143191685187 -0.331818998188164 -0.214092998164744 -0.0906637357737797 -0.182070002525117 -0.311567117329643 -0.228175248359453 -0.130228201804466 -0.119167616659743 -0.0813334487038398 -0.0494607005385365 -0.0686289138897828 -0.135932582380329 -0.162322234816114 -0.23007711061254 -0.250343976197871 -0.279320103262689 -0.283827281553914 -0.264717939556054 -0.215912316394193 -0.150553617814869 -0.135343716249165 -0.0945995318834252 -0.126679892321432 -0.173697288255716 -0.352203283810491 -0.386493826810484 -0.474689237553129 0.560555133334508 1.3986129537346 1.3240297353914 1.4034440233514 1.49780198094475 1.41861857865717 1.2749801373092 1.22719735858602 0.68149568852467 0.147710857419686 0.0802665029129963 -0.0170598910930526 0.124565562864522 0.303446691008777 0.360203981497843 1.67217180146742 1.80184575926323 1.0850599121149 0.247526865010631 0.380433800270318 0.873948503075336 1.18627990463456 0.670744491942492 0.232434591203627 0.27520564591557 0.300599597040214 0.298267951574116 0.295400936600821 0.295042612199087 0.384495062762096 0.246713532224411 0.20950133188522 -0.143997565569205 -0.518873244347671 -0.697935218712001 -0.680323096912018 -0.6877094730068 -0.682018786990657 -0.687933700989258 -0.795510227983331 -0.688559775263575 -0.57544656608348 -0.649025191280939 -0.667419080162759 -0.722380340847389 -0.675012936924362 -0.659525459503083 -0.716871888459344 -0.76243639893339 -0.668739678730868 -0.702540219496978 -0.725024401823971 -0.745192325824399 -0.691415281874489 -0.655789438446033 -0.640842838656078 -0.644930738515938 -0.657546209320501 -0.61632107765525 -0.591916811491972 -0.627048059176687 -0.615724179097786 -0.28537103790089 0.0339032397359966 0.0687109078568579 0.0121240099934313 -0.0279951560227761 -0.184492056019589 -0.100502895485366 0.0425608947636613 0.217228984523641 0.475472588174636 0.641989856481367 0.561130977535322 0.481586010092162 0.384071644648297 0.292872013862654 -0.0224278804940347 -0.308091646247341 -0.0486444359411694 0.200151099184787 0.323956017238449 0.432070947857421 1.00773863243328 1.64038908084362 1.54968044697879 0.128223754916903 0.139900074691419 0.449035043541491 0.840462197508526 0.763094087642684 0.564393117720681 0.376076454777342 0.406366402493879 0.485953081122441 -0.141218076075638 -0.914699350441061 -0.915723474319047 -0.842246016632673 -0.780883064903103 -0.750035182830554 -0.806552413592154 -0.670299514142892 -0.538322614972325 1
-0.566795099404849 -0.593328656031696 -0.466836644165475 -0.351067861420149 -0.252673164261827 -0.181867980097164 -0.175081051748609 -0.305019075902682 -0.42537122165226 -0.417444532042101 -0.385422351874317 -0.369904016162064 -0.362012222309448 -0.382694142714458 -0.384798378761217 -0.380626599769877 -0.351146187157211 -0.330681664405081 -0.325202285223855 -0.312965046259411 -0.324040310057583 -0.358768244574081 -0.0269785639301108 0.317763867164007 1.20722559667507 2.08776174496784 1.26916618099698 0.509304333688434 0.165802152358291 -0.179093967327378 -0.28555731376121 -0.298514265280389 -0.274911481860802 -0.350649672279653 -0.415679024133893 -0.43733902880451 -0.356269620436907 -0.43981604097728 -0.49898683253495 -0.61639926783684 -0.756915913706301 -0.911383842289515 -0.996868329572039 -1.09355392468629 -0.0389279429306753 1.05549595341773 0.897179976897315 0.839661350611487 0.760586097250938 0.697883898991323 0.942484098720345 1.16355082455043 0.931798603243954 0.72648589290196 0.782986484234016 1.65984848167524 1.78892570043889 1.0850599121149 0.234732942339587 0.593448883312801 0.971005214171506 1.16469209896448 1.29490789991931 1.54170869099966 1.94286342376661 2.30500037295563 2.84385491685997 2.82399124013853 2.81825771200123 2.45539734495622 1.72103240659365 0.95404715384657 0.80965157893231 1.27158673614801 1.72961605974327 1.61658768044367 1.54894218227642 1.68100021957331 1.84276167017325 1.86094218294867 1.71654433034341 1.273401772048 0.967861218122962 0.82208698241869 0.719421229344518 0.610725990550613 0.705864076405811 0.807480642766408 0.938594376435868 1.05997122488094 1.22480839632966 1.35996009836878 0.97970553537933 0.577598817332298 1.10869608454783 0.894344717820513 0.649507033670132 0.677965717412043 0.66052463552406 0.738583021109109 0.760611896860281 1.04780839212531 1.57664134978559 1.51687362119515 2.43694149518585 2.32170863509198 2.6443388324681 2.76868962609788 2.38313818869683 2.43403420656464 2.32949591879264 2.10113286185025 2.03972573704308 2.11740484360358 1.19370709061807 0.37078324560232 0.229100208993268 0.391135873296679 0.611130828537533 0.962440837662809 0.990113912305688 1.02148617644221 1.01543786977249 0.966242608221449 1.39564476261613 1.74004078412092 1.75146739304899 1.81176582417577 1.93297592920033 2.1784986407813 2.45415398708321 2.33723312310714 2.21485217164465 1.84881202966681 1.56077227660479 1.6011941728262 1.6637279270661 1.61093681270949 1.63714994373229 1.93318500978863 1.99692489304653 2.01810224976669 2.17104020874406 2.22364185080207 1
0.603773857296279 0.618385712416269 -0.557307644447863 -0.514552377776549 -0.510039851442036 -0.582429783508325 -0.628429546686158 -0.586864217907214 -0.56344002130697 -0.603780590982159 -0.626206814650462 -0.588515207702495 -0.544865334598404 -0.56923633931087 -0.623785911596279 -0.598098747766951 -0.520222371789306 -0.521827135159463 -0.558067173698421 -0.495701890714357 -0.365014848737151 -0.337427106430216 -0.409174886273347 -0.432292707822762 -0.449336157493256 -0.537336231446772 -0.621184056249807 -0.58796544725845 -0.554871975789963 -0.535187235697602 -0.598147926838552 -0.587621086382072 -0.565079831301314 -0.544425032707092 -0.54411082103408 -0.458049637903382 -0.374526853655026 0.611537045024186 1.38125340600254 1.62261921064579 1.39207374499141 1.0152517833306 0.925592299346171 0.860164135075419 0.763841420287832 0.774368759683981 0.290410022296409 -0.0949843156800326 -0.222394696918385 -0.301409992842875 -0.327539116725615 -0.327119270959018 -0.260978575824163 -0.180026682583432 -0.0988170214728594 -0.0407696496458001 0.00595758268011189 -0.00377132905893536 -0.0467333564234002 -0.0581266648171482 -0.0359581634512549 -0.0766067270653687 -0.608790494409979 -1.15135104272714 -1.07841268026222 -1.06108571268493 -1.12095309986844 -1.07379206618816 -1.00479546951717 -0.988723562863951 -0.999953163014283 -0.947563121162823 -0.900697430228017 -0.889313240312294 -0.943763196277092 -0.914701747662599 -0.854361949282805 -0.854700945162639 -0.90675322556346 -0.956507343797392 -0.873567783387189 -0.808796356333084 -0.846644641319194 -0.893101816917524 -0.915232780172421 -0.86613629100848 -0.882446200059638 -0.886244391928871 -0.854108716168859 -0.824013113187018 -0.818391775639563 -0.870973316837464 -0.935671844239534 -0.884305424953921 -0.834220558748784 -0.889792172138769 -0.858887395075619 -0.805936423401894 -0.805483405533666 -0.860350988244821 -0.863965612646413 -0.776064667890374 -0.812761829788968 -0.862280300138601 -0.830250090598636 -0.817441079837885 -0.812366224317025 -0.857581898097644 -0.909689184202791 -0.947014268740194 -0.988624552664407 -1.06295713423058 -0.849408737726236 -0.181954742299071 0.691831281485524 0.935540205056328 0.89232697963488 1.19281330372176 1.65422016162675 1.1646578923836 0.61960038048792 0.942384818181992 1.22175056166928 0.82792252751534 0.465616353351677 0.210359503514505 0.00876426639636009 0.0581644158277395 0.113470521658838 0.616167071179563 1.0886032701641 0.564393117720681 0.337768627342606 0.173713881982116 1.2187843507695 0.221784475778911 -1.0272497474751 -1.00029787723214 -0.853025999069043 -0.746527772818397 -0.716261083536984 -0.739564555963091 -0.681144322245514 -0.589281368953402 1
1.25791533309985 0.943753459499518 0.709286359505569 0.793323753074647 0.776793584459013 0.851839899673574 0.965159102185226 1.0619298628193 1.24679535194368 0.98007591000833 0.637911614924303 0.176623962689015 -0.328766201893274 -0.331818998188164 -0.350657302641922 -0.362503920770121 -0.38871867263101 -0.407139852706834 -0.344607692596736 -0.25205276477443 -0.221603963358663 -0.188039139423163 -0.116907110363814 -0.0686289138897828 -0.135932582380329 -0.228501175397995 -0.338717928845114 -0.440256053669447 -0.364105294809543 -0.325720607244529 -0.306396687966366 -0.298514265280389 0.0774357996026764 0.48904355623925 0.35491175726723 0.183979244161645 0.173190142888546 0.155950707756884 -0.113296527193925 -0.403834222411274 -0.670524369638051 -0.89172429508931 -0.986907393670909 -0.351767923386389 0.305116069877256 -0.314999116034313 -0.934578376614855 -0.573705266707396 -0.199797437282309 -0.189129780277234 1.86295964019035 1.90292319192312 2.26915483432033 2.64829255293099 2.24460599369336 1.64752516188306 1.03956228862723 0.681789082050514 0.221939019668542 0.179949016230333 0.121758992080021 -0.0874006299004109 -0.203084279225049 -0.597836789154832 -0.991781107386845 -0.919470440473519 -0.92947089451508 -0.908163880366909 -0.895565378616644 -0.922277500333659 -0.891547363428309 -0.857010250924281 -0.859234423945342 -0.837863240872763 -0.728663715907637 -0.624072220731879 -0.573684094502165 -0.527513698099936 -0.49765585353343 0.261033344546444 1.00572408860531 1.96447615086414 1.56071956823773 1.14707012334555 0.581669486969495 0.0199810779269761 0.436501514899975 0.907111527160248 0.296888155787585 -0.327138122927337 -0.186474196680009 0.505116453289752 1.17018505379447 1.07505234422136 1.03930620443009 1.13292116240809 -0.644930738515938 -0.634716945615671 -0.462626686254036 -0.300140532412787 -0.356285140925571 -0.435341129206125 -0.522158740381252 -0.584890156844083 -0.607926402808568 -0.628903559421677 -0.629954347969525 -0.655654945474228 -0.749454275545875 -0.831563832998077 -0.300721528094044 0.174130683785985 0.281748650151028 0.399895396816538 0.454457587976889 0.543532433200017 0.49056460895775 0.486573662632998 0.422070886915112 0.328827399537649 0.109270421569108 -0.121888002046431 -0.101496358772216 -0.105738017250891 -0.156733484426794 -0.231548421994015 0.353088674484984 1.00927026442328 1.00085225730408 1.07249163853849 1.01715003497647 0.923647039517055 1.24183335480237 1.63942476120623 1.84576221480087 2.20922344718257 2.57436295761427 3.43985827570504 4.37526548257012 3.87998489458861 2.96511573946222 3.02292011420264 3.01693524074857 3.04917366529552 1
-0.509414268194009 -0.514791613632291 -0.512072144306669 -0.460057538991082 -0.431710859691538 -0.530744389519788 -0.600953880326306 -0.544587446606534 -0.486735132609909 -0.464028546777115 -0.445618467568353 -0.401134186382125 -0.345389212101361 -0.331818998188164 -0.350657302641922 -0.471239994768658 -0.369932429894111 -0.254223476103328 -0.325202285223855 -0.394181421572721 -0.344527579397367 -0.273403691998622 -0.184353520189091 -0.20500283661465 -0.225476460984023 -0.250560822258622 -0.27353343790557 -0.355850685904302 -0.427694188469683 -0.367613932935143 -0.306396687966366 -0.257213290837291 0.139614731625643 0.553635343048397 0.568964752100875 1.07453543541313 0.885222238395189 0.138428156323527 -0.579338979480996 -0.630570270865211 -0.0333867321347091 0.425465367324442 0.0689518118489376 -0.195052570999086 -0.222418083094905 0.41124613444455 1.00021638428237 0.771272643321863 0.568509390344288 1.74208987585178 3.03977014257606 1.92677391345127 0.775171296901676 0.569357046484492 0.348124481419666 0.279636664950918 0.199758465045197 1.79750504522864 3.19012907935095 1.65852429852522 0.170287347628106 0.106889621130348 0.119400148229639 0.232434591203627 0.372666165400371 0.409534421818226 0.433431861235312 0.472071001476818 0.480733766729981 0.484164156557535 0.452684551437761 0.40066850238881 0.42611877081757 0.438096745227607 0.449262009925092 0.388443550510629 0.320976567611124 0.363162696681866 0.406163921881752 0.442155099837262 0.479911854990832 0.456677506174386 0.473812593027325 0.460994603611066 -0.648912744914043 -0.622888385810512 -0.622372002743658 -0.597314827186736 -0.579091764462452 -0.472059995086411 -0.386581430017201 -0.381001959292167 -0.470055243669203 -0.45791668762044 -0.487271158160103 -0.526741060809845 -0.495161078924162 -0.452082835977032 -0.379868167807229 -0.323482634739122 -0.469103023530203 -0.565617776350102 -0.543684895152194 -0.318168865214738 -0.124614038047549 0.125246522243156 0.382431565759099 0.261429964357122 0.171896449231391 0.232229467768567 0.225321961283292 0.895765244295648 1.39129156564847 0.58917194809511 -0.162714015145562 -0.240483110512605 0.0760478773067423 0.422948469742119 0.89146108680526 1.36013437861371 0.8712699492698 1.11496959984066 1.30712133073002 1.99672720948196 1.95506034713611 1.8148252022839 1.38606189875086 0.957256663328214 0.613088809795232 0.453746462458591 0.231164447912566 -0.0994456508160978 -0.29047974258706 -0.438937755365527 -0.377159303128541 -0.322719352002913 -0.198469551133516 -0.291987252835016 -0.324806859686942 -0.517492492253694 -0.772551249026268 -0.739564555963091 -0.670299514142892 -0.630048372138264 1
4.4597657146647 4.38816374758771 4.48645062129527 4.24829653207322 4.2904083572671 4.37936803939122 4.05617156766851 4.20450319616983 4.42237774400202 4.50493302495775 5.01717903166545 5.92297528318036 4.75787492178132 3.26335788166997 3.28536730406295 3.49762670617793 3.66910975853926 3.74071686266326 3.80814948519969 4.0118069391743 4.0397480593164 1.96741581310717 -0.274282066622793 -0.182273849493839 -0.247862430634946 -0.316739762840502 -0.251805274259055 -0.187039950374012 -0.279320103262689 -0.388560595780451 -0.431432933197303 -0.319164752501938 -0.212732549837835 -0.286057885470507 -0.3514631256838 3.24914939079467 5.99724753946852 5.41271613776422 4.59533928384441 3.88997969518516 2.68794690601516 2.1456757473424 1.60293594062305 1.19449022016833 1.29137557325999 1.21948681642909 1.11470128137689 1.09041994400677 1.00915595324778 2.96594419281725 3.09802808823872 2.76154916693656 2.42578214066261 2.50325054085333 2.44995749502236 2.54712750671231 2.73208999461564 2.88633628640247 2.90866278058796 3.01179659079511 3.04559241385213 2.77298362138576 2.52242926894038 2.45713611036924 2.37602128814351 2.84967449684569 3.40703787378162 1.8191802461563 0.295042612199087 1.10432740684027 1.05975702911921 3.26817605994266 3.40108947159947 2.80479671944603 2.20078635007637 1.93534264546446 1.73313702447622 1.62646901172952 2.46116467440469 3.39041478318225 2.47605089000878 1.51572655423028 1.10260175223995 0.695704649836022 1.53674823410299 2.27871162619382 2.2848859886814 2.28201773179524 2.13033450049697 1.95020558242953 1.26693623492697 0.536391220792643 0.450595762003953 0.364404448665558 0.682443963824592 1.07068382903742 1.44114666294095 1.75094111153904 2.03195151264258 1.19375401647264 1.1216291211951 -0.555596495800566 -0.586737204694078 0.0765786463966917 0.63901949827486 1.5204241733231 2.3524798303121 2.55834905044848 1.8703864809947 1.40322674458146 1.33405977735552 1.22882734914626 1.05986965582456 1.01679674913188 0.969897608167068 1.48700876546436 1.95731612095362 1.35823880523804 0.819748695155376 0.814148330867559 0.591637095067711 0.359911180084004 0.880267485426316 1.33970682612794 1.12992235996915 0.863023516573242 0.816872571094151 0.868090490022382 0.911368384802035 1.0183514356315 0.302617683100194 -0.427460101151918 -0.428387921352108 -0.48546825946788 -0.548153266046188 -0.749247350432009 -0.986322330371816 -0.905151673954911 -0.756006157141718 -0.735076008790162 -0.659970918047699 -0.616753483643141 -0.572696241219294 -0.538322614972325 1
-0.509414268194009 -0.481132881175403 -0.466836644165475 -0.481855474505269 -0.487660139513323 -0.543665738016923 -0.573478213966455 -0.530495189506308 -0.486735132609909 0.405539728276486 1.22482374294116 1.19160449484102 1.06756665558603 0.889184470442899 0.263882067505381 -0.362503920770121 -0.351146187157211 -0.349796211480519 -0.344607692596736 -0.333269140087739 -0.303553040717799 -0.252062553854757 -0.206835656797516 -0.20500283661465 -0.292634369936793 -0.382918703422383 -0.338717928845114 -0.271445318139157 -0.173338613829123 -0.179093967327378 -0.28555731376121 -0.298514265280389 -0.274911481860802 -0.350649672279653 -0.394273724650529 -0.313075374211279 -0.356269620436907 -0.43981604097728 -0.515057261924159 -0.602228264808469 0.247385786087103 0.916954047329574 0.776178260829212 0.766134923643038 0.832650222849418 0.750941493539502 0.679658672417745 0.70288393603224 0.771884727068976 0.843848175326655 1.2570770052987 1.65249061587753 1.522163065611 1.41543545027086 1.25408698728289 1.09297577123489 1.09124252392459 1.0581751901106 0.733695926510336 0.593448883312801 0.449325392029594 0.301179872161107 0.275441000223843 1.46719715686492 2.7117186330356 2.81699404941229 2.40457221046109 1.8633477623753 1.20165236667345 0.561684562842877 0.561090351023734 0.531467092733372 0.5816050443776 0.613026743322012 0.643875825497455 0.435319280660745 0.259578286877859 0.217746142431776 0.263455536289881 0.301282623499958 0.275429319696311 -0.243371864574427 -0.738852214025601 -0.739637555924283 -0.786664487289066 -0.718450062852571 -0.696678916262509 -0.696945711580576 -0.670764081697921 -0.720497490216251 -0.786795896691585 -0.77714901432879 -0.755774521291906 -0.792936409811032 -0.784656358664686 -0.723825949816975 -0.62353507285997 -0.646131577468086 -0.628143723147651 -0.55690365800247 -0.502948388311592 -0.545575215251029 -0.629789514235962 -0.702247525160994 -0.733587617646432 -0.798587327796264 -0.830607411951775 -0.823927405993741 -0.829571729874333 -0.831563832998077 -0.834857994231032 -0.642664478109567 -0.46034823488947 0.343813455696962 1.10553971874343 0.497023036539099 0.649994121131214 0.855599781400097 2.01930142820798 0.996143680116275 -0.121426683147615 -0.129079034615542 -0.329151742934194 -0.361630166557192 0.41666748970618 1.13496685534772 1.52660247348091 2.00495919967174 2.02991679107754 3.01380462848916 3.11311160048022 2.86830413793656 2.62091514245285 2.36840265880975 2.17960757097342 2.10032268162621 1.3363085902398 0.204887364279382 0.343552051367961 0.501714506259236 0.533380590325131 0.544369381927292 0.425026104221925 0.399318458279498 1
-0.142176948444636 -0.357717528833481 -0.545998769412565 -0.460057538991082 -0.38695143583411 -0.324002813565641 -0.326197216727792 -0.319111333002909 -0.410030243912847 -0.448500541865444 -0.50581458326239 -0.463594526822249 -0.428504263141796 -0.399652524223223 -0.350657302641922 -0.271890525771341 -0.313573701683412 -0.388025305631395 -0.325202285223855 -0.333269140087739 -0.365014848737151 -0.358768244574081 -0.296764203231219 -0.341376759339517 -0.40456421819141 -0.427037997143637 0.595593107955022 1.60657411463532 1.75552449386179 1.83178566582212 1.4232713710616 0.486204249138467 -0.399269345906736 -0.350649672279653 -0.287247227233706 -0.416628419705638 -0.447555786527502 -0.387248386677207 -0.354352968032066 -0.61639926783684 0.452565703249196 1.30031521773358 1.27422505588574 1.16314714969087 1.03907663053418 1.24291408257357 1.38946503440371 0.839661350611487 0.319939534347448 0.798936090300399 1.32698654009389 0.0425669127273254 -1.24893543121392 -1.24366810448629 -1.25844902897779 -1.10057515177341 -0.665885476185516 -0.19196438308898 -0.596872031278329 -0.997899090004575 -0.945864829977846 -0.875355536858489 -0.889664027999545 -0.938460945199328 -0.872662694683199 -0.821429098173308 -0.749252348300153 -0.665242541162413 -0.611567142275277 -0.45715506262161 -0.316996625622651 -0.394184469705063 0.395021516105564 1.17897673715685 0.961403629852365 0.641572493321256 1.07529830233409 0.41769390452565 -0.297864113704811 -0.252144962110876 -0.191959332405452 -0.162596937180333 -0.00227062751937885 0.154066081624586 0.388817047644463 0.610725990550613 0.705864076405811 0.857296084963328 0.948780189462032 1.03926810028679 0.719274333162018 0.380017383278187 -0.0679318159039164 -0.468068800414094 -0.556661038277839 -0.661588616446303 -0.163528261256656 0.381185289249256 0.967913418326486 1.1353987606568 1.13291090945557 1.0177445504767 1.11382902221034 1.07945070292303 0.938673164426691 1.76552294986417 2.55313289429435 1.96939543863019 1.50985793651664 1.45270550275666 1.38261763791343 1.2843376999547 0.966206942178673 0.736387043533999 0.447675482448071 0.211322457050601 -0.0833816348667221 -0.18785338201032 -0.262456487924688 -0.217158648208499 -0.19832571805319 -0.272899685997761 -0.350494435199379 -0.389294182698414 -0.422455887073782 -0.408311592197423 -0.384749342847782 -0.447110566238643 -0.483088628354767 -0.451168357558258 -0.46748940725535 -0.669566004971214 -0.865097154108095 -0.834447040235525 -0.808715495254032 -0.449770245152005 0.0163993886587479 -0.228556450650199 -0.421826701614266 -0.632010132536046 -0.659970918047699 -0.728399913024914 -0.702833938450757 -0.670815375323126 1
-0.509414268194009 -0.559669923574808 -0.557307644447863 -0.470956506748176 -0.353381867941039 -0.388609556051312 -0.477313381706975 -0.516402932406081 -0.440712199391672 -0.370860517307087 -0.385422351874317 -0.432364356602187 -0.411881252933709 -0.331818998188164 -0.316516226522627 -0.380626599769877 -0.332359944420312 -0.196879834877013 -0.131148211495051 -0.211444577117775 -0.303553040717799 -0.294744830142487 -0.251799930014368 -0.250460810856272 -0.315020339587716 -0.316739762840502 -0.316989765198599 -0.292546660080443 -0.342908996922829 -0.283827281553914 -0.181360442735429 -0.174611341951096 -0.274911481860802 -0.350649672279653 -0.308652526717071 -0.250943546914663 0.392276941505974 0.944465522257984 1.28483082966729 1.45256717430533 0.970914967658694 0.818656311328547 3.61504499265144 6.82579521595208 4.89236957398301 2.26200015985843 1.41236201382261 0.691485818150636 0.783183356887014 0.899988281609475 0.44146576602148 -0.0766866949134307 -0.020013489143735 0.0254495011932564 0.819224984468545 1.64752516188306 0.962041935681198 0.197864085973256 0.157969406313318 0.192479315232832 0.230947792063212 0.128477426800432 0.0881919778307982 0.0940560278105505 0.199403019649613 0.26791914960681 0.264476974158817 0.229149662272322 0.240427566748824 0.295900312721706 0.279235272100203 0.219562761911725 0.270632497257541 -0.16901324815886 -0.626235391922182 -0.708448535002088 -0.731565387816275 -0.709284390912549 -0.621336454379718 -0.533889914785482 -0.376967340529066 0.0348528853385624 0.410933677106063 0.352666889968779 0.315349451711117 0.332728384610078 1.08668700818992 1.95323581329557 2.02847637023533 1.31876028230786 1.35119191212157 1.21401118335529 0.884465776171762 0.536990366157681 0.315668883202273 0.38607316196002 0.456946042766419 1.14596562336105 1.86643447574896 1.81231972812051 2.48672550071114 2.84161761049239 3.06194602898058 1.47419821453446 1.26732557246418 1.13392225646987 1.01175253915797 0.858797199201396 0.804824338426209 1.25479047005588 1.60112801042402 1.49051900295746 1.77314724435863 1.64070834408718 2.23136923652724 2.84906966767696 2.70344623792544 1.86087782907599 1.9541083448899 1.87241758390639 2.1435994358893 2.40935546228063 2.28888517492856 1.43653088262222 0.675397197546668 0.795037681879623 1.00660234697972 1.13558900993988 1.22456193855918 1.34319265307344 0.715458597517599 0.736210210753729 0.498661502568496 0.321060478306233 1.11293094515381 1.37431757791711 -0.474729616580712 -0.418848857204649 -0.605086403032546 -0.838141885044278 -0.772551249026268 -0.750729198901268 -0.724523554656001 -0.681007126119342 1
-0.486461935709673 -0.52601119111792 -0.523381019341968 -0.547249281047829 -0.487660139513323 -0.466137647034117 -0.559740380786529 -0.544587446606534 -0.456053177131084 -0.370860517307087 -0.355324294027298 -0.385519101272094 -0.312143191685187 -0.24702709064434 -0.333586764582275 -0.41687195776939 -0.426291158104809 -0.349796211480519 -0.344607692596736 -0.333269140087739 -0.303553040717799 -0.230721415710893 -0.161871383580665 -0.20500283661465 -0.337406309238639 -0.427037997143637 -0.425630583431173 -0.398053369786874 -0.342908996922829 -0.388560595780451 -0.389754184786991 -0.27786377805884 -0.150553617814869 -0.286057885470507 -0.437084323617258 -0.43733902880451 -0.374526853655026 -0.369725835243849 -0.563268550091787 -0.673083279950324 -0.767714856714832 0.720358575327521 2.32012332550446 1.68553165764855 0.97026782797259 0.961786888839817 0.553725285613783 0.246959220768084 0.240849125621181 0.248763048728762 0.150176037708187 0.0306415519632498 -0.477847153836547 -0.953584080330967 -1.01685902741426 -1.10057515177341 -1.1568477115104 -1.20014145824994 -0.584078108607284 -0.0330660668121501 0.230947792063212 0.11768352396539 0.0985947012970785 0.136634047316112 0.188574073040191 0.191664772262202 0.208158678466652 0.229149662272322 0.229504557658772 0.240528593946462 0.192510632431425 0.149132751726192 0.208437987833529 0.252876747245295 0.234162529555637 0.172815191820095 0.145552908373224 0.217746142431776 0.301511105781047 0.331469582715095 0.333852901209031 0.295127651386198 0.321106654361401 0.316557652088017 0.287799103236113 0.324040959424437 0.176427317583995 0.0104335676156882 -0.263331560651392 -0.554872493463024 -0.512964945809112 -0.474826261800841 -0.512384025539233 -0.488373026001403 -0.447619798092825 -0.443757949648949 -0.452369747612225 -0.440668204124617 -0.379868167807229 -0.311811583575955 -0.254749046581403 -0.264979359864 -0.274607960515419 -0.318168865214738 -0.346937725837618 -0.374377906859795 -0.137442281831276 0.0426757656817542 0.1558729583657 0.487869718340396 0.751365450660629 0.665793790946415 0.519507846329052 0.42092612473638 1.00380813581116 0.935540205056328 1.58743965271118 2.31261669860123 2.41697923644824 2.80261603562205 2.89860814223494 1.81969079161353 0.631269408999152 0.945494596115533 1.31173242493814 0.863023516573242 0.50768330668804 0.437120652377526 0.35955117103945 0.484683721262586 0.556673630433982 0.689351003562898 0.812785687533328 0.902691779585641 0.599949056400872 0.802588558746191 0.76332475079376 0.543184975931738 -0.17388710557777 -0.047970167096052 0.443316325542276 0.455052238421874 -0.0521454522934407 -0.548514365768541 1
0.385726698695088 0.75302064224382 1.17295023595281 1.47995872177152 1.89577918089471 2.20858149187267 2.38015591971758 2.55570911544332 2.84225703684256 2.79685248467389 2.66953051959803 2.83118843139426 3.11219691118071 3.17856597412614 3.21708515182436 3.46138134817842 3.65032351580236 3.68337322143694 3.80814948519969 4.07271922065929 4.18315894469489 4.27225873264456 4.49193089436345 4.52262648451407 4.45319119605896 4.33784572475179 4.26765276421602 4.15983648953095 4.19309875083383 4.07307859027001 4.06987189511643 3.99678707680177 4.05688744907255 4.23536719116974 4.29348686220631 4.09828436384842 3.49600658858621 3.23991976002785 2.87580333919901 2.35951136812108 1.46766634605113 1.10371974573152 1.05508446606087 1.14225176937256 1.17669423565735 1.10235048570669 1.01166487399183 1.01063311883555 0.963961433975625 0.944900366635732 1.02404522264807 1.0323718561456 1.02818463791613 1.10117775743592 1.19368948689201 1.26550224832543 1.31088352393835 1.42111893716855 1.48853736410198 1.70864549453521 2.09928948066448 2.22249457679861 1.86705769056472 1.64815373976356 1.73711343818759 -0.701600790917495 -0.715461370884854 -0.86399636414791 -0.917411396796749 -0.900128812823561 -0.837344463635323 -0.806703100791757 -0.828137169233336 -0.786413241433232 -0.728663715907637 -0.689698242942042 -0.70525183893059 -0.700195856271918 -0.716475378107632 -0.755260949029816 -0.766457883947202 -0.701096453140959 -0.684956000378804 -0.712555627513711 -0.795847936780735 -0.744512338409496 -0.696678916262509 -0.667056446262424 -0.630020829593268 -0.554872493463024 -0.512964945809112 -0.537375796806624 -0.649952566616831 -0.620350492318909 -0.566573878294658 -0.557859727495182 -0.580743741548034 -0.531985258943937 -0.438981395269234 0.00330679782956424 0.444721825567313 0.596850767396159 0.82322593280262 0.940755631275768 1.01600314278845 1.1622028845323 1.12119966496647 1.01024241366896 0.933012265351742 0.974410840396459 0.808016287978188 0.626143540368961 0.425845132683164 0.484018308495904 0.535842854322707 0.477090437970134 -0.421372200674467 -0.410541557128397 -0.347207496238187 -0.338488881040977 -0.100454219082459 0.158562268148897 0.887381716181378 1.5471869471871 1.49354248990713 0.665864595961748 -0.0896141359146754 -0.00127969970948198 0.113470521658838 0.562026868272573 0.977453793205568 1.2360417541226 1.47934188489773 1.01126295582446 0.575521347412637 0.55756183624437 0.558687665277318 0.585472177388283 0.666951524459043 0.77655684293688 0.814831417771553 0.823485455381723 0.837128812121559 0.796796739331901 1
3.2432920929949 2.71644670222895 2.39430873976505 1.92681639981235 1.28033710285508 1.36869383955894 1.33608059804322 1.18876017672134 0.939975797155433 0.54529177248153 -0.0392946866336071 -0.30744367572194 -0.627980385638838 -0.586194720819635 -0.572574297417337 -0.579976068767195 -0.539008614526205 -0.483598041008586 -0.480445544206899 -0.47539779688603 -0.46745119543607 -0.44413279714954 -0.409174886273347 -0.364105746460328 -0.47172212714418 -0.559395878307399 -0.534271401663747 -0.503560079493305 -0.576068273676677 -0.660867212769446 -0.639826675248865 -0.587621086382072 -0.52362720995267 -0.544425032707092 -0.54411082103408 -0.499470856101125 -0.520584719399978 -0.5975190038775 -0.691831985205461 -0.800622307205664 -0.886503229808675 -1.01951135189064 -1.13632143218787 -1.19803082627782 -1.07105998135447 -0.935821668863018 -0.705608582425834 -0.402733498483338 -0.403172774006996 -0.323866035356003 -0.315887527593083 -0.327119270959018 0.72697827956559 1.82638781782424 0.311885981185137 -1.2361316694874 0.0447177591531289 1.42111893716855 0.183557251655407 -0.972838491999577 -0.436317096722955 0.0205383984500109 0.0153729135668364 0.0514780083049884 1.4988766127803 2.9368223566681 2.11171707286183 1.16770938192606 1.70411078481587 2.26713350112039 2.13297444502035 1.90988300636452 1.70110621400981 1.14810673749314 0.592661663504728 0.529070740960977 0.250807103915964 0.0723295881816855 0.0636637964612621 0.029599990563731 0.0904213115726963 0.106652820799979 0.0516255861274177 0.000601820631345974 -0.364225810672329 -0.657638086553078 -0.789562558161073 -0.926096745686407 -0.894851968273512 -0.844716237781172 -0.871051573886193 -0.870973316837464 -0.925089648772027 -0.904609650541229 -0.863959078799242 -0.858673505453433 -0.869585227903603 -0.897253478221214 -0.85277398750327 -0.813666783592152 -0.830120247865024 -0.796107228989447 -0.888103371487265 -0.91562455846447 -0.888247574369958 -0.892856088004368 -0.885330974856025 -0.891236390201547 -0.989806638531249 -1.02123240600298 -1.01290348294336 -1.03916698388411 -1.06555346152444 -1.14235798397182 -1.15968352788183 -1.16402684420798 -1.1547479566724 -1.15495631395168 -1.12300518772329 -1.14735709992416 -1.19801317182566 -1.25088011539685 -1.26111597184729 -1.25379468711159 -1.28255734827324 -1.31252319362255 -1.38258742343114 -1.43536898704495 -1.40029832150069 -1.3947547510801 -1.42019920975705 -1.38807384856396 -1.32479108332492 -1.26097666117376 -1.21584397839129 -1.16670028506474 -1.15003199878497 -1.21173388451486 -1.10096559510554 -0.987014817411336 -0.896389613102694 -0.884704914159395 -0.854661251887465 -0.742157630896634 -1
-0.452033436983169 -0.53723076860355 -0.591234269553759 -0.601744119833295 -0.577178987228178 -0.582429783508325 -0.546002547606603 -0.530495189506308 -0.517417088088733 -0.526140566423801 -0.520863612185899 -0.526054867262372 -0.544865334598404 -0.6031531023284 0.33216421974397 1.39539594220622 1.37718814463753 0.644160236442267 -0.131148211495051 -0.373877327744393 -0.508425734115638 -0.486815073437269 -0.409174886273347 -0.455021694943573 -0.516494066446026 -0.493216937725518 -0.490815074370718 -0.503560079493305 -0.47008678424311 -0.514240572852295 -0.514790430017928 -0.463718163052779 -0.461448277929703 -0.565955628310141 -0.522705521550716 -0.458049637903382 -0.48407025296374 -0.5975190038775 -0.659691126427043 -0.729767292063809 -0.854106400783082 -0.528022671885512 -0.130266906173675 -0.487587895455384 -0.979314911272355 -0.830398971212861 -0.671263113297481 -0.436927852128149 -0.188498807464271 -0.301409992842875 -0.409100240653337 -0.708730815409437 -0.971825581531424 -1.20740760146688 -1.43964153015044 -1.38401150699358 -1.3894087703485 -1.40177687328213 -1.32612562352789 -1.33621716307205 -1.29769540770146 -1.17758481623967 -1.11852394425771 -1.14070653785075 -1.08924162687165 -1.02840526525153 -1.05337114503784 -1.04066642902391 -1.02664148769727 -1.03302093788415 -1.03247490289008 -0.967685981215833 -0.983623442793366 -0.961343239527638 -0.923277531480001 -0.867826017512483 -0.871904315206595 -0.881966549084531 -0.859183763699503 -0.88607110562874 -0.873567783387189 -0.826746340198438 -0.819696534495796 -0.83893796009638 -0.896865881189085 -0.857448865822838 -0.891734564249494 -0.896207480368256 -0.864294529195023 -0.855067800078248 -0.892115493184844 -0.850123471835536 -0.893343062369504 -0.884305424953921 -0.854046238782422 -0.837927727663209 -0.816096063763683 -0.817351055254309 -0.805483405533666 -0.825337834755319 -0.81883845960456 -0.746000826241764 -0.791235675018026 -0.883618003468948 -0.868915079779517 -0.553488551255193 -0.256010001457151 -0.0751149566819055 -0.0444206774554452 -0.369762090029612 -0.729649296355565 -0.912286182036254 -1.02952934089141 -1.11431701341204 -1.14611931682419 -1.16402684420798 -1.1547479566724 -1.16131883324077 -1.11648587939149 -1.12713539445208 -1.19102235047061 -1.23649805025863 -1.23265904882705 -1.23996267904098 -1.27556465346674 -1.27853027627574 -1.34042525101213 -1.41307744371849 -1.37792735337518 -1.35608317757511 -1.40432071304869 -1.34902450923827 -1.26349855942935 -1.20669107305435 -1.17513113007756 -1.1757753488611 -0.853308224786129 -0.6091412637591 -0.551186490850699 -0.780883064903103 -0.817583381417696 -0.862375628283041 -0.789592403271733 -0.762541132489065 -1
0.052917877672219 -0.189423866549041 -0.410292268988983 -0.372865796934336 -0.353381867941039 -0.41445225304558 -0.463575548527049 -0.460033904005175 0.387700598536591 1.22852398859507 1.11948054047659 0.364004984009385 -0.445127273349883 -0.331818998188164 -0.231163536224391 -0.326258562770609 -0.369932429894111 -0.368910758555957 -0.402823914715377 -0.292660952431084 -0.303553040717799 -0.337427106430216 -0.296764203231219 -0.227731823735461 -0.113546612729406 -0.250560822258622 -0.382174256138144 -0.503560079493305 -0.40649789058297 -0.325720607244529 -0.28555731376121 -0.257213290837291 -0.316364103209447 -0.350649672279653 -0.3514631256838 -0.333785983310151 -0.338012387218788 -0.492383695277353 -0.659691126427043 -0.658912276921953 -0.724519084680707 -0.89172429508931 -0.986907393670909 -1.02042009357221 -1.17427318519685 -0.924108035790778 -0.65981462358803 -1.00683374620834 -1.31836178926809 -1.21087971462456 -0.583874077641313 0.0544922734914011 0.0281795281923506 0.0375363355330616 -0.0384195210819775 -0.324206004865974 -0.640045358536838 -0.850640072194138 -1.03186540209385 0.142358119222836 1.25004325857299 0.106889621130348 -0.796039516803023 -0.76814886717708 0.610902990807663 0.551149694029641 -0.828097962269184 -0.797745089819411 -0.720797233175803 -0.656493250212488 -0.642214024380571 -0.605474500261662 -0.672650895673307 -0.704093242329983 -0.697935218712001 -0.680323096912018 -0.67016710708301 -0.663841717709396 -0.412030822178308 -0.151521764727088 -0.191959332405452 -0.288246824237813 -0.388526825321422 -0.405627105527231 0.186781158827763 0.167667306082886 -0.0279166945928462 -0.248606731808296 -0.44667619512233 -0.648036554136715 -0.660412380899675 -0.662474866818189 -0.724027934889384 -0.67111105628718 -0.596312398345117 -0.578605505285406 -0.377484917816337 -0.349351149305298 -0.237996421898417 -0.171758969617946 -0.311157987883718 -0.415298568107051 -0.371475656984658 -0.456863936861997 -0.511263929856364 -0.534634799213572 -0.538748409795776 -0.80710015994179 -1.06992409285971 -1.10369700296164 -0.454488086527419 0.142410483324022 -0.0136491390398493 -0.146903529099336 -0.318702442308379 -0.386655500018348 -0.421372200674467 -0.442354153573837 -0.431958504551686 -0.405894565947909 -0.415041180059809 -0.40952930481087 -0.400294050484812 -0.41004219480433 -0.422455887073782 -0.442304509544233 -0.462046658949309 -0.536276739544475 -0.565115511481638 -0.49757424576425 -0.475428655609531 -0.364981158230809 -0.34411070099569 -0.276080991007293 -0.2794484671756 -0.386244798577459 -0.515657033684 -0.207412849921927 0.18185231482242 0.329938045835709 0.0380271340194276 -0.270649552559647 -0.312420846756367 -0.365062851436662 -1
-0.647128263100024 -0.683085275916731 -0.625160894659654 -0.547249281047829 -0.53241956337075 -0.608272480502594 -0.642167379866084 -0.572771960806987 -0.56344002130697 -0.541668571335473 -0.550961670032917 -0.541669952372403 -0.494996303974143 -0.484444431767046 -0.538433221298042 -0.561853389767439 -0.463863643578608 -0.44536894685771 -0.480445544206899 -0.495701890714357 -0.46745119543607 -0.44413279714954 -0.431657022881773 -0.500479669185195 -0.516494066446026 -0.471157290864891 -0.490815074370718 -0.545762763375878 -0.554871975789963 -0.514240572852295 -0.514790430017928 -0.525669624717426 -0.565079831301314 -0.544425032707092 -0.458489623100622 -0.499470856101125 -0.557099185836216 -0.615041555310858 -0.643620697037833 -0.758109298120551 -0.886503229808675 -1.03917089909085 -1.10643862448448 -1.10400161484544 -0.371503821978343 1.00864142112878 0.633864713579941 -0.0949843156800326 -0.222394696918385 -0.17790175902067 -0.129462101472575 -0.207865663318262 -0.212785558488077 -0.180026682583432 -0.400804523427269 -0.644612319462692 -1.04056718209135 -1.45554631729071 -1.36450739154102 -1.33621716307205 -1.28556331881444 -1.17758481623967 -1.12892666772399 -1.14070653785075 -1.08924162687165 -1.03929874772933 -1.06463480417628 -1.04066642902391 -1.04848750587738 -1.0440952816392 -1.02163432293148 -0.977747411242337 -0.993989194364035 -0.971633239415544 -0.933520363878546 -0.877201163542506 -0.854361949282805 -0.8728780144439 -0.887725440817877 -0.896133425367119 -0.854093256216282 -0.817771348265761 -0.837661939044728 -0.856992579036761 -0.906049330680753 -0.857448865822838 -0.891734564249494 -0.926096745686407 -0.884666155247349 -0.855067800078248 -0.860519614236867 -0.870973316837464 -0.935671844239534 -0.945218101715846 -0.873871918816061 -0.837927727663209 -0.848189562247635 -0.840180318959139 -0.817306051026067 -0.813666783592152 -0.81883845960456 -0.806128509538984 -0.845051061945381 -0.851611448473427 -0.839916337893856 -0.94941734412923 -0.465783659256776 -0.0414604645780028 -0.108514640918212 -0.279051033375092 -0.478767016806373 -0.785405380188401 -1.02952934089141 -1.03019410173267 -1.01047720624783 -1.01785445470224 -1.05909024936832 -1.06588104390445 -1.01217694608256 -0.904696634259205 -0.813517997297785 -0.790654030973751 -0.741777126727779 -0.83191844095796 -0.597273257236274 -0.367520091381252 -0.209073624435218 -0.0310017574780927 -0.0505832445949033 -0.281013434136286 -0.570699635859701 -0.653946269240936 -0.673558016934417 -0.60954960374082 -0.515582987395208 -0.549595946912006 -0.577048159338933 -0.852292672134231 -1.05784566536006 -0.918304233241925 -0.851357480711266 -0.828881699468509 -0.800437211374355 -0.711582378507988 -1
2.83015010827685 3.55791501365115 2.25860223934147 0.858717559617207 1.24676753496201 1.84678373395291 0.731615938126489 -0.488218418205628 -0.456053177131084 -0.339804507483744 -0.32522623618028 -0.401134186382125 -0.478373293766056 -0.450527668749517 -0.436009992940159 -0.41687195776939 -0.407504915367909 -0.426254399782272 -0.480445544206899 -0.536310078371012 -0.528913003455422 -0.188039139423163 -0.161871383580665 0.0677450088350842 0.267014871336291 0.984779401936489 1.68200129028076 1.18454727580959 0.759298493186266 0.302679278114691 -0.160521068530273 -0.319164752501938 -0.44072196725538 -0.479833245897946 -0.501300222067351 -0.520181465199997 -0.520584719399978 -0.702654312477646 1.09198567699677 2.44453738629131 0.441766760240665 -0.842575427088796 -0.897258970560733 -0.748780149434222 -0.669675299745217 -0.373567281395511 -0.0873901381154765 -0.231761730259279 -0.278887846008576 -0.323866035356003 -0.315887527593083 -0.339044631723094 -0.309171593160248 -0.276721357301874 -0.243771022410976 -0.200972806944159 -0.136163064387617 0.0231133929453568 0.0172362569318242 0.0170551291978461 -1.16424242994423 -1.09123359355933 -1.07691305039259 -1.10877302322158 -1.0675837336528 -1.03929874772933 -1.06463480417628 -1.07379206618816 -1.05941051496743 -1.06624396914929 -1.07583722272446 -1.02805456137486 -0.993989194364035 -0.940763239751825 -0.892549034284364 -0.820950287362367 -0.801734851511435 -0.800169737318855 -0.830642086581129 -0.88607110562874 -0.883305046972642 -0.853671315996469 -0.828679236770262 -0.820883341155999 -0.896865881189085 -0.857448865822838 -0.873157835869781 -0.846392038171336 -0.79299383801188 -0.855067800078248 -0.786795896691585 -0.704174556822044 -0.724027934889384 -0.681263169080835 -0.695440798513311 -0.7445717276072 -0.730513401139811 -0.783107159697065 -0.817306051026067 -0.755311527776315 -0.694738788739466 -0.69589442349408 -0.801998752403497 -0.787598338482384 -0.733587617646432 -0.789160451775453 -0.8214868181344 -0.899650013227523 -0.869630457038562 -0.848056752389808 -0.729649296355565 -0.650594528225058 -0.417119290129829 -0.217005955498807 -0.325484547837197 -0.738798074736729 -1.09735333228996 -1.0913311210608 -1.07085072106883 -0.904696634259205 -0.757591426457367 -0.553349956193089 -0.336265973689256 -0.403126190769024 -0.422455887073782 -0.442304509544233 -0.462046658949309 0.526286825683358 0.545975905418702 0.0747650421096543 0.207346702850024 0.345716817496801 1.37207996808047 0.584733334886231 -0.214307909873639 -0.104917820890183 -0.0245280284445404 0.0463103588173404 0.160292349949682 0.307034517779238 0.31947796146585 0.30991188022557 0.208129942169486 0.0833741835968182 -1
0.133251041367394 0.214480922933614 0.313475733270122 0.291971236248355 0.284439922027307 0.322064611291071 0.333218775908643 0.0191028374025294 -0.302643399736961 -0.262164482925386 -0.234932062639226 -0.276213505501879 -0.345389212101361 -0.314860616679399 -0.316516226522627 -0.326258562770609 -0.294787458946513 -0.273338023178766 -0.286391470478094 -0.333269140087739 -0.385502118076935 -0.316085968286351 -0.206835656797516 -0.20500283661465 -0.203090491333099 -0.184381881676741 -0.121436292379966 -0.0604318987262947 -0.130946018055696 0.218892626733462 0.568857028650193 1.25027227633577 1.963530070966 0.85506368149108 -0.330057826200435 -0.271654156013535 -0.338012387218788 -0.43981604097728 -0.547198120702577 -0.673083279950324 -0.789312742731894 -0.911383842289515 -1.02675113727543 -0.968181642776446 -1.00225117879288 -0.0104446561560799 0.977319404863473 -0.140576787206448 -1.20537549108771 -1.03123137451954 -0.875163805954606 -0.911461948398723 -0.911584309861317 -0.808542068253305 -0.714871525459855 -0.12703288819107 0.509839876829333 2.05290990426941 3.35645007407453 2.00937267059519 0.704099258657039 1.16469209896448 1.71101683857052 1.03077245693291 0.329350378962681 0.954208545708285 1.60485241163234 1.6425101812803 1.91164795752687 2.22283612610019 2.15465560493754 -0.0118501286978837 0.0218544595614929 -0.354233246141171 -0.749149380704728 -0.708448535002088 -0.6877094730068 -0.71837292555318 -0.745017055226006 -0.755260949029816 -0.698297038849028 -0.710071445073636 -0.720886809476668 -0.730610246454093 -0.786664487289066 -0.761887188780779 -0.780274193971217 -0.796576595974416 -0.782808024985717 -0.761903739404558 -0.734136098444956 -0.704174556822044 -0.628788175681816 -0.478220913207749 -0.467445478126464 -0.464503727439173 -0.452369747612225 -0.429253572272203 -0.438981395269234 -0.440193146370796 -0.42397587048835 -0.495468812503345 -0.586737204694078 -0.659572118500299 -0.704588875760771 -0.723172319629781 -0.73028087996065 -0.714550306656057 -0.725419039247338 -0.716113397255961 -0.357372365411603 -0.0399806693322664 -0.114516676812344 -0.448343962617061 -0.75275719615274 -0.93147986090339 -1.0718446103422 -1.02134340888084 -1.01217694608256 -1.03950800407307 -1.08616003014482 -1.11425049658374 -1.11171712599099 -1.11547460640548 -1.16368153656275 -1.18335010770467 -0.216100653171721 0.838368432253771 1.67198130106938 1.63709661171139 1.53320117799823 1.32195030063912 1.11924830701121 1.20514005625093 1.36535060469891 1.68286974699347 2.10369766092645 2.18181403237284 2.41330867915089 2.75771201982156 2.69492294511365 2.64332225430461 2.65905657336205 2.55996962707718 -1
1.40710549424803 1.17936458669773 0.664050859364376 0.0957898166206758 -0.185534028475685 -0.543665738016923 -0.532264714426678 -0.516402932406081 -0.502076110349321 -0.479556551688787 -0.430569438644844 -0.385519101272094 -0.445127273349883 -0.467486050258282 -0.4872216071191 -0.543730710767682 -0.539008614526205 -0.540941682234901 -0.499850951579779 -0.495701890714357 -0.508425734115638 -0.529497349724999 -0.476621296098624 -0.455021694943573 -0.40456421819141 -0.382918703422383 -0.360446092491629 -0.376952027845588 -0.385301592696256 -0.430453921471065 -0.452272307402459 -0.525669624717426 -0.544353520626992 -0.565955628310141 -0.501300222067351 -0.540892074298869 -0.611870885490573 0.0858605020234532 0.625943224709704 1.0274370834542 0.92771919562457 1.3789534065344 2.09102179977845 1.27807174144156 0.350988604918314 0.153546206855276 -0.0530446689871233 -0.11778055144324 -0.154602918010156 -0.23404186530349 -0.269281171062956 -0.255567106374565 -0.248930321490141 -0.240460854282459 -0.569917524521738 -0.952695314267228 -1.29896835857813 -1.3345650682714 -1.26215601017266 -1.22344447204956 -1.22490287437933 -1.19917262190975 -1.14973211465655 -1.09812851834518 -1.0675837336528 -1.07197919516274 -1.08716212245314 -1.01858267091441 -1.01571847860722 -1.05516962539424 -1.02163432293148 -0.917378831083309 -0.890331678657348 -0.889313240312294 -0.861820537088728 -0.83032543339239 -0.836819583359015 -0.8728780144439 -0.878211548445086 -0.906195745105498 -0.863830519801736 -0.826746340198438 -0.828679236770262 -0.83893796009638 -0.896865881189085 -0.86613629100848 -0.845292743300212 -0.826465861292567 -0.79299383801188 -0.792958426295788 -0.797327856340911 -0.808423781831681 -0.882760866901997 -0.894457537747575 -0.844133398765603 -0.837927727663209 -0.816096063763683 -0.840180318959139 -0.817306051026067 -0.801995732428985 -0.807556671344097 -0.776064667890374 -0.780472597632555 -0.787598338482384 -0.762586359532093 -0.817441079837885 -0.65731612942165 -0.344350893513127 -0.0764676591868284 -0.369762090029612 -0.705370366076611 -0.896426081805273 -1.03673416501801 -1.08627604285225 -1.09864457812247 -1.12416164707005 -1.11010769326383 -1.04679348603719 -0.96654178775991 -0.911437202749898 -0.883426210848307 -1.04953120346175 -1.18997366429667 -1.21229866289976 -1.27556465346674 -1.33291894403063 -1.38258742343114 1.03899232219189 1.06050817230544 0.63937001528256 0.120014970954034 0.455054967608741 0.774477860098593 0.670039259073878 0.575521347412637 0.321610177538913 0.00616753438292582 -0.260271851742607 -0.432606684050636 -0.540396020310164 -0.682486984243413 -0.7842231277158 -0.843816443784843 -0.711582378507988 -1
-0.0503676185072922 -0.234302176491558 -0.398983393953684 -0.514552377776549 -0.655507978978677 -0.711643268479667 -0.710856545765712 -0.558679703706761 -0.394689266173435 -0.464028546777115 -0.550961670032917 -0.541669952372403 -0.395258242725622 -0.382694142714458 -0.384798378761217 -0.434994636769146 -0.445077400841708 -0.407139852706834 -0.364013099969616 -0.292660952431084 -0.283065771378015 -0.40145052086181 -0.566549842532327 -0.636853591910062 -0.426950187842333 -0.449097644004264 -0.534271401663747 -0.609066789199737 -0.59726457156339 -0.577080561388217 -0.577308552633396 -0.525669624717426 -0.461448277929703 -0.565955628310141 -0.672542617934268 -0.582313292496612 -0.48407025296374 -0.474861143843995 -0.49898683253495 -0.644741273893582 -0.821709571757488 -0.134831727881407 0.636725158213383 0.452704218868432 0.201902866034877 0.024696243060639 -0.0873901381154765 -0.11778055144324 -0.143304288192118 -0.166673737764106 -0.176068458002702 -0.279417827902716 -0.345316356162312 -0.240460854282459 -0.147135021785565 -0.090062928814526 -0.0457226526172442 -0.0575407730675197 -0.123496892449669 -0.258611448857132 -0.38778874117487 -0.789004314178151 -1.10812122079143 -1.09812851834518 -1.07841268026222 -1.01751178277373 -1.01958016762254 -0.919205759421659 -0.928334405886802 -0.977649219108903 -0.978272003097088 -0.937501691136318 -0.931794684940023 -0.858443240648576 -0.800363542697455 -0.820950287362367 -0.8631331322447 -0.854700945162639 -0.84015597895392 -0.845821826675225 -0.844355992630829 -0.817771348265761 -0.85562734359366 -0.875047197977142 -0.915232780172421 -0.848761440637196 -0.863869471679925 -0.886244391928871 -0.884666155247349 -0.865419362375325 -0.871051573886193 -0.818848704332645 -0.893343062369504 -0.874153312160266 -0.854046238782422 -0.7445717276072 -0.62353507285997 -0.623302313763256 -0.61632107765525 -0.696956271960478 -0.784993094823171 -0.746000826241764 -0.672841823777846 -0.595559008509256 -0.723921370351212 -0.798587327796264 -0.848848599586525 -0.386419008643006 0.0116615405744754 -0.0151643231073968 -0.333093435132649 -0.658524578340549 -0.88543285835927 -1.12833749869193 -1.13933721129537 -1.16402684420798 -1.11648487375077 -1.17404387181895 -1.15560172938233 -0.64181446312217 -0.114435861792563 -0.165034197461097 -0.54969289634111 -0.935658501487542 -0.974878776787256 -0.999788354031904 -0.567452089996847 -0.0978763874574669 0.650373756671083 1.51334757649541 1.42999094939388 1.16575294333635 0.904724473376694 1.47656799684799 2.17146500131068 1.08391553643347 -0.27009253106427 0.395179770833833 1.1412707516593 0.593328618485117 -0.119585329350569 -0.103179908486988 1.26007632812381 1.18408326958809 -1
-0.624175930615688 -0.570889501060438 -0.512072144306669 -0.460057538991082 -0.454090571620252 -0.530744389519788 -0.559740380786529 -0.516402932406081 -0.486735132609909 -0.432972536953773 -0.430569438644844 -0.416749271492156 -0.395258242725622 -0.348777379696928 -0.333586764582275 -0.326258562770609 -0.313573701683412 0.739732971819458 1.78998711842012 1.37227474149175 0.864221311649886 0.366830452317319 -0.184353520189091 -0.250460810856272 -0.292634369936793 -0.294680115979876 -0.316989765198599 -0.250343976197871 -0.194534911715836 -0.15814730448207 -0.223039191145741 -0.27786377805884 -0.316364103209447 -0.372180267882702 -0.3514631256838 -0.375207201507894 -0.392784086873145 -0.457338592410638 -0.49898683253495 -0.0920721557871107 0.0422058689250095 -0.380576067883973 -0.658196508933598 -0.560721726569459 -0.199481815574377 0.141832573783036 0.175925125201898 0.2925516922945 0.026175159078455 -0.222813844046926 -0.176068458002702 -0.16016422026196 -0.140496032483949 -0.0833320078649906 -0.0142605209256247 -0.619965679878329 -1.28604829975379 -1.25391090225852 -1.17259855147535 -1.13573237903206 -1.11571407439614 -1.08043969072429 -1.05610760346003 -1.04490599396323 -0.980952160777423 -0.919470440473519 -0.951998212791946 -0.963373275640658 -0.950180424066907 -0.944426187843756 -0.902387943386907 -0.846948820897776 -0.848868672374674 -0.817283241096951 -0.79012071029891 -0.755324265152204 -0.77542130262575 -0.800169737318855 -0.802100409462755 -0.795510227983331 -0.746983356776295 -0.736996420871667 -0.774783023123465 -0.775746793805046 -0.786664487289066 -0.718450062852571 -0.733832373021935 -0.75672424221688 -0.752250585907227 -0.710145927919175 -0.744668058094282 -0.77714901432879 -0.840432085031967 -0.782784297017378 -0.705353638530131 -0.713453060921863 -0.741211233967795 -0.760277895992235 -0.687256950609656 -0.615258913818307 -0.288594411362792 0.00559521497349151 0.242019753987188 0.417981899682252 0.310367090237367 -0.298962898693312 -0.8579691934039 -0.823927405993741 -0.805536493575795 -0.773838615127019 -0.745835249874867 -0.745755129610947 -0.755746024080348 -0.294118624538225 0.149262839180073 0.516955635108064 -0.000478288536520694 -0.448716672862924 -0.451516429547109 -0.49352195632692 -0.645738284776532 -0.797845063542862 0.211529794450505 1.15297471717469 1.65437447045662 2.05957420718093 1.66714304821096 1.23961621213002 0.710029671672443 0.809524938704531 -0.261068950046648 -0.224403536658315 -0.106602170900328 0.0651427057432934 -0.0758842256069719 -0.231968714039275 -0.382642928098313 -0.630284864487372 -0.72366620983261 -0.757979536846632 -0.828841414515553 -0.795387770653977 -0.65945470604027 -0.52813086417611 -1
-0.830746922974711 -0.705524430887989 -0.568616519483162 -0.209381280577936 0.138971794490667 0.451278096262413 0.772829437666266 0.977376320217938 0.280313754360705 -0.572724581158816 -0.49076555433888 -0.416749271492156 -0.561488344806491 -0.552277957802105 -0.55550375935769 -0.561853389767439 -0.539008614526205 -0.560056229310339 -0.577472581071301 -0.556614172199339 -0.549400272795206 -0.508156211581134 -0.431657022881773 -0.386834733581139 -0.359792278889563 -0.427037997143637 -0.469086910724203 -0.482458737552019 -0.491283082129823 -0.514240572852295 -0.535629804223084 -0.546320111938975 -0.544353520626992 -0.58748622391319 -0.565516120517445 -0.540892074298869 -0.502327486181859 -0.544951349577427 -0.595409408870206 -0.673083279950324 -0.767714856714832 -0.685299049487154 -0.5287043422189 -0.686094008479301 -0.956378643751826 -0.85382623735734 -0.728505561844736 -0.516714677299377 -0.278887846008576 -0.301409992842875 -0.712041558099162 -1.17381988520839 -1.23688717687989 -1.24366810448629 -1.25844902897779 -1.29774826844831 -1.26020818210511 -1.21358381925208 -1.17259855147535 -1.16079297703706 -1.07931780773508 -0.961706759538826 -0.952080368797227 -0.970394459828499 -0.959294267558578 -0.963044370384723 -0.974525531068812 -0.709410057381412 -0.469568024104593 -0.113850406215098 0.214191792348619 -0.0420344187773977 -0.237289329705223 -0.518873244347671 -0.820849207494546 -0.811575141332343 -0.749107753740065 -0.700195856271918 -0.687933700989258 -0.694887030599543 -0.746983356776295 -0.611346533814188 -0.541232763987346 -0.595200604401234 -0.694829992372385 -0.683700362110004 -0.687390552072653 -0.686982623141192 -0.660578268671758 -0.730849052513328 -0.660412380899675 -0.589500409311442 -0.692281348486861 -0.721871620255452 -0.655789438446033 -0.609724171970742 -0.559348075892066 -0.497741363386692 -0.498094622731239 -0.521890504512968 -0.548075541353445 -0.555596495800566 -0.597500282079549 -0.659572118500299 -0.656257639284669 -0.685464815546539 -0.7120396923259 -0.731377552708009 -0.733430784680184 -0.765592155431154 -0.810579063952078 -0.76954527995742 -0.698107431067493 -0.763804881414681 0.610446015139707 0.550176632723005 0.139819682176128 -0.206940939877584 -0.647095679501337 -1.15409766841485 -1.1770407077605 -1.00638500804708 -0.805805203523336 -0.527614263404522 -0.555317088397276 0.754246181063452 0.774710398675135 0.704619172295023 0.605631820420062 0.701244532890549 0.81072957776777 0.829928625135392 0.843431949481117 0.739835015227407 0.884938994596951 1.12021579161892 0.855411439276158 0.955485190133047 0.505251787913503 0.0321921811015943 0.341994027661564 0.611357239556356 0.555163801453388 0.450277212260575 -1
-0.693032928068696 -0.626987388488584 -0.568616519483162 -0.547249281047829 -0.554799275299464 -0.634115177496862 -0.655905213046009 -0.600956475007441 -0.56344002130697 -0.51061256151213 -0.475716525415371 -0.463594526822249 -0.478373293766056 -0.518361194784576 -0.538433221298042 -0.561853389767439 -0.520222371789306 -0.464483493933148 -0.422229322088258 -0.394181421572721 -0.405989387416719 -0.422791659005675 -0.431657022881773 -0.477750682064384 -0.516494066446026 -0.515276584586145 -0.469086910724203 -0.440256053669447 -0.40649789058297 -0.430453921471065 -0.452272307402459 -0.484368650274328 -0.502900899278347 -0.522894437104044 -0.501300222067351 -0.478760247002254 -0.447555786527502 -0.492383695277353 -0.611479838259415 -0.729767292063809 -0.843307457774551 -0.685299049487154 -0.608391829427945 -0.748780149434222 -1.17427318519685 -0.8421126042851 -0.476638788236813 -0.334344791193714 -0.165901547828194 -0.222813844046926 -0.269281171062956 -0.315193910194943 -0.285075084492205 -0.155853013903822 -0.461202023818151 -0.792492156968869 -1.0922474173887 -1.41521923428427 -1.31333170085684 -1.28609596706205 -1.29769540770146 -1.22076042757984 -1.12892666772399 -1.05555049883962 -1.00261005399627 -0.995724817818127 -1.01958016762254 -0.963373275640658 -0.950180424066907 -0.988723562863951 -0.989112583055686 -0.937501691136318 -0.900697430228017 -0.827573240984857 -0.769635045501819 -0.22094094144088 0.242035920954069 -0.227592054959125 -0.745017055226006 -0.876008785890362 -0.824881465459922 -0.745971412804344 -0.720886809476668 -0.748664865394474 -0.860132083222412 -0.735824913223854 -0.659525459503083 -0.70690880001996 -0.752250585907227 -0.761903739404558 -0.734136098444956 -0.672899789319152 -0.660534762084338 -0.691415281874489 -0.655789438446033 -0.640842838656078 -0.655628571343922 -0.68037547302533 -0.710902241594458 -0.615258913818307 -0.536793753092982 -0.505490093052882 -0.532921817766723 0.471326158008121 0.358698326713469 0.379772174805037 0.409793347211224 0.10998474988956 0.00364979514162965 -0.0316572424991277 -0.0174673415062476 -0.412693024760334 -0.762950848206954 -0.974112160613094 -1.15968352788183 -1.13745004611603 -1.0718446103422 -1.11041867892807 -1.09692795439606 -1.07995141501723 -0.219298182118347 0.70508074340133 0.0194455640638354 -0.66593434411063 -0.737127153366267 -0.816226600359134 -0.335560141692264 0.184483161344335 1.05305118293027 2.03928097616333 0.794851081059408 0.173899724463752 -0.428387921352108 -0.431182671348468 -0.426014721105011 -0.168443267464729 0.169877202796079 2.06552422836734 1.27063054089573 0.455907450146295 0.409542226248705 0.365735094916456 -0.0196110279855748 -0.395638103825309 -1
-0.497938101951841 -0.503572036146662 -0.478145519200774 -0.416461667962709 -0.140774604618257 0.16700842932546 0.9514212690053 0.737807949514085 0.571792331409538 0.0794516251313857 -0.430569438644844 -0.385519101272094 -0.345389212101361 -0.297902235170634 -0.282375150403333 -0.271890525771341 -0.219642487998916 -0.254223476103328 -0.325202285223855 -0.312965046259411 -0.283065771378015 -0.273403691998622 -0.206835656797516 -0.20500283661465 -0.382178248540486 -0.40497835028301 -0.360446092491629 -0.271445318139157 -0.258123805375976 -0.116253978791456 -0.11884232011996 -0.236562803615742 -0.357816724558091 -0.329119076676604 -0.287247227233706 -0.313075374211279 -0.338012387218788 -0.387248386677207 -0.466845973756531 0.0354668714682288 0.214988957061509 0.513933329725366 1.00527978655522 0.191511964889594 -0.78435663734786 -0.256430950673114 0.278961532586958 0.588902757216201 0.918766914703472 1.05718057920137 1.24542541616617 0.531506704054425 -0.164592541151991 -0.615152718816421 -1.08933602788332 -1.14986843094213 -1.26020818210511 -0.460811603131902 0.324290401036901 -0.396444737884622 -1.07931780773508 -1.05885188505421 -0.712817729072781 -0.395591196503412 -0.320386417602659 -0.298541939238851 -0.309969641901266 -0.333986169519919 -0.37126094229412 -0.45715506262161 -0.533808224794597 -0.625597360314672 -0.641553640961301 -0.652643242890452 -0.544292732733819 -0.445944446161438 -0.52982817969269 -0.591133440584351 -0.592794777261344 -0.312518880541149 -0.289331968259986 -0.144646953314979 -0.011253329793845 -0.0355074172494165 -0.217290618805638 -0.353578205055618 -0.185818885820406 0.000470479176304229 0.266330716709096 0.542393110027105 0.624486696318085 0.744889670811918 0.831554798834224 0.729880509237112 0.672531123807773 0.303090050799123 -0.12073692994472 -0.0753999848473405 -0.0488340940200009 -0.323482634739122 -0.345003352665108 -0.495468812503345 -0.662078746392375 -0.574221305178909 -0.472598940675483 -0.48750041910952 -0.484024846891526 -0.537864223110568 -0.597231112321805 -0.617155880905575 -0.656812505518703 -0.721964979264475 -0.676492958687673 -0.658651241815475 -0.725628774037467 -0.765374872828682 -0.89966073719486 -1.02770592816992 -0.96654178775991 -0.608111620668704 -0.26124311024866 0.0578878121813431 -0.108610589527277 -0.292470126204138 0.0740254441876954 0.400719840656636 0.500656277951537 0.637744542315649 0.620545799170403 0.678041588787553 0.374070918287822 0.0645615743518122 -0.175556260282853 -0.330366579126704 -0.491155278406972 -0.740172286635645 -1.0272497474751 -1.00029787723214 -0.885365946378151 -0.838141885044278 -0.817583381417696 -0.750729198901268 -0.648609897937648 -0.660623624526911 -1
-0.693032928068696 -0.593328656031696 -0.512072144306669 -0.492754442262362 -0.487660139513323 -0.517823041022654 -0.504789048066826 -0.488218418205628 -0.42537122165226 -0.339804507483744 -0.310177207256771 -0.354288931052033 -0.345389212101361 -0.331818998188164 -0.384798378761217 -0.434994636769146 -0.38871867263101 -0.368910758555957 -0.364013099969616 -0.394181421572721 -0.344527579397367 -0.273403691998622 -0.161871383580665 -0.182273849493839 -0.180704521682176 -0.206441528537368 -0.295261601552085 -0.355850685904302 -0.342908996922829 -0.325720607244529 -0.327236062171522 -0.360465726945035 -0.316364103209447 -0.350649672279653 -0.3514631256838 -0.313075374211279 -0.210211754691954 -0.264590526643702 -0.466845973756531 -0.701425286007066 0.700941392445414 1.82129321853902 1.11485008146765 0.525838049982507 0.649160082685188 0.657232428961584 0.439240388519273 0.315347928057708 0.0939669379866842 0.675427856478195 1.31533495096136 0.722312476279635 0.148662071532564 0.182578347610725 0.746747983999487 1.32711884728634 1.06540240627591 0.775885609065537 0.772077694523471 0.781403368350287 0.752627614205124 0.603409151542288 0.58752270421225 0.679503796012028 0.773337189948998 0.801699791019068 0.816396271942034 0.847494889338312 0.666424921260875 0.484164156557535 0.452684551437761 0.269869912044249 0.312095503540215 0.242586747357389 0.254648194352728 0.266566652120327 0.233264737992174 0.290454419556821 0.339566675272213 0.37171886166861 0.353327428379938 0.286152659453521 0.258227738440138 0.244339176326492 0.195964608319431 0.176354731268527 0.0742553114955744 -0.278495997126448 -0.721693146828737 -0.751552177107481 -0.734136098444956 -0.652049944317225 -0.671116957551846 -0.67111105628718 -0.675615118479672 -0.640842838656078 -0.612837240031986 -0.646131577468086 -0.61632107765525 -0.55690365800247 -0.570639117874371 -0.625745459647323 -0.705131055934258 -0.723585228491342 -0.704588875760771 -0.751452947692212 -0.7485220675954 -0.74820479875996 -0.781501257277258 -0.823317373302212 -0.859136924509986 -0.928146282267236 -0.943071451372124 -1.00215313117288 -1.03082352283428 -0.725509675690752 -0.414995020187528 -0.658679809402825 -0.888310087778219 -0.945140045203364 -1.03722428065946 -1.09267739887641 -1.07614597221568 -1.10855860237018 -1.17067423136925 -1.1969472746434 -1.21393873375508 -1.29418921264405 -1.2959004702483 -1.27874003056512 -1.14232551736072 -0.942911380251064 -0.596942362064945 -0.214040318870823 -0.344589024477561 -0.495145564133824 -0.699830410648798 -0.958010675775592 -0.766786139578087 0.249775697638062 1.20886257619654 0.745332954814483 0.0563026287327787 -0.609664870545833 -1
-0.704509094310864 -0.660646120945472 -0.568616519483162 -0.481855474505269 -0.521229707406394 -0.569508435011191 -0.504789048066826 -0.445941646904948 -0.379348288434023 -0.448500541865444 -0.445618467568353 -0.385519101272094 -0.362012222309448 -0.416610905731987 -0.470151069059453 -0.41687195776939 -0.332359944420312 -0.311567117329643 -0.383418507342497 -0.394181421572721 -0.324040310057583 -0.209380277567028 -0.161871383580665 -0.20500283661465 -0.270248400285869 -0.294680115979876 -0.316989765198599 -0.376952027845588 -0.385301592696256 -0.367613932935143 0.735572022291443 1.80783543131759 1.81844589624575 1.93159346164352 2.0031198174863 1.17808848090749 0.355762475069737 -0.0543199094434089 -0.48291640314574 -0.61639926783684 -0.789312742731894 -0.960532710290028 -1.03671207317656 -1.03086778373137 -1.16280505143659 -1.31065792717469 -1.40396645470235 -1.40576787206448 -1.36355630854024 -1.36807201221646 -1.43444008431613 -1.4600285435462 -1.35736972022011 -1.24366810448629 -1.23429002882144 -1.28542494865613 -1.31188841740247 -1.26735326326067 -1.21098031948848 -1.23597477105206 -1.23703496326636 -1.15599701056958 -1.06651032692631 -1.01297247933406 -1.02426794721511 -1.00661830029593 -1.00831650848411 -0.930247638476409 -0.873719360436539 -0.933351844088708 -0.945750263221296 -0.87713311097729 -0.900697430228017 -0.8996032402002 -0.892549034284364 -0.820950287362367 -0.766650119663855 -0.763815598756333 -0.821128194208338 -0.865946466151983 -0.785932411118109 -0.710071445073636 -0.720886809476668 -0.739637555924283 -0.786664487289066 -0.744512338409496 -0.77098582978136 -0.816502772853184 -0.82355127709037 -0.782606863998711 -0.765731977392934 -0.756299169326862 -0.840432085031967 -0.803088522604686 -0.735092158580589 -0.537113949704958 -0.323995753676417 0.118648756643713 0.589588762569654 0.586859355987933 0.512412555130092 0.0356590566221017 -0.349949502213716 -0.563552453513735 -0.723921370351212 -0.808014203817074 -0.83972800576915 -0.832341029019717 -0.845595220740024 -0.88104259117327 -0.940066692106499 -0.999516733306653 -0.979095572005158 -1.01617361645278 -1.05795194494956 -1.10422904850109 -1.09735333228996 -1.08496860177172 -1.07085072106883 -1.10691368898 -1.1630590650504 -1.17177875713663 -1.16151674127643 -1.18463464675854 -1.24759387424074 -1.25133594239829 -1.2631279349106 -1.31648075597051 -1.31827143837381 -1.29420865996712 -1.29317123609016 -1.23968635912633 -1.20220603553377 -1.17567073698611 -1.14256085142658 -1.12132496608292 -1.08864087313004 -1.03201327832454 -0.950045840996367 -0.872497177128984 -0.761293215928411 -0.773058484777623 -0.746213170861245 -0.691198876915557 -1
-0.497938101951841 -0.559669923574808 -0.512072144306669 -0.438259603476896 -0.409331147762824 -0.517823041022654 -0.532264714426678 -0.460033904005175 -0.440712199391672 -0.448500541865444 -0.445618467568353 -0.401134186382125 -0.345389212101361 -0.314860616679399 -0.350657302641922 -0.308135883770853 -0.182070002525117 -0.177765287801575 -0.286391470478094 -0.333269140087739 -0.303553040717799 -0.273403691998622 -0.274282066622793 -0.318647772218706 -0.292634369936793 -0.316739762840502 -0.360446092491629 -0.376952027845588 -0.321712699036116 -0.325720607244529 -0.348075436376678 -0.381116214166584 -0.274911481860802 -0.156874311852214 -0.158815430333519 -0.313075374211279 -0.374526853655026 -0.369725835243849 -0.402564256199694 1.01326608042583 1.64044943418763 1.16269838733214 0.995318850654085 1.05867024809934 1.13082170061629 1.14920501799565 0.885731487187865 0.737078289677052 0.658898428888594 0.316131176268146 -0.0129462101472577 -0.0647613341493551 -0.104351269481884 -0.0833320078649906 -0.0263400210038011 0.0454935888994702 0.083477935626146 0.130652280962525 0.132381560971228 0.117297521217838 0.109626903193 0.0421262041200952 0.0881919778307982 0.136634047316112 0.166916179821346 0.246132184651208 0.320795269850982 0.35061033187457 0.295042612199087 0.229454250191414 0.17082947251423 0.179317041805706 0.260266745686872 0.222006747581576 0.213676864758546 -0.239691233500927 -0.63508237523543 -0.772904133396963 -0.697447593362049 -0.63451311216927 -0.0264258514527443 0.501552465837771 0.527708806674122 0.424885365730304 0.306166002219449 0.237166707568019 0.24144586691299 0.299363132357824 0.347817220918401 0.407822800165108 0.413847503331567 0.400867228280114 -0.194918161514007 -0.732023733049106 -0.735092158580589 -0.723825949816975 -0.67702423699989 -0.668960841172915 -0.663611659624854 -0.626929964981474 -0.570639117874371 -0.575639056899639 -0.694367978548787 -0.787598338482384 -0.781918854122534 -0.798587327796264 -0.794125036682275 -0.773445667837887 -0.773489511844412 -0.773838615127019 -0.834857994231032 -0.936076332382727 -0.971890747878551 -0.665661484455422 -0.372959286538924 -0.399943899064325 -0.376731937265897 -0.321466287081166 -0.132070321288536 0.038982954437842 0.0183897439534289 0.0147416167666773 0.78066825485545 0.717266462950454 0.290798983189186 -0.163562587300397 -0.258262825590736 -0.357944392932811 -0.445803681478917 -0.389293839950268 1.53320117799823 1.540626600863 1.7015272840192 1.96513828992269 2.12260958333421 2.0277221712553 1.92975613823748 2.06552422836734 -0.314026877250572 -0.196843099463109 -0.412294189894848 -0.516271697199546 -0.594385857424538 -0.466980359398817 -1
-0.532366600678345 -0.492352458661032 -0.466836644165475 -0.449158571233989 -0.442900715655895 -0.466137647034117 -0.518526881246752 -0.544587446606534 -0.502076110349321 -0.417444532042101 -0.385422351874317 -0.432364356602187 -0.461750283557969 -0.399652524223223 -0.367727840701569 -0.380626599769877 -0.407504915367909 -0.292452570254204 -0.150553618867931 -0.0896200141478111 -0.201116694018879 -0.273403691998622 -0.184353520189091 -0.227731823735461 -0.315020339587716 -0.427037997143637 -0.382174256138144 -0.271445318139157 -0.258123805375976 -0.388560595780451 -0.410593558992147 -0.319164752501938 -0.295637792535125 -0.350649672279653 -0.330057826200435 -0.250943546914663 -0.191954521473835 -0.264590526643702 -0.434705114978112 -0.573886258751727 -0.746116970697769 -0.921213615889617 -1.02675113727543 -1.04131547389052 -1.15133691767632 -1.27551702795797 -1.369620985574 -1.39436975418288 -1.36355630854024 -1.35684399095989 -1.41113690605107 -1.44810318278212 -1.36941797455413 -1.2678417731659 -1.21013102866509 -1.24845498927958 -0.497924711469109 0.31884533499257 0.196351174326452 0.117297521217838 0.0853627254189573 -0.508362840467055 -0.993691262662348 -1.03426148908684 -1.01343900060569 -0.941257405429121 -0.940734553653513 -0.930247638476409 -0.972026442247012 -0.944426187843756 -0.869866203511115 -0.806703100791757 -0.828137169233336 -0.827573240984857 -0.779877877900364 -0.77407455721225 -0.784192485587645 -0.818346806600117 -0.802100409462755 -0.785447908244952 -0.746983356776295 -0.754946404737021 -0.774783023123465 -0.757692174864664 -0.795847936780735 -0.787949464337704 -0.826716014920499 -0.8065396844138 -0.7318789598549 -0.689442803325021 -0.713072179146304 -0.704174556822044 -0.745192325824399 -0.721871620255452 -0.735092158580589 -0.7445717276072 -0.719815568311827 -0.714619368582575 -0.710902241594458 -0.708627323123646 -0.694738788739466 -0.675851862395006 -0.7266572107052 -0.77692948681721 -0.743253864941653 -0.751452947692212 -0.76676325523015 -0.773445667837887 -0.789513002710104 -0.79033153451875 -0.851043947750335 -0.96779653284469 -0.986300396131765 -1.02318385909272 -1.07151615600719 -1.13080584659304 -1.12286205423771 -1.08496860177172 -1.06433141273702 -1.08669198350792 -1.1630590650504 -1.17896978970574 -1.1472882797663 -1.1362226185114 -1.19165231578875 -1.20374585811276 -1.22799279122808 -0.952385548305025 -0.594943468982318 -0.513042875166247 -0.475428655609531 -0.380600893961086 -0.581619231091051 -0.749141116047878 -0.873856052555993 -1.06687458330474 -1.0272497474751 -1.02144147796041 -0.939265858559998 -0.849593649072514 -0.761293215928411 -0.717235270086736 -0.670299514142892 -0.630048372138264 -1
-0.635652096857856 -0.638206965974213 -0.636469769694953 -0.590845152076202 -0.588368843192535 -0.621193828999728 -0.614691713506232 0.00501058030230276 0.725202108803661 1.08877194439003 0.698107730618339 0.379620069119416 -0.0295520181477101 -0.484444431767046 -0.589644835476984 -0.579976068767195 -0.557794857263104 -0.464483493933148 -0.383418507342497 -0.414485515401048 -0.46745119543607 -0.44413279714954 -0.364210613056496 -0.295918785097894 -0.494108096795103 -0.691753759471161 -0.642912219896321 -0.545762763375878 -0.427694188469683 -0.47234724716168 -0.493951055812771 -0.505019137495877 -0.52362720995267 -0.522894437104044 -0.522705521550716 -0.582313292496612 -0.575356419054335 -0.579996452444142 -0.611479838259415 -0.559715255723356 -0.724519084680707 -0.606660860686333 -0.68807931663699 -0.686094008479301 0.0642852609117042 -0.0338719223005594 -0.133184096953281 -0.151974905088052 -0.154602918010156 -0.132989673994414 -0.129462101472575 -0.148238859497884 -0.23688206715612 -0.131679345224212 -0.0384195210819775 0.0208469493151073 -0.536684887942126 -1.1598143752435 -1.13421678346221 -1.14826267803456 -1.18850660771827 -1.16679091340463 -1.13932939119027 -1.16199554760353 -1.12172846669991 -0.854109545606712 -0.873152598822916 -0.808786968874161 -0.764489269536013 -0.833682750293269 -0.891547363428309 -0.887194541003795 -0.921428933369354 -0.426263245356515 0.0497915463818183 -0.324067547771136 -0.65262474115922 -0.518425163459306 -0.535711423024596 -0.574139193738997 -0.581449875823587 -0.593396549948834 -0.747834916300067 -0.297299391884944 0.122497012386085 0.106855329783393 0.260022595292703 0.448809458948584 -0.13091599131127 -0.720497490216251 -0.72360413879563 -0.766724091827826 -0.819267694096951 0.242579095141706 1.26730152481694 0.261598495218674 -0.837491729419651 -0.840180318959139 -0.628143723147651 -0.626929964981474 -0.739865941781318 -0.786085948439911 -0.823524907174439 -0.840942596808253 -0.830250090598636 -0.902282964025178 -0.903572162490775 -0.874409144149595 -0.901677438769945 -0.831563832998077 -0.770114180153821 -0.721964979264475 -0.654878486307853 -0.69370245501521 -0.725628774037467 -0.732153875213741 -0.708345322586702 -0.665042328691913 -0.601460521178684 -0.230639785189886 0.137233706989317 -0.0643597414935433 -0.279352127648761 -0.534530267439827 -0.786076017011765 -0.9114067689302 -0.722046722199903 -0.52141571066017 -0.572572500856808 -0.582651707475236 -0.634213622693148 -0.646136401375798 -0.627588624012734 -0.578529267672585 -0.369016733465796 -0.141218076075638 0.0880223685895023 0.236602765371791 0.37589199867707 -0.95265952532663 -0.896389613102694 -0.851210985344863 -0.778747595169111 -0.742157630896634 -1
-0.0733199509916281 -0.357717528833481 -0.625160894659654 -0.612643087590388 -0.610748555121249 -0.647036525993996 -0.655905213046009 -0.6855100176088 -0.655485887743444 -0.572724581158816 -0.550961670032917 -0.619745377922557 -0.627980385638838 -0.535319576293341 -0.538433221298042 -0.616221426766707 -0.595367342736903 -0.502712588084024 -0.51925635895266 -0.556614172199339 -0.549400272795206 -0.508156211581134 -0.544067705923901 -0.545937643426817 -0.53888003609695 -0.581455525168026 -0.599455892603292 -0.545762763375878 -0.53367567790325 -0.618973887078831 -0.598147926838552 -0.546320111938975 -0.52362720995267 -0.630547415119288 -0.58692142000081 -0.540892074298869 -0.538841952618097 -0.650086658177573 -0.707902414594671 -0.772280301148922 -0.897302172817206 -1.04900067269095 -1.13632143218787 -1.14579237548206 -1.28895452279949 -1.40436699175261 -1.48410588266851 -1.54254528664373 -1.52173712599278 -1.46912420352553 -1.51600120824385 -1.60313287271511 -1.59833480690054 -1.50957845996201 -1.41548252999408 -1.43330478616231 -1.42816894682152 -1.40177687328213 -1.37730131421206 -1.42392925608954 -0.945864829977846 -0.497568937632013 -0.307111513887851 -0.108189564840869 0.0153109272894333 -0.418370246494664 -0.895679917099781 -0.974415154695408 -1.03756449678733 -1.09946700041444 -1.11919954255885 -0.192955869174969 0.716359814796293 0.736506741976887 1.06383195383782 0.941577166281999 0.399917214268179 -0.00946722358399011 0.815261293911782 1.72006970661137 1.01546135219077 0.322052627184229 -0.083114947989574 -0.559091366520471 -0.906049330680753 -0.753199763595137 -0.631660366933514 -0.75672424221688 -0.864294529195023 -0.834364675484095 -0.807859815990237 -0.725024401823971 -0.702863543954369 -0.732023733049106 -0.745004998597408 -0.79643617208276 -0.794700398107715 -0.509155995239107 -0.0488340940200009 0.318425179235083 0.309340366441755 0.135871862117469 0.0590474384341811 -0.424857381866476 -0.849582585189077 -0.855148583921126 -0.867089787221275 -0.92489088230545 -0.813548239008641 -0.691374018168365 -0.737742273115216 -0.817125580650365 -0.921456978992304 -1.03720434437262 -1.11899089470892 -1.19060364229993 -0.823134571351597 -0.455079192152012 -0.399361962892648 -0.338488881040977 -0.0165643628218321 0.338338082376671 0.0621309485942062 -0.223310085851084 -0.310572770169787 -0.415110175666785 -0.567452089996847 -0.491693652891559 -0.363776798352046 -0.304216378239282 -0.523064145734616 -0.482129176207888 -0.512665141708527 -0.539753847587291 -0.564438405371678 -0.694796967653826 -0.853308224786129 -0.841720871770095 -0.799126086887196 -0.872497177128984 -0.885131580004837 -0.840046342406686 -0.789592403271733 -0.782924634081496 -1
0.580821524811943 0.573507402473751 0.63012423425848 0.640738204475341 0.664895024815443 0.774311808690769 0.868994269925746 0.977376320217938 0.203608865663644 -0.696948620452187 -0.581059727879935 -0.526054867262372 -0.561488344806491 -0.586194720819635 -0.572574297417337 -0.525608031767926 -0.520222371789306 -0.483598041008586 -0.402823914715377 -0.333269140087739 -0.365014848737151 -0.465473935293404 -0.476621296098624 -0.455021694943573 -0.516494066446026 -0.581455525168026 -0.599455892603292 -0.524661421434592 -0.53367567790325 -0.598027224233524 -0.577308552633396 -0.463718163052779 -0.44072196725538 -0.458302650294897 -0.415679024133893 -0.313075374211279 0.10016121001607 0.418788979257251 1.44553512355938 1.5659351985323 1.26248642888904 0.926783820929676 0.845904812137126 0.89150720555288 0.935863426691798 0.540096098239187 0.118682676654643 -0.596501502470604 -1.28446589981398 -1.37930003347302 -1.46939485171372 -1.49580462583843 -1.50194877222836 -1.47331795694259 -1.43964153015044 -1.42098146637012 -1.41524888799718 -1.40177687328213 -1.39009523688311 -1.36127776107705 -1.28556331881444 -1.15599701056958 -1.10812122079143 -1.05555049883962 -0.970123214168 -0.952150887906922 -1.06463480417628 -1.04066642902391 -0.993872460427117 -1.0219465941291 -1.07583722272446 -1.01799313134836 -0.95252618808136 -0.920183239976013 -0.943763196277092 -0.905326601632576 -0.82804840039712 -0.818346806600117 -0.811614301835546 -0.855884146413604 -0.795669674703562 -0.745971412804344 -0.81071383222133 -0.856992579036761 -0.906049330680753 -0.848761440637196 -0.873157835869781 -0.906170568807639 -0.884666155247349 -0.844716237781172 -0.860519614236867 -0.839698549334573 -0.851014280499474 -0.762480071430069 -0.54674819826102 -0.340029060697828 0.00763706399108864 0.4154291848065 -0.167060548944011 -0.801995732428985 -0.807556671344097 -0.766043387340837 -0.812761829788968 -0.872949151803774 -0.839916337893856 -0.855148583921126 -0.83972800576915 -0.80710015994179 -0.79752474814295 -0.815070913606347 -0.875322878029289 -0.96779653284469 -0.979095572005158 -0.995142888532936 -0.969784573074921 -0.865037865673507 -0.733854044534457 -0.76684263731732 -0.797039771132912 -0.857512654824352 -0.897407853558412 1.05025030671866 1.02255210052755 0.883250559797784 0.794273009257162 1.3865144437141 2.10984585861062 1.54426730425828 0.874083437926185 1.03382006503349 1.00921078662229 0.923647039517055 0.468015240620707 0.0884079577944698 -0.00260109864226584 -0.0958427570938192 -0.0654554455478288 -0.133410247372974 -0.378706771868789 -0.654913660592516 -0.626196818754129 -0.639082769519496 -0.626920281732404 -0.619856621342049 -1
-0.773366091763871 -0.69430485340236 -0.647778644730251 -0.623542055347482 -0.599558699156892 -0.634115177496862 -0.655905213046009 -0.671417760508573 -0.609462954525207 -0.572724581158816 -0.611157785726953 -0.0107570586313547 0.651991400383853 1.12660181156561 0.58822229063868 0.0724403752240254 -0.276001216209614 -0.65562896468753 -0.499850951579779 -0.495701890714357 -0.56988754213499 -0.550838487868863 -0.476621296098624 -0.500479669185195 -0.53888003609695 -0.559395878307399 -0.555999565310262 -0.545762763375878 -0.512479380016536 -0.556133898542909 -0.577308552633396 -0.525669624717426 -0.544353520626992 -0.609016819516239 -0.58692142000081 -0.540892074298869 -0.520584719399978 -0.615041555310858 -0.691831985205461 -0.786451304177293 -0.886503229808675 -0.970362483890131 -0.827532419252819 -0.59206479704692 -0.23388621685517 0.106691674566317 0.645313203289392 1.26139171223083 0.817079246341129 0.349815240037838 -0.00129462101472595 -0.386746074779396 -0.333268101828291 -0.264634522962069 -0.19545302209827 -0.12703288819107 -0.110322946738939 -0.0978678560739579 -0.0467333564234002 -0.0581266648171482 -0.0844865189993398 -0.141370144075622 -0.0886543210959662 -0.0443225355825261 0.0153109272894333 0.0500495000507864 0.039203791390157 0.0193539602320754 -0.272953860483647 -0.578972843927147 -0.826503883676725 -1.00793170132185 -0.973257691222698 -0.951053239639732 -0.954006028675637 -0.886576309572529 -0.854361949282805 -0.854700945162639 -0.868697656072295 -0.916258064843877 -0.873567783387189 -0.799821364400407 -0.801731129946863 -0.866019888506952 -0.92441622966409 -0.840074015451555 -0.854581107490068 -0.896207480368256 -0.884666155247349 -0.855067800078248 -0.860519614236867 -0.839698549334573 -0.903925257837012 -0.894457537747575 -0.844133398765603 -0.837927727663209 -0.826793896591667 -0.851594950811554 -0.805483405533666 -0.77865363010265 -0.807556671344097 -0.776064667890374 -0.823524907174439 -0.851611448473427 -0.839916337893856 -0.845721707900316 -0.812366224317025 -0.756618421785936 -0.717407293814492 -0.707866937560096 -0.859136924509986 -1.02330688365313 -0.935866627245517 -0.728753668214946 -0.535729819230559 -0.459741694771219 -0.36397757629202 -0.346916364237518 -0.353726804569994 -0.392413428966522 -0.659719927486636 -0.920092617217748 -1.16151674127643 -1.19155065079384 -1.22661578982124 -1.23773877545957 -0.792317009564928 -0.833497317230583 -0.81865315023742 -1.17045962475114 -1.18202175913163 -1.17720741620522 -1.17922133907293 -1.14465040091788 -1.11813314243835 -1.11224990228656 0.0880223685895023 1.37835720469849 0.871771190750062 0.364293337920414 0.31947796146585 0.30991188022557 0.28404359888784 0.164908189966542 -1
-0.773366091763871 -0.727963585859248 -0.65908751976555 -0.623542055347482 -0.610748555121249 -0.647036525993996 -0.655905213046009 -0.6855100176088 -0.655485887743444 -0.572724581158816 -0.550961670032917 -0.619745377922557 -0.627980385638838 -0.535319576293341 -0.538433221298042 -0.616221426766707 -0.614153585473803 -0.540941682234901 -0.51925635895266 -0.556614172199339 -0.528913003455422 -0.550838487868863 -0.544067705923901 -0.545937643426817 -0.494108096795103 -0.559395878307399 -0.664640383542836 -0.693472156964881 -0.618460869450103 -0.535187235697602 -0.639826675248865 -0.608271573603621 -0.52362720995267 -0.544425032707092 -0.58692142000081 -0.603023901595484 -0.557099185836216 -0.632564106744215 -0.707902414594671 -0.772280301148922 -0.908101115825738 -1.06866021989116 -1.12636049628674 -1.12489699516375 -1.28895452279949 -1.45122152404157 -1.51845135179686 -0.938445038918721 -0.324082365280729 -0.335094056612567 -0.304235938460551 -0.637178650824984 -0.93568081852936 -1.15906026410766 -1.37924402975956 -1.40865814657794 -1.42816894682152 -1.42866159528642 -1.35171346886998 -1.36127776107705 -1.33409167436252 -1.19917262190975 -1.13932939119027 -1.15135104272714 -1.13255741330934 -1.06108571268493 -1.06463480417628 -1.06275018713341 -1.07033352405749 -1.06624396914929 -1.05415606280727 -1.00793170132185 -0.993989194364035 -0.961343239527638 -0.974491693472728 -0.914701747662599 -0.854361949282805 -0.854700945162639 -0.916267117936251 -0.956507343797392 -0.863830519801736 -0.808796356333084 -0.85562734359366 -0.884074507447333 -0.915232780172421 -0.857448865822838 -0.891734564249494 -0.906170568807639 -0.905037781299675 -0.896474049266555 -0.892115493184844 -0.850123471835536 -0.914507453304519 -0.935065988922192 -0.873871918816061 -0.827554838768096 -0.816096063763683 -0.874424214516384 -0.876419278488072 -0.813666783592152 -0.807556671344097 -0.796107228989447 -0.855814139330852 -0.872949151803774 -0.859248832484297 -0.892856088004368 -0.8944515686734 -0.908063636253498 -0.94974791136702 -0.97175364782779 -0.980531575904756 -1.0470970339996 -1.08716793390426 -1.13534774133188 -1.13933721129537 -1.16402684420798 -1.21214258105485 -0.824105310919111 -0.418919887888071 -0.419375702929295 -0.477958572255279 -0.689979575006198 -0.898290203339139 -1.08089458622896 -1.28255734827324 -1.2853288597451 -1.34745227974863 -1.4427995014871 -1.43012627900137 -1.3947547510801 -1.39638146469451 -1.38026398069882 -1.30946795235103 -1.2144461570714 -1.16698856041482 -1.2030005402502 -1.19095941588826 -1.12715948160177 -1.02550571805095 -0.964111289354865 -0.896389613102694 -0.884704914159395 -0.843816443784843 -0.793116384877712 -1
-0.830746922974711 -0.705524430887989 -0.625160894659654 -0.612643087590388 -0.610748555121249 -0.659957874491131 -0.642167379866084 -0.64323324630812 -0.624803932264619 -0.603780590982159 -0.581059727879935 -0.572900122592464 -0.544865334598404 -0.552277957802105 -0.589644835476984 -0.579976068767195 -0.520222371789306 -0.521827135159463 -0.577472581071301 -0.536310078371012 -0.487938464775854 -0.508156211581134 -0.566549842532327 -0.523208656306006 -0.516494066446026 -0.559395878307399 -0.642912219896321 -0.566864105317164 -0.576068273676677 -0.598027224233524 -0.618987301043708 -0.546320111938975 -0.565079831301314 -0.609016819516239 -0.58692142000081 -0.540892074298869 -0.520584719399978 -0.615041555310858 -0.707902414594671 -0.786451304177293 -0.897302172817206 -1.03917089909085 -1.11639956038561 -0.926390882139832 -0.795824771108125 -0.537558144406868 -0.259117483757242 -0.938445038918721 -1.57823027508297 -1.46912420352553 -1.49269802997879 -1.57928215118696 -1.56219004389847 -1.44914428826298 -1.39132352983773 -1.42098146637012 -1.4540090644702 -1.38833451227998 -1.32612562352789 -1.34874746207455 -1.33409167436252 -1.19917262190975 -1.13932939119027 -1.14070653785075 -1.10007057348107 -1.06108571268493 -1.09842578159158 -1.06275018713341 -1.03756449678733 -1.06624396914929 -1.06499664276587 -0.987808841268842 -0.983623442793366 -0.992213239191356 -0.954006028675637 -0.877201163542506 -0.854361949282805 -0.909232153006423 -0.916267117936251 -0.906195745105498 -0.863830519801736 -0.844696324063792 -0.85562734359366 -0.83893796009638 -0.906049330680753 -0.883511141379763 -0.90102292843935 -0.896207480368256 -0.894851968273512 -0.886122486969478 -0.881583533535519 -0.870973316837464 -0.935671844239534 -0.884305424953921 -0.844133398765603 -0.869046394348545 -0.848189562247635 -0.817351055254309 -0.805483405533666 -0.872022039407989 -0.863965612646413 -0.776064667890374 -0.801998752403497 -0.894286855134122 -0.878581327074738 -0.874002335962747 -0.8944515686734 -0.916477259279474 -0.941736165934174 -0.947014268740194 -0.810579063952078 -0.706104879033494 -0.539601300282144 -0.420302992057273 -0.501819291586469 -0.705577077121787 -0.963432542064246 -1.17404387181895 -1.14908242105052 -1.14061653143347 -1.19102235047061 -1.27245321310419 -1.26823020260235 -1.23996267904098 -1.27556465346674 -1.31252319362255 -1.36150633722163 -1.40564692927634 -1.40029832150069 -1.3947547510801 -1.41225996140287 -1.34902450923827 -1.30180638686408 -1.22995632510552 -1.18327369974031 -1.19392547645383 -1.18072756161244 -1.11658768123763 -1.01472573561458 -0.987014817411336 -0.918905679298408 -0.851210985344863 -0.789592403271733 -0.833883388062573 -1
0.443107529905928 0.0349676831635448 -0.319821268706595 0.270173300734169 0.877502288138226 1.04566012713059 1.15748876670419 1.2733137193227 1.46156904029545 -0.417444532042101 -0.400471380797826 -0.385519101272094 -0.362012222309448 -0.331818998188164 -0.333586764582275 -0.362503920770121 -0.313573701683412 -0.273338023178766 -0.266986063105214 -0.292660952431084 -0.242091232698447 -0.124015724991569 -0.0719428371469622 -0.114086888131405 -0.225476460984023 -0.228501175397995 -0.186620783319511 -0.229242634256584 -0.258123805375976 -0.262880618708607 -0.202199816940585 0.403602300252271 1.0308460906215 1.63016512320084 2.17436221335322 1.03311421721539 0.0819039767979507 -0.247067975210344 -0.434705114978112 -0.630570270865211 -0.767714856714832 -0.901554068689412 -0.976946457769778 -1.02042009357221 -1.15133691767632 -1.26380339488573 -1.32382702673619 -1.37157351841967 -1.37485493835828 -1.35684399095989 -1.32957578212334 -1.34077493590544 -1.32122495721804 -1.2678417731659 -1.21013102866509 -1.13754511114995 -1.04056718209135 -0.810312989187699 -0.545696340594149 -0.509217428907113 -0.496977541158061 -0.497568937632013 -0.473555089348335 -0.438169216008974 -0.396189043868616 -0.353009351627857 -0.332496960178132 -0.731493815490912 -0.720797233175803 0.35127203149695 0.322597591934592 0.279931342070753 0.301729751969546 0.304326746684826 0.305862356345455 0.24781636006028 0.215722372068384 0.245011746353667 0.282483321035464 0.311344943238337 0.353327428379938 0.313077635251552 0.303141249812469 0.280448414207254 0.25106530526944 0.211104432011094 0.250734231102846 0.319289309236592 -0.171659243415923 -0.689442803325021 -0.744668058094282 -0.745874246825899 -0.745192325824399 -0.732023733049106 -0.725179318563769 -0.682334394236527 -0.537952410236098 -0.611887681910841 -0.687256950609656 -0.661943118470976 -0.615766270916224 -0.655809301295933 -0.748183365476142 -0.766260635152037 -0.714255123055992 -0.789160451775453 -0.83972800576915 -0.823927405993741 -0.821559984441487 -0.848056752389808 -0.891508831548591 -0.920216232151745 -0.914252154865697 -1.00916337381283 -1.09186247259365 -1.12416164707005 -1.09735333228996 -1.08496860177172 -1.06433141273702 -1.09343255199861 -1.14208660098524 -1.16458772456752 -1.15440251052136 -1.19155065079384 -1.23360848462774 -0.857018101175305 -0.483127745158817 -0.417388508470032 -0.647142394608509 -0.85335272201019 -0.912087315089479 -0.903862040925371 -0.857435588621148 -0.756896200064937 -0.66214924132462 -0.622196457282916 -0.566816305063111 0.0991693606380211 0.871771190750062 1.50946974074393 1.52408750293654 -0.0361920508579245 -0.00876621988295286 -0.110269081531276 -1
0.730011685960126 0.640824867387527 0.618815359223182 0.335567107276728 0.071832658704525 -0.220632025588567 -0.559740380786529 -0.502310675305854 -0.440712199391672 -0.448500541865444 -0.49076555433888 -0.510439782152341 -0.461750283557969 -0.450527668749517 -0.470151069059453 -0.344381241770365 -0.294787458946513 -0.23510892902789 -0.325202285223855 -0.414485515401048 -0.426476656756503 -0.358768244574081 -0.319246339839645 -0.295918785097894 -0.359792278889563 -0.471157290864891 -0.425630583431173 -0.334749343963015 -0.427694188469683 -0.430453921471065 -0.348075436376678 -0.298514265280389 -0.337090413883769 -0.393710863485751 -0.372868425167164 -0.354496592409022 -0.392784086873145 -0.509906246710711 -0.595409408870206 -0.630570270865211 -0.756915913706301 -0.921213615889617 -1.02675113727543 -1.06221085420883 -1.15133691767632 -1.29894429410245 -1.40396645470235 -1.42856410782769 -1.42004945763043 -1.39052805472958 -1.4227884951836 -1.48387926507435 -1.45375575489228 -1.36453644788435 -1.3067670292905 -1.31007158824049 -1.32480847622681 -1.32112270726925 -1.27494993284371 -1.27356566805955 -1.22490287437933 -1.1344092048995 -1.06651032692631 -1.03426148908684 -1.03509689382453 -0.396583281539062 0.219422337605085 0.196024025108073 0.163966503118456 0.196231218926267 -0.0893444464921063 -0.34387731957254 -0.610456386249295 -0.879023240424388 -0.841334872291637 -0.783449703242274 -0.75787893670196 -0.781992668037594 -0.830642086581129 -0.865946466151983 -0.795669674703562 -0.736996420871667 -0.756817618574533 -0.775746793805046 -0.814214835764071 -0.761887188780779 -0.789562558161073 -0.836428949731951 -0.833737090116533 -0.761903739404558 -0.713072179146304 -0.725024401823971 -0.798103303161936 -0.782784297017378 -0.735092158580589 -0.7445717276072 -0.773304732451747 -0.783107159697065 -0.710902241594458 -0.73196942544998 -0.762429518302245 -0.735979545692227 -0.791235675018026 -0.808936041812732 -0.781918854122534 -0.845721707900316 -0.87621038103865 -0.80710015994179 -0.765477766411567 -0.856303212085674 -0.931973715346848 -1.00744678342214 -1.00791486851159 -1.05823507229246 -1.12577300023774 -1.14409424563902 -1.10373051277689 -1.07860608248263 -1.06433141273702 -1.10017312048931 -1.14907742234029 -1.17896978970574 -1.18997366429667 -1.21229866289976 -1.24060117943424 -1.24453735892893 -1.28420902112011 -1.34620281373912 -1.34809939587449 -1.31741160407011 -1.32492822950688 -1.27092583058688 -1.23285229748156 -0.764651284081996 -0.263163327850109 -0.141218076075638 0.0368630972103921 -0.0911230459164294 -0.163107123141401 -0.425878380027812 -0.761293215928411 -0.795387770653977 -0.757057978963867 -0.691198876915557 -1
1.43005782673237 1.1681450092121 0.969390485317435 0.80422272083174 0.329199345884735 -0.181867980097164 -0.29872155036794 -0.403664875604268 -0.364007310694611 -0.324276502572072 -0.370373322950808 -0.463594526822249 -0.461750283557969 -0.433569287240752 -0.453080530999806 -0.471239994768658 -0.482649886315507 -0.502712588084024 -0.53866176632554 -0.597222359855994 -0.549400272795206 -0.486815073437269 -0.521585569315476 -0.386834733581139 -0.292634369936793 -0.316739762840502 -0.382174256138144 -0.376952027845588 -0.47008678424311 -0.577080561388217 -0.577308552633396 -0.443067675831231 -0.419995656581058 -0.4152414590888 -0.394273724650529 -0.395917810606766 -0.465813019745621 -0.509906246710711 -0.579338979480996 -0.701425286007066 -0.843307457774551 -0.960532710290028 0.138678363156852 1.42433940366971 0.832650222849418 0.0129826099883993 -0.12173560724383 -0.186169258732864 -0.199797437282309 -0.200357801533798 -0.199371636267765 -0.219791024082338 -0.188689049820034 -0.119592510884406 -0.557838024443562 -1.02663523302032 -1.22144800563209 -1.42866159528642 -1.39009523688311 -1.38633835908204 -1.34622376324955 -1.15599701056958 -1.02489943306119 -1.09812851834518 -1.05675478704338 -1.00661830029593 -1.00831650848411 -0.974415154695408 -1.00479546951717 -0.999797906619 -0.999953163014283 -0.957624551189328 -0.962891939652029 -0.879023240424388 -0.872063369487273 -0.839700579422413 -0.819277217435225 -0.827435341240747 -0.878211548445086 -0.865946466151983 -0.776195147532655 -0.72802142893899 -0.747834916300067 -0.766719484334855 -0.823398285255739 -0.814011739894629 -0.863869471679925 -0.876281303489488 -0.905037781299675 -0.886122486969478 -0.90264745283417 -0.912673006841319 -0.501801830071725 -0.0416800630806141 0.1768891229668 0.0852593840017686 -0.0244564344928634 -0.406424308567373 -0.840951342010869 -0.825337834755319 -0.807556671344097 -0.735979545692227 -0.780472597632555 -0.808936041812732 -0.781918854122534 -0.789160451775453 -0.8214868181344 -0.849168275071668 -0.877642202471408 -0.938767809044329 -0.972438599145105 -0.991586683191162 -0.971890747878551 -0.434323477337167 0.0746596783630733 -0.453097495248231 -0.931546639629553 -0.989530812435397 -0.946983862764487 -0.945140045203364 -1.0162518165943 -1.07829533373819 -1.02634635693025 -0.970238521664069 -0.939915302754758 -1.02698268790935 -1.13664141765355 -1.19016201045391 -1.10201874649388 -1.00030470132917 0.207346702850024 1.42347858288592 1.62491162914973 1.91860778582034 1.60962769458127 1.35616745032438 0.927034419206913 1.029487792682 -0.820686051759934 -0.735076008790162 -0.637454851851985 -0.66141205539585 -0.648609897937648 -0.589281368953402 -1
-0.291367109592819 -0.290400063919705 -0.251968018494803 -0.25297715160631 -0.319812300047968 -0.440294950039849 -0.477313381706975 -0.445941646904948 -0.42537122165226 -0.262164482925386 -0.280079149409753 -0.29182859061191 -0.345389212101361 -0.399652524223223 -0.248234074284038 -0.308135883770853 -0.351146187157211 -0.388025305631395 -0.266986063105214 -0.150532295632793 -0.221603963358663 -0.316085968286351 -0.476621296098624 -0.364105746460328 -0.270248400285869 -0.382918703422383 -0.490815074370718 -0.545762763375878 -0.427694188469683 -0.325720607244529 -0.389754184786991 -0.484368650274328 -0.544353520626992 -0.436772054691848 -0.330057826200435 -0.313075374211279 -0.301497920782549 -0.457338592410638 -0.49898683253495 -0.573886258751727 -0.735318027689238 -0.901554068689412 -0.0107356753601074 1.03777486778103 0.958799694212326 0.715800594322783 0.393446429681469 0.167172395596857 0.0148765292604168 -0.12176165273785 -0.16441686887017 -0.243641745610489 -0.200737304154056 -0.119592510884406 -0.0504990211601539 -0.0284463298536186 -0.0328025937929052 0.0365557539475029 0.0556180249449588 -0.534278026912111 -1.07931780773508 -1.05885188505421 -1.00409398612863 -0.99168346958128 -0.926807427730311 -0.875896510562314 -0.918207235376647 -0.908163880366909 -0.917411396796749 -0.944426187843756 -0.967431423138491 -0.907317401056804 -0.921428933369354 -0.930473239863919 -0.892549034284364 -0.839700579422413 -0.784192485587645 -0.818346806600117 -0.868697656072295 -0.896133425367119 -0.844355992630829 -0.72802142893899 -0.738852214025601 -0.766719484334855 -0.841765184239076 -0.761887188780779 -0.715255644642222 -0.776650419095647 -0.813365464064206 -0.803309988592865 -0.765731977392934 -0.704174556822044 -0.808685498629444 -0.823392748191995 -0.854046238782422 -0.806809060977872 -0.762606899623763 -0.77169252784465 -0.770015469056463 -0.801995732428985 -0.807556671344097 -0.72595826514269 -0.758946442861613 -0.787598338482384 -0.820583843303416 -0.892856088004368 -0.848848599586525 -0.80710015994179 -0.789513002710104 -0.897535510565001 -0.931973715346848 -0.0479107194477572 -0.143335973318771 -0.25906741133849 -0.596768768989923 -0.89161466376546 -0.874152015247106 -0.849555388075463 -0.888310087778219 -0.965361750675443 -0.974306888463986 -0.970429845201525 -0.905404434094201 -0.845750449028571 -0.946907997561258 -0.122771086484226 0.746602283729125 0.0581644158277395 -0.654599383983679 -0.884289980814185 -0.697727609526595 -0.466509440477611 1.14223300347206 2.81819753179916 2.5541657754597 2.39979978690621 2.34926216354618 1.95980622472598 1.91742948707789 1.94463677381687 0.657218954401556 -0.627918126581319 -0.55100662501405 -0.487363860991248 -1
1.01691584201432 0.741801064758191 0.697977484470271 0.575344397932781 0.485857329385732 0.386671353776742 -0.0514405531292775 -0.502310675305854 -0.609462954525207 -0.61930859589383 -0.550961670032917 -0.526054867262372 -0.561488344806491 -0.535319576293341 -0.538433221298042 -0.561853389767439 -0.520222371789306 -0.483598041008586 -0.51925635895266 -0.536310078371012 -0.46745119543607 -0.508156211581134 -0.544067705923901 -0.545937643426817 -0.47172212714418 -0.471157290864891 -0.555999565310262 -0.566864105317164 -0.53367567790325 -0.514240572852295 -0.514790430017928 -0.505019137495877 -0.52362720995267 -0.58748622391319 -0.608326719484174 -0.582313292496612 -0.520584719399978 -0.632564106744215 -0.675761555816252 -0.729767292063809 -0.864905343791613 -1.02934112549075 -1.11639956038561 -1.12489699516375 -1.26601825527896 -1.38093972560813 -1.4612089032496 -1.48555469723571 -1.46524397690259 -0.98631928949328 -0.502312953713591 -0.184014941790111 -0.15254428681797 -0.0349846705057696 0.179011480325197 0.612366299339817 1.10416258274893 0.708673804054806 0.196351174326452 0.205009614235331 0.182419436515127 0.0853018154602639 0.0777892543645179 1.00948344718013 1.9861792102043 2.0544502759662 2.15677170941556 0.229149662272322 0.950423157602242 1.6801932821028 1.49338022746311 1.25589005464171 0.73709131793763 0.170556748142045 0.141977037968728 0.0696885854898393 0.0139851639447993 0.0450639842597935 0.101719365952428 0.12016086820914 0.0904213115726963 0.0707528530692708 0.0965390974997483 0.0818476058630612 0.00311216899439846 -0.0147686228155908 0.0649669473057179 0.120027540448912 0.133915147368974 0.169736867332344 0.192676350695723 0.181943855759876 0.143712093446234 0.141057967205163 0.147150602916342 0.18898827295289 0.264385051862706 0.335526761839596 0.353135852721634 0.330096230398251 0.331903942962681 0.2260633870633 0.220493599216246 0.151260608052908 -0.0859490488666678 -0.289536022672502 -0.629954347969525 -0.941718128357401 -0.941736165934174 -0.963507188131925 -0.996717529424059 -1.0470970339996 -1.06555346152444 -1.13534774133188 -1.17324773893946 -1.18395944277695 -1.16750231764628 -1.18040639110803 -1.15560172938233 -1.16757880539624 -1.21199481453576 -1.26526218053507 -1.25400174109223 -1.23996267904098 -1.28955004307974 -1.30572461015319 -1.35447930848513 -1.4279384726028 -1.41521230025103 -1.3792861216781 -1.39638146469451 -1.37245411283369 -1.30946795235103 -1.2144461570714 -1.16698856041482 -1.21207560404656 -1.20119127016408 -1.11658768123763 -1.00394575317821 -1.00991834546781 0.0267691009215707 1.02444902826891 0.923887276942534 0.77641323773947 -1
-0.738937593037367 -0.638206965974213 -0.557307644447863 -0.492754442262362 -0.49884999547768 -0.556587086514057 -0.559740380786529 -0.530495189506308 -0.502076110349321 -0.479556551688787 -0.50581458326239 -0.526054867262372 -0.544865334598404 -0.552277957802105 -0.504292145178748 -0.453117315768902 -0.520222371789306 -0.617399870536654 -0.558067173698421 -0.495701890714357 -0.528913003455422 -0.593520764156593 -0.589031979140753 -0.659582579030873 -0.67319585400249 -0.581455525168026 -0.512543238017232 -0.524661421434592 -0.554871975789963 -0.556133898542909 -0.493951055812771 -0.443067675831231 -0.606532452649959 -0.652078010722337 -0.651137318450903 -0.603023901595484 0.48356310759657 1.40005185952529 1.07591524760757 0.00712486541148667 -0.875704286800144 -0.950702936689925 -0.966985521868647 -0.9786293329356 0.798245821568625 0.715800594322783 -0.0530446689871233 0.00759874525440252 0.105265567804722 0.04665866611061 -0.00129462101472595 -0.148238859497884 -0.248930321490141 -0.192113516923238 -0.147135021785565 -0.102386248606707 -0.0586427114415832 0.0365557539475029 0.0812058702870485 0.0170551291978461 -0.0602223412252974 -0.659477480157645 -1.14973211465655 -1.11941752809797 -1.0675837336528 -1.05019223020713 -1.07589846331471 -1.07379206618816 -1.05941051496743 -1.07731831290434 -0.924069103304102 -0.917378831083309 -0.95252618808136 -1.01279323896717 -0.974491693472728 -0.895951455602552 -0.871904315206595 -0.86378947980327 -0.916267117936251 -0.996756622750907 -0.922254101314456 -0.835721332131115 -0.819696534495796 -0.83893796009638 -0.896865881189085 -0.822699165080271 -0.836004379110355 -0.886244391928871 -0.874480342221186 -0.865419362375325 -0.871051573886193 -0.870973316837464 -0.925089648772027 -0.884305424953921 -0.834220558748784 -0.848300616558321 -0.826793896591667 -0.817351055254309 -0.710902241594458 -0.73196942544998 -0.762429518302245 -0.786085948439911 -0.909629526258207 -0.862280300138601 -0.772252606827314 -0.808014203817074 -0.8944515686734 -0.966958997435328 -0.941736165934174 -0.930521349348463 -0.940066692106499 -0.983656633075671 -1.02952934089141 -1.12132725605198 -1.05116983942074 -0.964700858518332 -0.72109968356058 -0.474166750019276 -0.464555046210724 -0.149752963301567 0.151215349699421 -0.0571687089244323 -0.286466358403823 -0.652102336040019 -1.02382764043275 -1.12896143994978 -1.2701549636471 -1.33877229929696 -1.21387358712143 -1.07764784833915 -0.967662053568745 -0.810143626543708 -0.788481499238624 -0.741386032030819 -0.719147228963836 -0.731097222839281 -0.822612661958663 -0.947438875411456 -0.777566122014457 -0.654913660592516 -0.581164686362701 -0.694905984210382 -0.691989130348135 -0.691198876915557 -1
-0.647128263100024 -0.638206965974213 -0.557307644447863 -0.579946184319108 -0.565989131263821 -0.556587086514057 -0.504789048066826 -0.445941646904948 -0.379348288434023 -0.355332512395415 -0.400471380797826 -0.338673845942002 -0.378635232517535 -0.365735761205693 -0.401868916820864 -0.434994636769146 -0.369932429894111 -0.311567117329643 -0.286391470478094 -0.353573233916066 -0.426476656756503 -0.44413279714954 -0.431657022881773 -0.432292707822762 -0.337406309238639 -0.427037997143637 -0.23007711061254 -0.229242634256584 -0.194534911715836 -0.179093967327378 -0.243878565350897 -0.257213290837291 -0.25418517118648 -0.156874311852214 -0.308652526717071 -0.499470856101125 -0.48407025296374 -0.544951349577427 -0.627550267648624 -0.687254282978695 -0.821709571757488 -0.783596785488181 -0.68807931663699 -0.309977162749775 0.0413489933911754 -0.467276345973429 -0.946026866324307 -1.33737916477486 -1.37485493835828 -1.40175607598615 -1.14315035600284 -0.86376050534242 -1.04411510753555 -1.19532076712707 -1.1497335282742 -1.18683839031868 -1.26020818210511 -1.26735326326067 -1.22377424215953 -1.19838387404456 -1.13997825217019 -1.04805798221916 -0.993691262662348 -0.906527430570156 -0.861833748073777 -0.843216063128911 -0.873152598822916 -0.84191260603841 -0.830027324076329 -0.82260840653822 -0.869866203511115 -0.857010250924281 -0.786674162950662 -0.704093242329983 -0.67744955391491 -0.652197658821949 -0.398260435264265 -0.127618173912188 0.0351221193428879 0.200659426116171 0.0806840479872429 -0.0548970339882083 -0.37056142077249 -0.703528318043521 -0.56626169948903 -0.36226563024126 -0.0279166945928462 0.369104751433512 1.09138157182832 1.14278372325755 0.0346969559558348 0.0359949407463831 0.725732844159149 1.37961572803099 0.36523308328637 -0.609724171970742 -0.612837240031986 -0.611887681910841 -0.486271977238838 -0.393508941718126 -0.446539447009276 -0.705915704043617 -1.01726030011292 -1.05431963011173 -1.02357503650304 -1.05311298035814 -1.05862225738615 -1.05109522769508 -1.06992409285971 -1.07895762387404 -1.09383325053987 -1.16604778573196 -1.18083064755015 -1.1984399250914 -1.20715826658356 -1.07765225040913 -0.925169459142614 -0.957718215989957 -0.888310087778219 -0.850772086333659 -0.869444568138203 -0.876946421803083 -0.884061741829016 -0.852666453063877 -0.883973744302761 -0.503491760768489 -0.117722250860686 -0.231625647416215 -0.333948840851366 -0.358356581146273 -0.348400681942637 0.181709592328891 0.207522014064504 0.196979134033292 0.225390851914597 0.249009667168003 0.292659454105944 0.257746366100063 0.278872156749745 0.42155215806159 0.443316325542276 0.443887595483697 0.446715720427169 0.419701959871929 -1
-0.566795099404849 -0.559669923574808 -0.512072144306669 -0.481855474505269 -0.465280427584609 -0.491980344028386 -0.477313381706975 0.244578951006155 1.07804459681014 1.2129959836834 1.26997082971169 0.45769549466957 -0.411881252933709 -0.399652524223223 -0.29944568846298 -0.308135883770853 -0.463863643578608 -0.273338023178766 -0.266986063105214 -0.272356858602757 -0.283065771378015 -0.294744830142487 -0.319246339839645 -0.295918785097894 -0.292634369936793 -0.449097644004264 -0.295261601552085 -0.14483726649144 -0.279320103262689 -0.451400584316373 -0.389754184786991 -0.339815239723486 -0.378543035232414 -0.4152414590888 -0.372868425167164 -0.375207201507894 -0.338012387218788 -0.369725835243849 -0.515057261924159 -0.687254282978695 0.0206079829079471 0.563082197725879 0.168561170860244 0.494494979505046 0.832650222849418 1.19605955028461 1.48105295207932 1.44376159833649 0.0374737888964932 0.04665866611061 -0.0945073340749799 -0.136313498733808 -0.15254428681797 -0.0591583391853801 -0.0384195210819775 -0.0284463298536186 0.00595758268011189 0.049998114949649 0.0939997929580934 0.129827820220337 0.109626903193 0.0313323012850531 -0.473555089348335 -0.970394459828499 -0.926807427730311 -0.952150887906922 -0.974525531068812 -0.941289517531159 -0.808181305896223 -0.82260840653822 -0.0243009667405222 0.702511403183952 0.343192758252221 -0.0455332495039851 0.152219870367273 0.285316944180373 1.78576412224759 3.4896186130588 5.13456843115908 3.68222205559524 1.87234054771067 1.71317637674918 1.70444280462918 2.3477022828809 3.01528360226157 1.27965772984503 1.69043068053059 2.17242375896202 2.21182100470627 2.25040088904476 2.09896104722371 1.67270777339769 1.24426042206702 0.800945298792692 0.424710123387287 0.479429162016028 0.521133039734323 0.632307190002384 0.707815217493664 0.668556714130105 0.591385072953334 0.236084667612836 -0.00553102587864484 -0.296831161884391 -0.549928919037245 -0.647757311463297 -0.721160286143275 -0.68930943757813 -0.757466020978721 -0.815070913606347 -0.802486087192427 -0.817125580650365 -0.762950848206954 -0.749784396134787 -0.807014040383285 -0.446453295725243 -0.459635283596098 -0.49325430788654 -0.262456487924688 -0.0486444359411694 0.0183897439534289 0.136989170441564 0.239986717470752 0.281558208726212 0.388696710480181 0.461907091880893 0.472548163005527 -0.528846225102322 -0.512916585855447 0.0902336715116518 0.286739186391832 0.494104306934434 0.552292460977126 1.1353443000974 1.82133450581264 1.82807076773529 1.85813315830672 1.50521880906813 1.08737083947745 0.684942730710999 -0.00700499837199998 -0.706070627148559 -0.637765089835026 -0.568897867360971 -1
1.68253348406006 1.65058684109416 1.71577623764714 1.66524117364211 1.72793134142935 1.88554777944431 1.88559392524025 1.93564980303335 2.21327694952665 2.31548433241208 2.24815770973978 2.17535485677296 2.34753844160872 2.41543880623173 2.43184040108059 2.60961543518988 2.89887380632638 2.97613497964573 3.09014941240311 3.21994727986954 3.22025728572504 3.24788410173905 3.45775261037587 3.47709307695676 3.40105062246556 3.16868444113856 3.2029727455368 3.10476939246664 4.08711726140026 4.95283842977291 5.09100123116908 5.17386484843005 4.38850841986171 3.71863289669657 4.78580875032369 5.63086943716493 4.66446951454583 4.16861498599581 3.48647965598897 2.71378644383036 1.31648114393169 0.563082197725879 0.537115799202077 0.640762641733196 0.809713955328889 0.85636419118966 0.920076956316218 1.09041994400677 1.07694773215601 1.31542506810234 1.2570770052987 1.28280443219119 1.17276368992438 1.10117775743592 0.90378148501578 1.40105876603943 1.98272658280398 2.26798768030375 2.3201423377199 2.18479685663018 2.03862903622937 1.61803601803625 1.45094875191351 0.679503796012028 -0.0929785388047901 -0.919470440473519 0.647441384865539 2.20564601307254 3.52825330285465 2.95374281393341 2.26306140452352 2.0809273168151 2.29195405353793 2.40348672381769 2.44661432764146 2.24472246445523 2.14538262368528 1.89912505094844 1.63345603797184 1.21695371969243 0.684394390285353 1.37212668330745 2.12662981152909 2.22131995029823 2.32652489038645 2.01808887062457 2.44278817990896 2.9296184803552 2.64981096483129 2.33321338742137 2.56236727179405 2.71520002349407 1.37124676767711 1.26794248730079 1.22765016474966 0.956582051191185 0.200198054894801 -0.600473050058426 -0.557207850193245 -0.475206299860298 -0.412694082227887 -0.475426251404272 -0.60826335946502 -0.744922931821689 0.136374638923401 0.935957860032851 1.24888797840972 1.42250994194177 1.13330590117289 1.00739667917992 1.07508452104668 1.11780664752939 1.25439990724294 1.26916548416998 1.26831025143507 1.06177999599311 0.866818257687125 0.791974588509217 1.0153279451096 1.23206357729054 0.885251591979904 0.510922864035334 0.503213255408039 0.758762487162286 1.05999541190415 0.761044764532814 0.542818450370552 0.496564767914748 0.434121064791151 0.391871944850601 0.334374676516917 0.267618138845415 0.253491406986187 0.297795226255057 0.168392864275381 0.0402831998516367 0.169877202796079 0.204887364279382 0.321992086495222 0.455907450146295 0.488348457933703 0.51087545311276 0.522629377145522 0.491044215445437 1
-0.279890943350651 -0.380156683804739 -0.455527769130177 -0.470956506748176 -0.521229707406394 -0.569508435011191 -0.477313381706975 -0.488218418205628 -0.517417088088733 -0.495084556600458 -0.430569438644844 -0.385519101272094 -0.345389212101361 -0.484444431767046 -0.350657302641922 -0.217522488772072 -0.238428730735815 -0.273338023178766 -0.266986063105214 -0.191140483289448 -0.160142155339311 -0.209380277567028 -0.319246339839645 -0.364105746460328 -0.225476460984023 -0.338799409701129 -0.425630583431173 -0.440256053669447 -0.364105294809543 -0.283827281553914 -0.28555731376121 -0.401766701388133 -0.399269345906736 -0.307588481073556 -0.244436628266977 -0.230232937815792 -0.301497920782549 -0.334680732377133 -0.386493826810484 -0.4888602405815 0.387772045198009 1.09388997213142 1.82207653044793 2.78253912435967 2.20882627408114 1.31319588100701 1.33222258585646 0.75987452544026 0.229550495803142 0.00174658108435388 -0.211023225400297 -0.16016422026196 -0.0682065064798206 0.0617100042126721 0.118613979934315 0.156403467029103 0.199758465045197 0.211306446975402 0.157969406313318 0.142358119222836 0.146023169854063 0.0960957182953058 0.0777892543645179 0.125989542439722 0.188574073040191 0.213451737217804 0.208158678466652 0.229149662272322 0.251350575838877 0.284825968966657 -0.078503866533509 -0.414307329758073 -0.56899337996662 -0.714383242217889 -0.749149380704728 -0.736573973092158 -0.72279420485438 -0.72746146019381 -0.764044839971589 -0.795510227983331 -0.756720620361748 -0.710071445073636 -0.729869511751134 -0.766719484334855 -0.823398285255739 -0.761887188780779 -0.77098582978136 -0.796576595974416 -0.79299383801188 -0.751552177107481 -0.713072179146304 -0.704174556822044 -0.755774521291906 -0.711719507461798 -0.645876598429214 -0.640842838656078 -0.687722069827875 -0.714619368582575 -0.699079596102057 -0.685285220797311 -0.694738788739466 -0.705915704043617 -0.758946442861613 -0.755591783486863 -0.704588875760771 -0.798587327796264 -0.80324563049965 -0.74820479875996 -0.79752474814295 -0.839810292693943 0.0958343331288711 0.975065745450556 0.83652010789975 0.785458742013629 0.908858658407705 2.01854472730342 3.03505962324624 2.08356600419406 1.20438788673203 1.05006822804182 0.850297485204643 0.503731831466223 0.111930563879639 -0.25789010602761 -0.611258646849273 -0.571477595462108 -0.447992601476304 -0.305930791837742 -0.415975723978237 0.453746462458591 1.32678072078953 1.6421548831098 1.98500520703624 2.37615774282681 1.60962769458127 0.829813750135282 0.834947730724514 0.680618380665508 0.828651261004585 0.42155215806159 0.454574358640133 -0.13667383730152 -0.691989130348135 -0.579089618157187 1
0.775916350928798 0.876435994585743 0.912846110140943 0.8696165273743 1.3250965267125 2.04060396140992 1.03384826808485 0.357317007807967 -0.364007310694611 -0.355332512395415 -0.355324294027298 -0.338673845942002 -0.345389212101361 -0.280943853661869 -0.248234074284038 -0.326258562770609 -0.38871867263101 -0.292452570254204 -0.189364433613692 -0.191140483289448 -0.221603963358663 -0.145356863135434 -0.0494607005385365 -0.136815875252216 -0.247862430634946 -0.250560822258622 -0.251805274259055 -0.250343976197871 -0.300516401149403 -0.304773944399222 -0.306396687966366 -0.381116214166584 -0.378543035232414 -0.393710863485751 -0.330057826200435 -0.333785983310151 -0.374526853655026 -0.387248386677207 -0.434705114978112 -0.545544252694985 -0.692122255655113 -0.852405200688899 -0.927141778264125 -0.936838572298986 0.029880859630911 1.04378232034549 1.01166487399183 1.06762370824356 0.952662804157587 0.843848175326655 0.837619796527559 0.805790001628164 0.81131605990374 0.847354236300012 0.77090698415584 0.526103060794547 0.264358759166892 0.291960612988278 0.234732942339587 0.418024697277815 0.582778369786827 0.344355483501276 0.233830106358722 0.764659835023151 1.31478452042012 1.84747410888798 2.42709952873795 2.07314346441554 2.05364707569755 0.229454250191414 0.203351212390022 0.159194181752697 0.177340733121523 0.252876747245295 0.326348021142546 0.266566652120327 0.268349469839754 0.308631488838082 0.32053889052663 0.351594222191853 0.548072700089006 0.492577473905094 0.644483936242182 0.785977744537928 0.526568790019486 0.271916408310586 0.882342996013084 1.58460154103836 1.47844246682252 1.37051809379324 1.0352331226418 0.651065368303245 0.704568453224134 0.668967832475187 3.40847496844994 3.61204160833988 3.1527999154184 2.77825797825639 2.44574410487661 1.94070129091535 1.29085594510205 0.616893328495232 0.586438230322259 0.4393196030126 0.329699584827808 0.917104107991231 1.4769028238441 1.17851487418847 0.91698877448605 0.801235186783284 0.670435683064116 0.507192788636599 0.296158298404242 0.0634037500990774 -0.149149804087925 0.151524661343706 0.452301526036118 0.550198855523877 0.604611520205725 0.638893550109536 0.486774774741928 0.323956017238449 -0.165524435567772 -0.285554122168832 -0.394485107847783 -0.292735673218272 -0.159884423279701 -0.164751017436841 -0.520373575230617 -0.466636986960255 0.0485617357664062 0.587822721316096 0.422045847699024 0.328815562323292 0.160250294612636 -0.0232422467229095 -0.382642928098313 -0.651428465215644 -0.874585963941781 -0.666365424620751 -0.603680752558415 -0.572094911890432 -0.626920281732404 -0.670815375323126 1
-0.452033436983169 -0.447474148718515 -0.410292268988983 -0.394663732448522 -0.331002156012325 -0.41445225304558 -0.463575548527049 -0.431849389804722 -0.302643399736961 -0.277692487837058 -0.32522623618028 -0.385519101272094 -0.362012222309448 -0.348777379696928 -0.401868916820864 -0.434994636769146 -0.501436129052406 -0.330681664405081 -0.169959026240811 -0.272356858602757 -0.365014848737151 -0.316085968286351 -0.229317793405942 -0.273189797977083 -0.315020339587716 -0.471157290864891 0.378311471489874 1.20564861775088 1.52236521710795 1.7689456772862 1.7567013583441 -0.27786377805884 -0.274911481860802 -0.329119076676604 -0.223031328783612 -0.168101110519176 -0.210211754691954 -0.369725835243849 -0.547198120702577 -0.658912276921953 -0.800111685740426 -0.921213615889617 -1.00682926547317 -1.02042009357221 -0.749952236067067 -0.467276345973429 -0.396499360270655 -0.425529734246545 0.18435597653099 0.192622942445942 -0.0712041558099164 -0.0886120556775063 -0.080254760813842 -0.0228978361659643 0.00989847923072807 0.0578169086916517 0.0576378179774679 0.063440475951795 0.0556180249449588 0.21753991323783 0.206683614289169 0.139271329635475 0.17141376556104 0.243079096080017 0.340179325572104 0.616510588896448 0.906505545049498 1.3995888420758 1.86795592116666 1.6801932821028 1.43917732767012 1.13515289432366 0.73709131793763 0.29403674679692 -0.165307933987636 -0.614697074701856 -0.784192485587645 -0.682018786990657 -0.592794777261344 -0.453391356878452 -0.260120177503626 -0.279271832305136 -0.307682504851227 0.316557652088017 0.921457118161218 0.862661320934223 -0.659525459503083 -0.65709335782304 -0.069801113154291 0.542393110027105 0.498103180526174 0.765739515813846 1.02203431724936 0.729880509237112 0.494100003505023 0.0333949395262081 -0.484463246096178 -0.452082835977032 -0.415336104284432 -0.428522095207629 -0.45782123526974 -0.495468812503345 -0.554447972537665 -0.574221305178909 -0.559595166332466 0.323210918680175 1.15768204023597 1.70015950179896 2.21489153460707 1.3949802848856 0.460018287313181 0.189990784016967 0.16647146412532 0.161547147058337 0.0475312562478007 0.138236262297729 0.229100208993268 0.429310989031207 0.676323911855609 0.355789673500422 -0.0165643628218321 -0.0931238717699872 -0.172638666322834 0.0464140715258278 0.290798983189186 0.346331172901741 0.830926628567156 1.38822650097307 0.419207086040811 -0.513042875166247 -0.578638884213882 -0.513368647668442 -0.45137261781295 -0.338121663143763 0.184678003600872 0.829813750135282 0.589383228104784 0.152028362458702 0.289652139186114 0.593328618485117 0.769799285380125 0.466216881360051 0.12137147734851 -0.21218658949343 1
0.902154179592645 0.708142332301303 0.55096210901139 0.346466075033822 0.497047185350089 0.722626414702232 0.937683435825375 0.808269235015218 0.755884064282486 1.50802807700516 2.15786353619872 2.48765655897358 2.91272078868367 3.02594054054726 2.15871179212623 1.37727326320647 1.35840190190063 1.27494028993173 1.53771682257267 1.87987708719994 1.49932666118319 1.7113221553808 1.95144945761135 2.15881182394971 2.01312050410831 1.84510562950094 1.70372945392728 1.56437143075274 1.52236521710795 1.51758572314251 1.52746824208738 1.51872861021591 1.54900385747956 1.73781810121608 1.76766152316929 1.98580223576349 1.94414176504609 2.25865687975982 2.39369045752273 1.38171215916348 0.344576273163884 0.0715935177207479 -0.140227842074806 -0.247291021794854 -0.291226885656492 -0.350140015251032 -0.407947849980106 -0.345742909075318 -0.267589216190538 -0.132989673994414 0.0103569681178058 0.531506704054425 1.10047416392025 1.23413293517378 1.36280248798648 1.27782556811762 0.768241053316113 0.197864085973256 0.644138467813022 1.06960024540776 1.16511863636385 1.03516526494397 1.00363164286346 0.95626092279818 0.903284549262066 0.790806308541267 0.72628699883457 0.626657308243315 1.37642051211429 2.16746440732495 2.08961212518596 1.90988300636452 2.08463902212456 2.16681672639585 2.05738669649673 1.747839724864 1.02267120456272 0.499490716291325 0.463247276118501 0.925146447279444 1.30757925975437 1.19262684465391 2.70152275709492 2.69976735221834 2.28060764292811 1.28834515503067 0.510808428418826 0.558403431781808 0.520976042363176 0.480283736244644 0.993105284044492 1.46420932337842 1.29717139940456 0.486229802189409 -0.229537317722797 -0.142944171690698 0.360665547314562 0.940502250017586 0.77875109044807 0.5985304071511 0.343185731223144 0.0757441788202487 -0.134687954504297 -0.403519678536128 1.56697923861601 3.4246531295268 2.7537859582766 1.99463630770811 1.81430426296478 1.8485355681582 1.5040122893082 1.13366674776037 1.00943588693831 1.54256494712792 2.04147028172033 1.89230493636665 2.17414025750953 2.57347998945383 2.20184206149859 1.79153076201807 1.26974676650778 2.23677068062197 3.12836440402585 3.67731619006117 3.68225596434153 3.52126965309372 3.33254885876206 3.21613305374263 2.72341680296836 2.7972438168612 2.78760241795881 2.26694431232089 1.75515824242783 1.85656711368387 -0.157309922234423 -0.041392374315637 0.0880223685895023 0.0991693606380211 0.18185231482242 -0.128132515293698 -0.524874520873417 -0.639082769519496 -0.681144322245514 -0.731965880100419 1
-0.704509094310864 -0.53723076860355 -0.523381019341968 -0.525451345533642 -0.510039851442036 -0.50490169252552 -0.546002547606603 -0.558679703706761 -0.517417088088733 -0.432972536953773 -0.415520409721335 -0.401134186382125 -0.378635232517535 -0.382694142714458 -0.401868916820864 -0.398749278769634 -0.407504915367909 -0.349796211480519 -0.305796877850975 -0.312965046259411 -0.344527579397367 -0.273403691998622 -0.229317793405942 -0.227731823735461 -0.359792278889563 -0.382918703422383 0.791146580773656 1.92309424375461 1.58595411076809 1.1824391176176 0.485499531829569 -0.215912316394193 -0.295637792535125 -0.286057885470507 -0.265841927750342 -0.292364765112407 -0.392784086873145 -0.43981604097728 -0.49898683253495 -0.602228264808469 0.906121309607507 2.11618642654209 1.8121155945468 1.65418858717109 1.68129212110898 1.93401843383571 2.08782290668023 1.60333524867895 1.1334408812462 0.641743792708503 0.161827626840719 0.149895159604006 0.184806834534629 0.21883885063014 0.239408980716079 0.291959984743099 0.316038994464248 0.345730056996862 0.337084323707945 0.342842903262821 0.328004503159382 0.247210357985896 0.296246447156403 0.328235135091141 0.372666165400371 0.376853974384822 0.433431861235312 0.438945364312569 0.426118721279718 0.417718094027243 0.420162811561969 0.390607072362306 0.446850273958908 0.304326746684826 0.152219870367273 -0.0990640430505786 -0.328090971569105 -0.491159559537414 -0.602308669634136 -0.63451311216927 -0.600924402994494 -0.566471574150803 -0.568180870810744 -0.559091366520471 -0.630545845930707 -0.622888385810512 -0.64094873112337 -0.627204092504888 -0.609649203540942 -0.585927180354255 -0.597220623003719 -0.579075486810479 -0.586459393811786 -0.559437815556983 -0.54674819826102 -0.54748683860007 -0.51655674458013 -0.520570627091522 -0.50991726822364 -0.5102194533498 -0.491666600051129 -0.475426251404272 -0.339186424828245 -0.222149200228174 -0.269607747475855 1.00194599217852 0.929667194801598 1.18692849721445 1.43775222762103 1.55990947880291 1.56875610338541 1.2843376999547 0.915773173292425 0.666284617134528 0.427329165861617 0.516955635108064 0.605353857722644 0.613824048414756 -0.588421904515069 -0.587889915196625 -0.275224752958764 0.0650788447504541 0.360928640306803 0.620442406456178 0.773294924837663 0.863023516573242 1.12606183550026 1.44767061651029 0.613088809795232 -0.180467343023303 0.374070918287822 0.923647039517055 0.100260097247244 -0.67159027587729 -0.629578962673639 -0.594971265893825 -0.638439284993865 -0.725431067764597 -0.734446192268979 -0.666365424620751 -0.626196818754129 -0.605588840704964 -0.594385857424538 -0.609664870545833 1
3.14000659681539 4.97158177684044 5.60602924978982 5.93763653442268 5.07369827477208 4.68948040332244 5.01781989026331 4.86683927988048 5.0206758758391 4.89313314774954 4.52056107718965 4.36146677217728 4.2758076257468 3.77210932693291 3.18294407570507 2.95394633618525 2.65465265074669 2.82321860304222 2.99312237553871 3.09812271689957 3.05635913100677 3.11983727287587 3.45775261037587 3.65892497392325 3.40105062246556 3.14662479427793 3.07260376365771 3.12587073440793 3.15448015438488 3.02574544800464 2.90286693962769 3.04686466461052 3.08275084737941 3.2449597934295 3.52289608080518 3.62194035457437 4.00720911869355 4.60667877182976 3.93645167888683 3.16725854073823 1.70524309223882 0.946443368129882 0.547076735103208 0.546733430300814 0.511542477562015 0.481527932877988 0.427791898809822 0.474921578400162 0.545912130708212 0.664199835221631 0.837619796527559 0.841566083920391 0.871557331573847 0.992396248377675 1.10913298634478 1.1545923701958 1.51760446512778 1.89160157224366 2.56322686846975 3.26240257084509 3.28823419159256 2.98886167808661 1.62779505084027 0.424035678978656 0.329350378962681 0.213451737217804 -0.0846964591326058 -0.367111806684168 -0.0326476605024902 0.295900312721706 0.268394692141606 0.289992772097258 0.270632497257541 0.222006747581576 0.234162529555637 0.800949975831651 1.29457787638147 1.3810785764325 1.49074765237997 1.11633052230864 0.645445335943539 0.447702514241709 0.366020165733732 0.289475723677445 0.278615653744444 0.280603833496228 0.343617873001411 0.33921548611536 0.378374659996891 0.418174362462184 0.434911422630219 0.463416763285897 1.15960285832696 1.80600446536447 1.41599412506923 1.13292116240809 1.41975099728498 2.80108724196122 4.20731828324436 3.93645103981697 3.55849538545514 2.66123456060073 2.39463523108138 1.92228998447175 1.20932808869286 0.67200533145016 0.765496506088848 0.783074591967615 0.684648156933522 0.718770589824629 0.605691868986905 0.610283440137979 0.541122318708873 0.981745535932148 1.39717025648261 1.19466398645287 0.987984686938958 0.613824048414756 0.285165411947152 0.214237735195865 0.11626124292416 0.395866342929559 0.659726332019399 0.779510499268202 0.899163431354657 0.965002268613669 0.943359088351196 0.578300426778427 0.165669447285028 0.244919965531626 -0.237251204984105 -0.200973933062899 -0.167894694795906 -0.105469142632 -0.00260109864226584 0.112883710222547 0.282427599830122 0.363464369741424 2.12224915336891 2.39125557091804 2.15453735641652 2.15207796502481 -0.561851433116672 -0.52813086417611 1
0.121774875125226 0.315457120304278 0.358711233411316 0.477253688118941 0.586566033064945 0.916446642159245 0.882732103105672 0.737807949514085 0.633156242367187 0.54529177248153 0.622862586000794 0.691921771320032 0.735106451424287 0.753517418372781 0.861350899593037 1.3229052262072 1.52747808653273 1.50431485483699 1.53771682257267 1.61592386743168 1.97053385599822 1.98875695125104 2.01889586743662 2.02243790122485 2.12505035236293 2.85984938508978 3.11606009095074 3.44239086352722 3.28165794170516 3.15142542507649 3.00706381065347 2.65450540740109 1.94280376029168 1.71628750561303 1.61782442678574 1.28164152640185 0.812193305522713 0.82180766222448 0.433098072039192 0.304715929007279 -0.173772991245615 -0.37074629428387 -0.349407495998549 -0.404006374182156 -0.394440089498871 -0.642980842057025 -0.625469154459677 -0.676288327641831 -0.75343029836618 -0.570882503000411 -0.176068458002702 0.233372684952535 0.0763725455284361 -0.0108110018261594 0.215249980559726 0.193373426405648 0.173918347396519 -0.12475257807825 -0.187466505804893 -0.15836905683714 0.449325392029594 0.938020139428595 1.50296236924491 2.18037898358309 1.96452131698546 1.69496535419877 1.43589752455585 1.20083501909031 1.17980634849335 1.08217871933017 1.07059760907781 0.853432853581523 1.88768974228185 2.86653671877347 2.05738669649673 2.50722655329588 2.92601790729394 3.21696257383988 3.16519270999126 2.56530456463519 1.68733253958705 1.14775188499052 0.985826622671894 1.08387895705422 1.08675920901125 1.14065892687476 1.25387756360734 1.30563506473561 1.51918571892717 1.50508840365524 1.33012799282292 0.494691530788788 1.00086992631434 1.46083263038022 1.3466042449515 1.11217538461787 0.767183194777956 0.757868140378948 0.684169926508862 0.633543560640602 0.839584414683523 1.06785095322439 1.31832749253429 1.21814577457029 1.11266561574066 1.1622028845323 1.3674556980356 1.27947835050018 1.2054116100685 1.04038251796338 0.986061776690518 0.903695294411139 0.728447746000649 0.63824364657474 0.698613387014343 1.00198220028621 1.00711622839977 0.683811760594723 0.154779245311 0.0861669338726943 0.55668298829245 1.11496959984066 1.37114940752558 1.14605871313939 0.990068463839153 0.67266317943111 0.73254822625612 1.04642283663405 0.769685586673804 0.136639559717644 -0.507185649026254 -0.692995608566629 -0.82678932667336 -0.943018216474347 -1.0204223064854 -1.08502471089747 -1.05794531030257 -1.01086967759627 -0.89614592881452 -0.849593649072514 -0.783809282124125 -0.750729198901268 -0.691989130348135 -0.660623624526911 1
-0.658604429342192 -0.593328656031696 -0.500763269271371 -0.481855474505269 -0.487660139513323 -0.530744389519788 -0.518526881246752 -0.488218418205628 -0.456053177131084 -0.40191652713043 -0.355324294027298 -0.354288931052033 -0.328766201893274 -0.314860616679399 -0.350657302641922 -0.380626599769877 -0.313573701683412 -0.254223476103328 -0.325202285223855 -0.394181421572721 -0.324040310057583 -0.230721415710893 -0.386692749664922 0.999633480788342 2.34891004887216 1.60244951403404 0.899787399006229 0.382696282040716 -0.0673571243955557 -0.137200641636763 -0.28555731376121 -0.443067675831231 -0.357816724558091 -0.264527289867458 -0.330057826200435 -0.292364765112407 -0.28324068756443 -0.369725835243849 -0.48291640314574 0.701504013801669 1.23008959986344 1.13320906653183 1.31406879949027 1.14225176937256 0.867054624130211 0.41124613444455 0.679658672417745 1.03342935459875 1.33681621797089 0.911216302866039 0.51137530081667 1.0323718561456 1.2932462332646 1.58465113102813 0.843383984624898 0.0947868680681958 0.251438700342553 0.25163352998184 0.170763328984363 0.167418717227834 1.12872236970278 0.948814042263637 0.483495469549448 0.0940560278105505 0.199403019649613 0.289706114562412 0.241949655881951 0.229149662272322 0.218581548568719 0.284825968966657 0.257554112183008 0.149132751726192 0.260266745686872 0.283746746909013 0.264891026751273 0.191565483880141 0.163095274297014 0.217746142431776 0.38713613713617 0.572965256436186 0.304641110452671 0.0258778934058855 0.464829890752859 0.903332767650406 0.8112557242612 0.697600242407031 0.603692070317391 0.508587989584888 0.358003033944564 0.397471237868031 0.455975341928871 0.411292150781078 0.3765203937314 0.364404448665558 0.385058763320009 0.479429162016028 -0.110039097116736 -0.737448632287405 -0.261641712883219 0.190043616440242 0.410876460785923 0.546744364648475 0.70483208156244 0.759385152967813 0.64868574557008 0.596590323283677 0.546602254471848 0.572734016318222 0.604530702605064 0.801235186783284 0.905132009094004 0.871975093949176 0.750062218380469 0.533090006975533 0.590099698553252 0.683060623182772 0.605353857722644 0.588373971258405 0.650246678528378 0.935478563700036 0.962150626885479 0.92081172047466 0.830467870140883 0.772594495232897 0.759309535224664 0.686260346369834 0.465521134269024 0.243927276881557 0.240239341036729 -0.141795769518309 -0.610395877630606 -0.677375872836352 -0.796143064725571 -0.888732628354936 -0.898283761544228 -0.948898753952011 -0.945394913268528 -0.93686707504732 -0.831466034196304 -0.746527772818397 -0.716261083536984 -0.717235270086736 -0.637765089835026 -0.568897867360971 1
3.15148276305756 2.90717951948465 2.7901193660005 2.63524930402341 2.73501837822148 2.81588487123798 3.02583407917408 3.14758391365283 -0.302643399736961 -0.277692487837058 -0.280079149409753 -0.229368250171786 -0.179159110020492 0.448266551215015 1.0661973563088 1.15980111520939 -0.38871867263101 -0.368910758555957 -0.364013099969616 -0.231748670946102 -0.242091232698447 -0.188039139423163 -0.0944249737553879 -0.136815875252216 -0.180704521682176 -0.294680115979876 -0.382174256138144 -0.271445318139157 -0.173338613829123 -0.283827281553914 -0.368914810581834 -0.257213290837291 -0.25418517118648 -0.242996694264409 -0.287247227233706 -0.375207201507894 -0.356269620436907 -0.369725835243849 -0.466845973756531 -0.545544252694985 -0.713720141672176 -0.901554068689412 -1.0167902013743 -1.02042009357221 -1.12840065015579 -1.25208976181349 -1.33527551644564 -1.40576787206448 -1.09238919290733 -0.772986885618563 -0.467358186315995 -0.16016422026196 -0.128447778149927 -0.808542068253305 -0.751110025694384 -0.928048674682865 -1.1568477115104 -1.09260257023277 -0.955101866067585 -0.847535501974587 -0.230071585643594 0.279592066491023 0.764369003139014 0.73272632039398 0.697534563683041 0.736338896152261 0.692496021419271 0.692908582571814 0.808424039431558 0.938212250514535 1.38497442787713 1.71871583586093 1.69074046243915 1.60086673256101 1.52475941177237 1.28845756939286 0.689366252010714 0.254100280994298 0.0541499040884707 -0.171646404203845 -0.338018286187253 -0.494671638689386 -0.460388443517151 -0.423681724467612 -0.0795388764306152 0.280603833496228 -0.00933996621313334 -0.348237616202136 -0.579091764462452 -0.648036554136715 -0.734136098444956 -0.735449324324935 -0.734610130356891 -0.67111105628718 -0.635963758412394 -0.454130838544061 -0.259808756708513 0.164307284053373 0.211264106812822 2.65263541186856 2.531852653753 1.8094257138901 1.52282596285823 1.27149003289615 0.90000817524581 0.822835347783127 0.747255318454098 0.42128880185066 0.147861212932854 0.19099716928924 0.168671123965733 1.18917709856881 1.97488231990362 1.89307707912527 1.79731448268288 1.50029716451034 1.19843164300793 0.842874742821921 0.539418436887649 0.834370036339639 1.12293951805168 1.58957774940198 1.99008748321596 1.53335493911649 1.16488583400165 1.08057818759282 0.753629312465628 0.429690137935374 0.35955117103945 0.353200371345608 0.747215590934323 1.1345134718758 0.414384282212077 -0.22955048690494 -0.0677416559442268 0.140108901611638 0.282427599830122 -0.122838447008838 -0.486506596232483 -0.586203076423105 -0.738777149732697 -0.761893841839445 -0.681144322245514 -0.619856621342049 1
0.752964018444462 0.539848670016864 0.392637858517211 -0.0240988287073505 -0.420521003727181 -0.517823041022654 -0.587216047146381 -0.502310675305854 -0.42537122165226 -0.370860517307087 -0.340275265103789 -0.323058760831971 -0.328766201893274 -0.348777379696928 -0.384798378761217 -0.344381241770365 -0.332359944420312 -0.349796211480519 -0.344607692596736 -0.333269140087739 -0.324040310057583 -0.316085968286351 -0.296764203231219 -0.227731823735461 -0.180704521682176 -0.184381881676741 -0.251805274259055 -0.229242634256584 -0.215731209602549 -0.304773944399222 -0.410593558992147 -0.360465726945035 -0.25418517118648 -0.264527289867458 -0.265841927750342 -0.292364765112407 -0.319755154000669 -0.457338592410638 -0.595409408870206 -0.673083279950324 -0.746116970697769 -0.803256332688386 -0.508782470416639 -0.0905756694075508 -0.165077414293584 -0.314999116034313 0.0385432486884853 0.463523460518558 0.817079246341129 0.529463580142863 0.266691929033504 0.126044438075855 0.208903343202671 0.327620359688387 0.179011480325197 0.0208469493151073 0.096397994450485 0.18442172497111 0.170763328984363 0.167418717227834 0.146023169854063 0.0745079126252217 0.0777892543645179 0.0940560278105505 0.112771446774235 0.246132184651208 0.365849906404714 0.32852657376507 0.273196594018982 1.6801932821028 3.00022084170814 2.74498169856441 1.59744869830313 0.366066746012263 -0.175550766386182 -0.699073388972065 -0.678938290044905 -0.691107321631288 -0.716475378107632 -0.72507398981468 -0.678822511678121 -0.665196485410251 -0.702921404927736 -0.712555627513711 -0.76829758830573 0.211104432011094 0.269310959482559 -0.168902024293224 -0.660578268671758 -0.596278742651331 -0.565624744055742 -0.61035025431337 0.630493084951581 1.83646080374543 0.533751363572301 -0.7445717276072 -0.741211233967795 -0.691790104877745 -0.639966368640052 -0.650272067307809 -0.672175212218539 -0.615724179097786 -0.629789514235962 -0.670240970165473 -0.520930177151584 -0.562915427276004 -0.538748409795776 -0.537864223110568 -0.436996203664889 -0.312036872158553 -0.357372365411603 0.475472588174636 0.332182419037276 0.196598360258072 0.0746596783630733 0.556820832245994 1.01349340888671 1.47912667173071 2.02582073653979 2.01396952221095 1.98980136607816 1.17968889296265 0.296900563511246 0.592778390314956 0.927134210580656 0.829030599226432 0.816872571094151 0.652605571199954 0.642916767295913 0.716713162292547 0.945696799788844 0.868977964461085 0.797462556559434 0.871671443517406 1.2187843507695 1.71009493838256 2.09346580665063 0.384607970469697 0.526811752786241 0.46735921417453 -0.0858112300569981 -0.650247412457673 -0.236507190038014 0.12414118678168 1
-0.578271265647016 -0.570889501060438 -0.489454394236072 -0.329269925905963 -0.24148330829747 -0.16894663160003 -0.120129719028906 -0.262742304602002 -0.42537122165226 -0.448500541865444 -0.385422351874317 -0.29182859061191 -0.212405130436666 -0.24702709064434 -0.231163536224391 -0.163154451772804 -0.125711274314419 -0.177765287801575 -0.266986063105214 -0.231748670946102 -0.242091232698447 -0.252062553854757 -0.184353520189091 -0.227731823735461 -0.247862430634946 -0.250560822258622 -0.251805274259055 -0.292546660080443 -0.385301592696256 0.260785952424076 0.881447641727536 1.33287422522197 1.81844589624575 1.67322631440693 1.46798733040219 0.577480817040209 -0.264983454346311 0.226040913490315 0.609872795320494 1.19748911979466 2.25598918567391 3.32524857935472 2.12090460748185 1.02732717762188 1.11935356685603 1.05549595341773 0.679658672417745 0.406532871110539 0.365134053619601 0.125254814906558 -0.0945073340749799 -0.136313498733808 -0.0923030151478631 0.0254495011932564 0.106534479856139 0.144080147236922 0.186838406220858 0.278518251986132 0.285908633023766 0.167418717227834 0.133891080967042 0.106889621130348 0.119400148229639 0.125989542439722 0.188574073040191 0.26791914960681 0.298267951574116 0.262275299436572 0.262273584928929 0.273751625211609 0.268394692141606 0.219562761911725 0.270632497257541 0.283746746909013 0.316105188744 0.285316944180373 0.268349469839754 0.317720023478713 0.330052782899421 0.321407262976716 0.333852901209031 0.340002611049584 -0.217855482106566 -0.775746793805046 -0.814214835764071 -0.770574613966421 -0.761697465591504 -0.786613507535031 -0.752250585907227 -0.689442803325021 -0.702540219496978 -0.725024401823971 -0.776938912226921 -0.74217584584276 -0.705353638530131 -0.682334394236527 -0.612837240031986 -0.531985258943937 -0.498094622731239 -0.475206299860298 -0.446539447009276 -0.415298568107051 -0.489869508224839 -0.510208195187866 -0.511263929856364 -0.581769179317624 -0.7120396923259 -0.832341029019717 -0.773489511844412 -0.69962047786423 -0.446395109767768 -0.222371821988555 0.533917494582266 1.24813475625014 0.841037603119524 0.503667236062087 0.452301526036118 2.25535402499944 2.35830546146197 2.02071009070164 1.87794822439732 1.71182530307687 1.37826363828064 1.04231865260981 0.773294924837663 0.638670262084301 0.599034680262572 0.608022484547038 0.665287735421423 0.794056309302534 0.794851081059408 0.775259550079422 0.766816294611645 0.817385855397995 0.811655867632245 0.802588558746191 0.742861042242115 0.680618380665508 0.677731506895413 0.79946037099335 0.792315351575839 0.778826883629014 0.761215155403205 0.715262732962177 1
-0.486461935709673 -0.52601119111792 -0.523381019341968 -0.547249281047829 -0.487660139513323 -0.466137647034117 -0.559740380786529 -0.544587446606534 -0.456053177131084 -0.370860517307087 -0.355324294027298 -0.385519101272094 -0.312143191685187 -0.24702709064434 -0.333586764582275 -0.41687195776939 -0.426291158104809 -0.349796211480519 -0.344607692596736 -0.333269140087739 -0.303553040717799 -0.230721415710893 -0.161871383580665 -0.20500283661465 -0.337406309238639 -0.427037997143637 -0.425630583431173 -0.398053369786874 -0.342908996922829 -0.388560595780451 -0.389754184786991 -0.27786377805884 -0.150553617814869 -0.286057885470507 -0.437084323617258 -0.43733902880451 -0.374526853655026 -0.369725835243849 -0.563268550091787 -0.673083279950324 -0.767714856714832 0.720358575327521 2.32012332550446 1.68553165764855 0.97026782797259 0.961786888839817 0.553725285613783 0.246959220768084 0.240849125621181 0.248763048728762 0.150176037708187 0.0306415519632498 -0.477847153836547 -0.953584080330967 -1.01685902741426 -1.10057515177341 -1.1568477115104 -1.20014145824994 -0.584078108607284 -0.0330660668121501 0.230947792063212 0.11768352396539 0.0985947012970785 0.136634047316112 0.188574073040191 0.191664772262202 0.208158678466652 0.229149662272322 0.229504557658772 0.240528593946462 0.192510632431425 0.149132751726192 0.208437987833529 0.252876747245295 0.234162529555637 0.172815191820095 0.145552908373224 0.217746142431776 0.301511105781047 0.331469582715095 0.333852901209031 0.295127651386198 0.321106654361401 0.316557652088017 0.287799103236113 0.324040959424437 0.176427317583995 0.0104335676156882 -0.263331560651392 -0.554872493463024 -0.512964945809112 -0.474826261800841 -0.512384025539233 -0.488373026001403 -0.447619798092825 -0.443757949648949 -0.452369747612225 -0.440668204124617 -0.379868167807229 -0.311811583575955 -0.254749046581403 -0.264979359864 -0.274607960515419 -0.318168865214738 -0.346937725837618 -0.374377906859795 -0.137442281831276 0.0426757656817542 0.1558729583657 0.487869718340396 0.751365450660629 0.665793790946415 0.519507846329052 0.42092612473638 1.00380813581116 0.935540205056328 1.58743965271118 2.31261669860123 2.41697923644824 2.80261603562205 2.89860814223494 1.81969079161353 0.631269408999152 0.945494596115533 1.31173242493814 0.863023516573242 0.50768330668804 0.437120652377526 0.35955117103945 0.484683721262586 0.556673630433982 0.689351003562898 0.812785687533328 0.902691779585641 0.599949056400872 0.802588558746191 0.76332475079376 0.543184975931738 -0.17388710557777 -0.047970167096052 0.443316325542276 0.455052238421874 -0.0521454522934407 -0.548514365768541 1
-0.647128263100024 -0.626987388488584 -0.545998769412565 -0.427360635719802 -0.38695143583411 -0.440294950039849 -0.463575548527049 -0.460033904005175 -0.440712199391672 -0.448500541865444 -0.415520409721335 -0.416749271492156 -0.411881252933709 -0.416610905731987 -0.367727840701569 -0.344381241770365 -0.369932429894111 -0.388025305631395 -0.325202285223855 -0.191140483289448 -0.160142155339311 -0.209380277567028 -0.229317793405942 -0.182273849493839 -0.180704521682176 -0.360859056561756 -0.382174256138144 -0.229242634256584 0.0386243650380111 0.281732615269383 0.277105789778007 0.279699376922978 0.263972595671577 0.747410703475836 1.23252903608518 1.48874761739057 1.56073986746559 1.22482634519171 0.449168501428401 -0.247953189099192 0.711740335453945 1.51657023693583 -0.0605403548657606 0.369122697595204 0.821182089089154 0.85636419118966 0.828489038640609 1.13601241553319 0.704092948160747 0.293675133755018 0.17347921597325 0.0187161911991742 0.184806834534629 0.388054531387413 0.444760482045077 0.513779741002366 0.367719229761604 0.211306446975402 0.247526865010631 0.230070212240329 0.158155258741085 0.0205383984500109 0.0361783604993969 0.147278552192503 0.210231966259036 0.191664772262202 0.185631360189786 0.229149662272322 0.251350575838877 0.251602937701511 0.17082947251423 0.149132751726192 0.229169490974866 0.273456747021107 0.275133859149819 0.238441214030257 0.233264737992174 0.108683726744208 -0.0314751272666518 -0.423204397663315 -0.785932411118109 -0.72802142893899 -0.756817618574533 -0.775746793805046 -0.805031386272403 -0.753199763595137 -0.789562558161073 -0.826465861292567 -0.813365464064206 -0.751552177107481 -0.72360413879563 -0.662474866818189 -0.501801830071725 -0.285330770128317 -0.318752877874172 -0.340029060697828 -0.334693586504401 -0.292277990043224 -0.261641712883219 -0.276798430086453 -0.288594411362792 -0.264979359864 0.414228992154723 1.04744414792751 0.784013207703165 0.606017199304487 0.437155128663348 0.303498079487 0.219966921828466 0.223983008072702 0.160578147206082 0.182060733901476 0.159266639998713 0.10546520593876 0.0339670451901644 -0.0145803267310021 0.484187428470811 1.02738780220547 1.08704033675949 1.13769561842083 0.962150626885479 0.769800036523329 0.70241171654977 0.821006523480035 0.983075769032654 1.0125923528992 1.04173749066223 0.065594930269892 0.0836425641581578 0.0206248392026633 -0.10228398296303 -0.208783800928038 -0.313464439047901 -0.237305570921999 0.901224133922441 2.29997408514621 1.4795545501013 0.278889966828335 0.354332033804331 0.112354529299241 -0.232165660329138 -0.426954553694128 -0.583541049321916 -0.477172110195032 1
0.615250023538447 0.59594655744501 0.641433109293779 0.684334075503714 0.776793584459013 0.890603945164977 0.978896935365152 1.04783760571907 1.20077241872544 1.22852398859507 1.16462762724712 1.20721957995105 0.502384308511071 -0.280943853661869 -0.29944568846298 -0.308135883770853 -0.294787458946513 -0.273338023178766 -0.305796877850975 -0.333269140087739 -0.365014848737151 -0.40145052086181 -0.386692749664922 -0.364105746460328 -0.382178248540486 -0.316739762840502 -0.338717928845114 -0.229242634256584 -0.215731209602549 -0.220987293017992 -0.306396687966366 -0.401766701388133 -0.399269345906736 -0.350649672279653 -0.437084323617258 -0.458049637903382 -0.447555786527502 -0.474861143843995 -0.563268550091787 -0.602228264808469 -0.756915913706301 -0.93104338948972 -0.538665278120031 -0.0174418382934761 0.4197974074799 0.809509658900701 0.988767894572924 1.26139171223083 1.63058059323988 1.56244153574675 1.57166991187706 0.984670413089298 1.38963226793677 1.82638781782424 0.927940485172132 0.0208469493151073 0.070557876801807 0.157537002966818 0.196351174326452 0.230070212240329 0.255211969837254 0.754523791232878 1.30531062338559 0.74337082527037 0.166916179821346 0.213451737217804 0.241949655881951 0.251233420381822 0.262273584928929 0.273751625211609 0.257554112183008 0.259808482017744 0.332827006681552 0.345486746236451 0.336590853541091 -0.0896888970205554 -0.45965871599753 -0.500248094178044 -0.545225315397387 -0.564076874000619 -0.523026294310867 -0.494671638689386 -0.496319252615015 -0.504927509699328 -0.345858911688993 -0.136392575414575 0.297176052052129 0.797517554327024 0.775621368017257 0.759775918265715 0.656082575266063 0.536391220792643 0.609328694016566 0.608055155713261 0.642792603757315 0.676514051023158 0.702996197810052 0.860599827050682 1.00338135480369 0.773596174598611 0.512412555130092 0.406446436954961 0.446518224311136 0.716709746307118 0.861343186064928 0.775700967679074 0.701652349367223 0.623215754474076 0.804824338426209 1.10635419553031 0.93750391613261 0.753024342216814 0.209700408884961 -0.252057168698542 -0.345830864423651 0.231255055619566 0.783914911356924 0.791974588509217 1.13919480341395 1.19836073483707 1.02506801908095 0.834519329645328 0.70241171654977 0.537450358032513 0.262828203963187 -0.0479866683212458 -0.258262825590736 -0.350513878490658 -0.423432713353407 -0.397028154651267 -0.419853917130265 -0.294692347444562 -0.12958686736117 0.080652873777411 0.241675991240087 0.448661070688005 0.599615082380606 0.902626188312367 1.2814105233321 1.88737795367569 2.28963375359081 2.28605368028294 0.913042468839912 0.857947244109193 1
-0.497938101951841 -0.458693726204145 -0.512072144306669 -0.470956506748176 -0.454090571620252 -0.50490169252552 -0.518526881246752 -0.488218418205628 -0.56344002130697 -0.541668571335473 -0.49076555433888 -0.447979441712218 -0.362012222309448 -0.348777379696928 -0.572574297417337 -0.579976068767195 -0.463863643578608 -0.292452570254204 -0.11174280412217 -0.231748670946102 -0.385502118076935 -0.358768244574081 -0.206835656797516 -0.0686289138897828 -0.337406309238639 -0.427037997143637 -0.512543238017232 -0.41915471172816 -0.342908996922829 -0.430453921471065 -0.431432933197303 -0.422417188609682 -0.419995656581058 -0.350649672279653 -0.330057826200435 -0.375207201507894 -0.429298553309383 -0.492383695277353 -0.49898683253495 -0.545544252694985 -0.746116970697769 -0.93104338948972 -0.996868329572039 -0.989077023094753 -1.10546438263526 0.41124613444455 0.290410022296409 0.110181806188838 -0.0529152496478124 -0.12176165273785 -0.187720047135234 -0.195940302554187 -0.164592541151991 -0.0108110018261594 0.118613979934315 0.735599497261632 1.40132393570872 1.2329258831385 0.912810843904964 0.618509481317799 0.594910458673848 2.42757873066441 2.35598569347989 2.14844546895392 1.97535026359488 1.73853928410997 2.13424439113869 1.8633477623753 1.59488069391534 1.09325306308522 0.550249771065137 0.471098512574343 0.488313280241582 0.438096745227607 1.95495837251127 3.13536133730743 2.27695036811371 1.73553142741709 1.82373388542767 1.93137842111732 1.19073209672893 0.438727522309032 1.30920390455267 2.17618340294728 1.97755380970306 1.86171521728302 0.752305897355093 0.857296084963328 2.25256425681092 3.69961961063549 2.46757963495012 1.1514616483495 0.778643821496686 0.364404448665558 0.0182836826976892 -0.298537505117379 -0.634232905687954 -0.554814522648767 -0.569030495685646 -0.603587862655139 -0.581920906134834 -0.525532654151955 -0.597500282079549 -0.414188530201302 -0.240609005590194 1.55813167740634 3.25541861823222 3.24826613857849 1.66208109974071 0.306447605031356 0.249600891562246 0.681653891177396 0.519507846329052 0.133506176498548 -0.230535070433743 -0.273704108127546 0.369398179705917 1.04011284078365 1.36737059502722 1.70390337163906 1.77308590407154 1.83407285675175 1.67706132999324 1.32587481805733 1.05999541190415 0.557087260451959 0.163358898599416 -0.246486676300521 -0.520373575230617 -0.776009575000203 -0.848573328256032 -0.864812701599678 -0.857435588621148 -0.818936872201407 -0.857570913230502 -0.939823690155647 -0.924931204716884 -0.926295274683184 -0.809906069323565 -0.723624244761927 -0.569906653264844 -0.449283839570483 -0.193127957627526 0.0222236788195254 1
0.695583187233622 0.730581487272562 0.811066234823256 0.73882891428918 0.821553008316441 1.01981743013632 1.07506176762463 1.07602211991952 1.17009046324662 1.07324393947836 0.893745106623958 0.254699388239169 -0.461750283557969 -0.450527668749517 -0.265304612343686 -0.253767846771585 -0.238428730735815 -0.23510892902789 -0.266986063105214 -0.272356858602757 -0.303553040717799 -0.294744830142487 -0.229317793405942 -0.227731823735461 -0.315020339587716 -0.40497835028301 -0.425630583431173 -0.41915471172816 -0.194534911715836 -0.200040630172685 -0.202199816940585 -0.319164752501938 -0.316364103209447 -0.264527289867458 -0.201626029300248 -0.313075374211279 -0.429298553309383 -0.404770938110564 -0.515057261924159 -0.658912276921953 -0.832508514766019 -0.980192257490233 -0.966985521868647 -1.05176316404967 -1.17427318519685 -1.00610346729646 -0.808644989810894 -0.892852567392305 -0.934208375454791 -0.0543935251984663 0.849271385660091 1.46168484365232 2.64265071867499 3.84488915257171 4.92625501104851 5.0734080641095 2.83545046521035 2.99387517441964 1.45015559608885 0.0546460262053432 -0.327128296739764 -0.68106528582773 0.0673865308982377 0.839171369157885 0.480955631494595 0.08272994748419 0.219422337605085 0.405819727148319 0.589963857630507 1.07110437557512 1.49338022746311 1.29613577474773 1.37976791531909 1.39506673480288 1.40184542298982 2.42285023902567 2.23309445330423 1.85368237774529 1.36706705153368 0.834585569634035 0.70386891745626 0.707977280289344 0.779224470359173 0.894305458180215 1.81225171885303 2.59145893287693 1.8390445075683 0.976853146235936 1.03026669367134 1.00821341339556 1.0352331226418 1.53718378088516 2.04850727759759 1.95828615726928 0.613054083706856 0.68688693991827 0.38206121297053 0.0844048610864681 0.234909397797624 0.913648788556619 1.51649171031131 1.74929803059288 2.73905370741645 3.51194888258265 2.86225637617554 2.49139240346657 2.36160042412947 1.90208645442238 1.54190491824802 0.858960404654342 0.0796483796095685 0.00759963136067846 -0.0856973803059172 -0.139893286459389 -0.216970859376107 -0.26041570908157 -0.281074229961818 -0.315103767792078 -0.249417871261073 -0.237380353680579 -0.26124311024866 -0.280090718566872 -0.293580589158885 -0.320134142345359 -0.345536244202285 -0.353922924442529 -0.377722314111279 -0.402527479585727 -0.371233787727216 -0.304216378239282 -0.292825943463371 -0.318121951039978 -0.282818177100113 -0.206285234853764 -0.458584999755992 -0.7764725418211 -0.832844516234485 -0.79943367031355 -0.680546280087132 -0.632010132536046 -0.626196818754129 -0.203661694930583 0.218974750272108 0.705070982165962 1
-0.738937593037367 -0.683085275916731 -0.65908751976555 -0.590845152076202 -0.521229707406394 -0.530744389519788 -0.600953880326306 -0.615048732107667 -0.609462954525207 -0.106884433808672 0.547617441383248 1.09791398418083 0.568876349343418 -0.026568131030398 -0.197022460105096 -0.362503920770121 -0.426291158104809 -0.464483493933148 -0.480445544206899 -0.495701890714357 -0.549400272795206 -0.550838487868863 -0.454139159490199 -0.477750682064384 -0.60603794504972 -0.669694112610534 -0.534271401663747 -0.398053369786874 -0.53367567790325 -0.556133898542909 -0.55646917842824 -0.566970599160523 -0.627258763324281 -0.544425032707092 -0.501300222067351 -0.582313292496612 -0.557099185836216 -0.492383695277353 -0.547198120702577 -0.74393829509218 -0.897302172817206 -0.803256332688386 -0.658196508933598 -0.80101860022999 -1.05959184759421 -1.19352159645229 -1.27803306789839 -0.0379937262720131 -0.0416166198297742 0.495779516373171 0.138524448575655 -0.26749246713864 -0.188689049820034 -0.143766179564017 -0.207532522176447 -0.287236045489429 -0.87260641737494 -1.50931576129929 -1.36450739154102 -1.23597477105206 -1.18850660771827 -1.17758481623967 -1.14973211465655 -1.13006203297436 -1.10007057348107 -1.07197919516274 -1.07589846331471 -1.06275018713341 -0.688028205905645 -0.335337281316074 -0.588011124587584 -0.776518810712243 -0.848868672374674 -0.560033243899296 -0.288221922770182 -0.0240628748103928 0.189408823182699 0.199569073150514 0.25394164391709 0.0497246300404884 -0.172484805234545 -0.395946727429938 -0.631059786732007 -0.757692174864664 -0.915232780172421 -0.900885991751047 -0.882446200059638 -0.886244391928871 -0.894851968273512 -0.875770924672402 -0.871051573886193 -0.829273626833609 -0.851014280499474 -0.803088522604686 -0.824307718731964 -0.848300616558321 -0.816096063763683 -0.805936423401894 -0.840951342010869 -0.848679937081654 -0.796274883083634 -0.746000826241764 -0.812761829788968 -0.819604893477906 -0.772252606827314 -0.836294831879505 -0.8944515686734 -0.908063636253498 -0.893665693337099 -0.889289050869136 -0.899601808308243 0.642003640599942 1.93885819927059 1.15700160193083 0.420547060332799 0.583397630337947 0.305626374836531 0.0857349474204598 0.31776195360619 0.544525591239831 -0.13540832585772 -0.848182291526639 -0.528350204075925 -0.230226089886389 -0.25463121171779 -0.129569669953588 -0.138803337070193 0.0284423580591288 0.217868372911219 -0.103124196013316 -0.499246400672074 0.400385892552771 1.26481805126321 1.36024173659211 1.04779038785185 1.3017170675462 1.68419163561775 1.87523182181289 1.08737083947745 0.352841573892179 -0.536132553971274 -0.639082769519496 -0.648609897937648 -0.599473119749618 1
-0.589747431889184 -0.481132881175403 -0.387674518918386 -0.394663732448522 -0.420521003727181 -0.466137647034117 -0.449837715347123 -0.431849389804722 -0.410030243912847 -0.370860517307087 -0.340275265103789 -0.30744367572194 -0.2955201814771 -0.297902235170634 -0.316516226522627 -0.362503920770121 -0.351146187157211 -0.349796211480519 -0.325202285223855 -0.333269140087739 -0.344527579397367 -0.337427106430216 -0.296764203231219 -0.295918785097894 -0.315020339587716 -0.338799409701129 -0.338717928845114 -0.313648002021729 -0.279320103262689 -0.262880618708607 -0.243878565350897 -0.236562803615742 -0.233458860512158 0.0369010485752254 0.312101158300501 1.13666726270975 1.70679773321055 1.13721358802492 0.513450218985239 0.148834895695197 -0.238566649296802 -0.488703577485102 -0.608391829427945 -0.633855557683534 0.110157795952762 0.868077824261899 1.37801654469426 0.96504064730913 0.579808020162326 0.697883898991323 0.965787276985408 1.22317762837081 1.02818463791613 0.859441070639818 0.541396482670489 0.328929944119644 0.122238112099163 0.197864085973256 0.209145096997497 0.205009614235331 0.146023169854063 0.0421262041200952 0.0881919778307982 0.221790086327236 0.361837218790949 0.398640939340424 0.410904542958446 0.549364154860067 0.68827093944098 0.561684562842877 0.387641071686177 0.219562761911725 0.229169490974866 0.222006747581576 0.244405361954182 0.219690921970211 0.171866457258909 0.208657607791145 0.263455536289881 0.341531902453474 0.392276482721751 0.393852562645646 0.383985570282664 1.68870869155699 1.67449997647801 0.871348746119865 0.213580774343421 0.319289309236592 0.81636462012191 1.32911184460493 0.961509405096514 0.557241065794571 0.566999912146536 0.496381914983064 0.474274323471384 0.489802050911141 0.489039541250371 0.575234030740309 0.636879344539258 0.575188304824766 0.534976131651018 0.426488998054034 0.446518224311136 0.35396878969121 0.271702101056486 0.21951528245126 0.400672753393849 0.497011409084441 0.476342775679531 0.55384139590732 0.403367449995622 0.22171098447893 -0.0424684355462765 -0.266077653978437 -0.237317175962561 -0.034512925299967 0.178082765097759 0.295698083960361 0.45466742857415 0.571487865202604 0.661545308618233 0.683507645693997 0.666840562774461 0.551282366103123 0.283806288382686 -0.00719516750507466 -0.0896141359146754 -0.164751017436841 -0.177352063972794 -0.110858510714315 0.898061309663759 0.915837171651916 0.774477860098593 0.670039259073878 0.559236208087147 0.403285751706186 0.231268328451012 0.331748968649016 0.526811752786241 0.570425090428647 0.477090424835846 0.477381524298228 0.533474185248144 0.542002969426514 1
1.15462983692034 0.539848670016864 -0.0257905177888334 -0.0240988287073505 -0.00649633304597372 0.0248735958569834 -0.216294551288386 -0.445941646904948 -0.471394154870496 -0.51061256151213 -0.475716525415371 -0.432364356602187 -0.378635232517535 -0.365735761205693 -0.367727840701569 -0.362503920770121 -0.257214973472714 -0.23510892902789 -0.228175248359453 -0.191140483289448 -0.180629424679095 -0.273403691998622 -0.364210613056496 -0.227731823735461 -0.247862430634946 -0.272620469119249 -0.295261601552085 -0.398053369786874 -0.385301592696256 -0.409507258625758 -0.368914810581834 -0.339815239723486 -0.337090413883769 -0.264527289867458 -0.244436628266977 0.349664116952619 0.793936072304594 1.06712338229149 1.20447868272124 0.687333010773298 0.0746026979506032 -0.547682219085718 -1.02675113727543 -0.362215613545542 0.328052337397785 0.258968904505434 -0.00725071014931897 -0.186169258732864 -0.143304288192118 0.293675133755018 0.756058672599837 0.92504360926892 0.763123042567655 0.641878052523323 0.396442481732372 0.144080147236922 0.109318053274824 0.049998114949649 0.183557251655407 0.117297521217838 0.0610985476449149 0.0313323012850531 0.0777892543645179 0.147278552192503 0.221060912868458 0.300599597040214 0.365849906404714 0.37269408998407 0.360580666739402 0.318049000231804 0.355119331810385 0.370484212309296 0.467581777100245 0.80853674119223 1.12528894822909 0.772824537741581 0.478857860925234 0.463136577728803 0.444219491372918 0.955333406494581 1.4049518956089 0.977227038269657 0.67143204306558 0.397803437319732 0.544935689002822 0.680225392035747 0.770882625734806 1.31559815317499 1.37658433656089 1.4326274675757 0.74033825246067 0.734464748310955 0.630493084951581 0.536990366157681 0.642792603757315 0.821734495554728 0.713694030638036 0.643721821854798 0.707815217493664 0.64521461180377 0.568821496432408 0.456552839702645 0.521859766009433 0.503332713003643 0.793679454998385 1.11506850442825 1.1485614464186 0.985001544591031 0.876930047321821 0.875453324046073 0.549041031669346 0.205850884247948 0.0151701574665776 -0.146903529099336 -0.20340664831847 -0.247127310035593 0.917835701582634 0.925587493580063 0.611130828537533 0.901775721246571 1.1788660888921 1.03586824158043 0.844696331651007 0.49595433382068 0.423660184512679 0.30553967208557 -0.00528979107664497 -0.335652849606353 -0.333948840851366 -0.296482063538283 -0.380157675359361 -0.435269969017056 -0.50500357622158 -0.679345359894349 -0.857570913230502 -0.903523434970192 -0.95562676754435 -0.905151673954911 -0.788346104450826 -0.769431300874867 -0.795067315221982 -0.694905984210382 -0.702833938450757 -0.701390627711773 1
0.684107020991454 0.562287824988122 0.494417733834898 0.063092913349396 -0.342192011976682 -0.440294950039849 -0.463575548527049 -0.474126161105401 -0.410030243912847 -0.355332512395415 -0.32522623618028 -0.29182859061191 -0.345389212101361 -0.416610905731987 -0.333586764582275 -0.253767846771585 -0.294787458946513 -0.349796211480519 -0.344607692596736 -0.109924107976138 -0.0986803473199593 -0.166698001279299 -0.229317793405942 -0.227731823735461 -0.158318552031253 -0.316739762840502 -0.251805274259055 -0.250343976197871 -0.215731209602549 -0.220987293017992 -0.306396687966366 -0.27786377805884 -0.212732549837835 -0.242996694264409 -0.265841927750342 -0.230232937815792 -0.191954521473835 -0.141932666610198 -0.257930391696809 2.11860431663878 1.31648114393169 0.759677669727932 0.527154863300946 0.410913458231818 0.591819413883866 0.680659695106064 1.00021638428237 0.657291464505824 0.342536793983524 1.42770528066798 2.63196452293745 1.54516236900085 0.449868429883099 0.230925684969945 0.00989847923072807 0.0947868680681958 0.742400935667435 1.43456129817069 1.36059813739153 0.21753991323783 0.206683614289169 0.150065232470517 0.17141376556104 1.90362185679693 3.69715277449303 2.83878101436789 1.98781682233907 1.04624871232381 0.120274466758246 0.683502344148413 1.88364110597261 2.88584171893548 2.75841287421802 2.50638672269675 2.30321467406182 2.01034381370465 1.77699293928569 1.87185944702655 1.91887280915558 1.97162770007084 1.78470517544159 1.50675156229761 0.913965004476165 0.307530342617826 -0.198923719822302 -0.648950661367437 -0.724544008832078 -0.8065396844138 -0.742064772881064 -0.648036554136715 -0.576156703705067 -0.662474866818189 -0.819267694096951 -0.792936409811032 -0.645876598429214 -0.671961505341415 -0.634232905687954 -0.623302313763256 -0.61632107765525 -0.591916811491972 -0.660893423958076 -0.63576674019686 -0.629789514235962 -0.627565563504778 -0.67559013387511 -0.751452947692212 -0.76676325523015 -0.756618421785936 -0.757466020978721 -0.757345695735288 0.249600891562246 1.18124704845332 1.04546000757135 0.862571411053047 0.691831281485524 0.523599834631052 0.375775360192855 0.314785641827624 0.298204028610767 0.28838398859349 0.249086848670152 0.201708463563563 0.133273256144824 0.0325820634552169 0.0110911909291981 0.108380751474077 0.254710272173949 0.206774704670793 0.150755468534688 0.0979679862126503 -0.0149522510670407 -0.154114725872068 -0.298141308074007 -0.648325023826114 -0.833143204242267 -1.08502471089747 -0.996554184647638 -1.02144147796041 -0.960825823432737 -0.849593649072514 -0.761293215928411 -0.706070627148559 -0.626920281732404 -0.721774129304203 1
-0.693032928068696 -0.649426543459843 -0.602543144589057 -0.579946184319108 -0.577178987228178 -0.608272480502594 -0.559740380786529 -0.474126161105401 -0.486735132609909 -0.464028546777115 -0.400471380797826 -0.401134186382125 -0.461750283557969 -0.433569287240752 -0.470151069059453 -0.543730710767682 -0.539008614526205 -0.464483493933148 -0.480445544206899 -0.495701890714357 -0.487938464775854 -0.465473935293404 -0.454139159490199 -0.432292707822762 -0.426950187842333 -0.338799409701129 -0.316989765198599 -0.376952027845588 -0.385301592696256 -0.325720607244529 -0.306396687966366 0.238398402479881 1.09302502264447 1.71628750561303 1.53220322885228 1.15737787180862 0.209704609324784 -0.5975190038775 -0.627550267648624 -0.772280301148922 -0.875704286800144 -0.999851804690438 -1.06659488087995 -1.09355392468629 -0.60086649718363 -0.268144583745354 -0.671263113297481 -1.28038857536684 -1.32966041908613 -1.3231599271902 -1.34122737125588 -1.43617782201805 -1.59833480690054 -1.00193141769019 -0.424963523583622 0.0947868680681958 0.109318053274824 0.103767558958233 0.0684119476160036 0.0421157272028441 0.000438103209808737 -0.0226372128901578 -0.192681555758769 -0.34236867212146 -0.601939029447641 -0.886789993040115 -0.861888939684483 -0.819828847928911 -0.840950333166381 -0.889054469068512 -0.891547363428309 -0.846948820897776 -0.859234423945342 -0.827573240984857 -0.79012071029891 -0.520945614401624 -0.293006239721525 -0.0639984314277739 0.18734439730755 -0.13139712525033 -0.44512818562724 -0.476721654824032 -0.487336550340549 -0.513954819169518 -0.612178946947371 -0.640263236181795 -0.650237095313227 -0.686982623141192 -0.701321520776411 -0.668739678730868 -0.281261833523942 0.108969398253129 -0.35365109352662 -0.752327958636415 -0.784656358664686 -0.765317505397424 -0.698419902655859 -0.691790104877745 -0.687256950609656 -0.638601016144641 -0.60448448265576 -0.615724179097786 -0.758946442861613 -0.798267190147558 0.465027046960893 0.398625926846658 0.309466815220099 0.404461555798709 0.508389757410915 0.661045371953571 0.694714613343069 1.04643619648997 1.25439990724294 0.715356315614158 0.217083894468254 -0.00129192768502541 -0.0387413714581522 -0.0287903997831226 -0.00820346298419085 -0.00146045650631715 -0.177353253988033 -0.366383109396204 -0.556807127096172 -0.755842396569601 -0.856002965076762 -0.958996853215733 -0.953938670504486 -0.952385548305025 -0.885766054613951 -0.49757424576425 -0.126101728025573 -0.193164065197761 -0.160233129308958 -0.563019099638468 -0.483012708744227 0.149183965408001 0.967961836310201 0.490325974111058 -0.0337473339049677 -0.792334828931338 -0.738777149732697 -0.761893841839445 -0.778747595169111 -0.75234938169285 1
0.546393026085439 -0.0884476691783775 -0.681705269836147 -0.569047216562015 -0.487660139513323 -0.556587086514057 -0.587216047146381 -0.516402932406081 -0.440712199391672 -0.464028546777115 -0.49076555433888 -0.49482469704231 -0.494996303974143 -0.535319576293341 -0.572574297417337 -0.543730710767682 -0.482649886315507 -0.483598041008586 -0.51925635895266 -0.495701890714357 -0.446963926096287 -0.422791659005675 -0.386692749664922 -0.318647772218706 -0.292634369936793 -0.316739762840502 -0.338717928845114 -0.41915471172816 -0.47008678424311 -0.514240572852295 -0.55646917842824 -0.546320111938975 -0.52362720995267 -0.479833245897946 -0.501300222067351 -0.561602683397741 -0.520584719399978 -0.579996452444142 -0.675761555816252 -0.772280301148922 0.603750905368633 0.327167631323416 0.258209593970419 -0.00699414813432257 -0.027459809170411 0.270682537577673 0.530828306194881 1.28418794799404 2.05992852632533 0.877532239096347 -0.280932760195488 0.591133507874803 1.53421131994502 0.653964886863128 -0.243771022410976 -0.114709568398889 0.0317977003287899 -0.272618549101857 -0.584078108607284 -0.885126398982084 -1.15211034105721 -1.14520310773454 -1.16013483812283 -1.11941752809797 -1.0675837336528 -1.06108571268493 -1.12095309986844 -1.05170830807866 -1.01571847860722 -1.03302093788415 -1.03247490289008 -0.977747411242337 -0.973257691222698 -0.940763239751825 -0.872063369487273 -0.83032543339239 -0.77542130262575 -0.772904133396963 -0.802100409462755 -0.845821826675225 -0.824881465459922 -0.79084637246773 -0.837661939044728 -0.884074507447333 -0.915232780172421 -0.840074015451555 -0.938176385198776 -0.896207480368256 -0.82355127709037 -0.782606863998711 -0.828923735288889 -0.8605483943365 -0.808685498629444 -0.81324063539834 -0.804482038698325 -0.765317505397424 -0.730513401139811 -0.77169252784465 -0.805483405533666 -0.790324681265817 -0.773711306562708 -0.766043387340837 -0.823524907174439 -0.872949151803774 -0.849582585189077 -0.874002335962747 -0.91269275630815 -0.891236390201547 -0.885653947904254 -0.930521349348463 -0.972438599145105 -0.452343275337788 0.00796533333997086 0.645253889214687 1.23439972379098 0.902319207441386 0.586222316261828 0.944675051447327 1.36737059502722 0.955700269172116 0.49376559609698 -0.0571687089244323 -0.62794943464679 -0.479202235157384 -0.331550854589286 1.00579376942984 2.44714323796274 3.14925842376326 3.73756735799149 3.19169386661213 2.51766797391666 2.26694431232089 2.02331303447098 1.68595526530858 1.40606345301264 0.884264132913465 0.241500182726834 0.194315563915246 0.19263229725879 0.341389809863944 0.387026160052991 0.43272295254552 0.153905901656376 -0.120460832327491 1
2.25634179616846 1.63936726360854 1.10509698574102 1.00040414045942 0.967021135853081 1.71757024898157 2.46258291879713 2.66844717224513 3.08771268067315 3.07635657308398 3.06080527160927 3.29964098469518 3.36154206430202 3.26335788166997 2.87567439063142 2.66398347218915 2.12863785411351 1.94394943757206 1.75117630367436 1.87987708719994 1.78614843194016 1.73266329352466 1.86152091117765 1.88606397849998 1.81164677725 1.62450916089467 1.42126332652258 1.50106740492889 1.62834670654151 1.58042571167844 1.52746824208738 1.6013305591021 1.52827754680524 1.52251214518559 1.44658203091882 1.28164152640185 0.793936072304594 0.401266427823893 -0.113296527193925 -0.361321213326161 -0.638127540612457 -0.832745653488694 -1.00682926547317 -1.10400161484544 -1.18574131895711 -1.32237156024693 -1.40396645470235 -1.41716598994608 -1.39745219799436 -1.1659676295983 -0.956724929882328 -0.744506897701664 -0.477847153836547 -0.0712451735251853 0.323965481263314 -0.237942766320703 -0.859686358550601 -0.850640072194138 -0.89113225271236 -0.960308192997078 -0.812411852220613 -0.886149439693531 -0.931274921864666 -0.853304906188204 -0.807689015026665 0.877954168363676 0.917769204187931 0.979997437995309 1.03780723032266 0.860691844229193 0.647814990692513 1.0144157340056 1.53525418887912 1.61115673244891 1.67840189775055 1.62596282647369 1.83839122001896 2.30810910977682 2.51824802864144 1.85087986321029 1.00572408860531 1.82985127187398 2.73745356619279 2.7358765900991 2.32652489038645 2.19183737433741 2.50780672923796 2.7403198000069 1.65160128826729 1.71211964959677 1.86725793493854 1.96460560342468 3.98504904815147 5.7754805676833 4.38984613011507 3.31122783038163 3.37745440480606 3.75991631756407 4.02997860085835 3.97146419330647 3.89694903326904 3.41283060181598 3.02965679682417 1.86894572614589 0.63901949827486 0.521175315117193 0.428034534845973 0.396047932772733 0.380201830485382 0.586827234690782 0.718993543622024 0.864045043833685 0.901363525039212 0.778448499373682 0.657920753841434 0.590041829860935 0.53520487236632 0.537473816945701 0.59157290354211 0.376011378972502 0.11626124292416 -0.0715507740626542 -0.265123666138637 -0.0296619728625317 0.220872035124189 0.679461762900472 1.2244402378113 1.1950331254771 1.1201640873068 1.02608575033249 0.858365067892855 0.509724042664711 0.276476103447029 0.103918125828587 -0.287591036838345 -0.758322414228372 -0.689598556372976 -0.704287467036325 -0.605086403032546 -0.609106604479575 -0.592422719460558 -0.549765626014078 -0.507627392603562 -0.466980359398817 1
-0.555318933162681 -0.52601119111792 -0.500763269271371 -0.416461667962709 -0.364571723905396 -0.427373601542714 -0.477313381706975 -0.502310675305854 -0.456053177131084 -0.40191652713043 -0.355324294027298 -0.385519101272094 -0.328766201893274 -0.263985472153105 -0.265304612343686 -0.308135883770853 -0.38871867263101 -0.349796211480519 -0.266986063105214 -0.25205276477443 -0.324040310057583 -0.337427106430216 -0.206835656797516 0.272305892922385 0.692348294703835 1.33773375170652 1.96446741768545 1.39556069522246 0.907672578393259 0.239839289578769 -0.431432933197303 -0.27786377805884 -0.233458860512158 -0.242996694264409 -0.265841927750342 -0.271654156013535 -0.338012387218788 -0.422293489543922 -0.547198120702577 -0.644741273893582 0.106999526976197 0.700699028127316 0.447467376091901 0.306436556640283 0.821182089089154 0.739227860467262 1.92754405074791 1.88828819571905 1.49499703542342 1.11332068548419 0.126872859443123 0.126044438075855 1.20890845292645 1.282480272533 0.710509483764958 0.119433507652559 -0.446244476171753 -0.796870628185553 -1.13421678346221 -1.14826267803456 -1.12784616328316 -1.04805798221916 -0.972885815729787 -0.938460945199328 -0.894320587902044 -0.854109545606712 -0.884416257961348 -0.86399636414791 -0.873719360436539 -0.900128812823561 -0.880706783469712 -0.826825960844766 -0.828137169233336 -0.817283241096951 -0.800363542697455 -0.755324265152204 -0.72279420485438 -0.72746146019381 -0.735503162853215 -0.755260949029816 -0.708034302434482 -0.665196485410251 1.71342550690365 1.70676331049737 1.23369440087794 0.723662517963956 0.659422255456529 0.757665200569488 1.39695596261321 1.45333059216985 2.22534456301562 2.93412339601431 3.6040900113212 4.09022984393668 4.54845157038418 5.36505983161383 4.27607236235672 3.23484325235298 3.21421606188268 3.00276694676358 2.87030630156689 3.91389462929282 4.21359530922598 2.89315548600257 1.44131802377815 1.67125418965606 1.5863499496526 1.39726907286384 1.32558779156119 1.49393780123598 1.58494205690472 1.51430915330393 1.30483367612919 1.04483771969167 0.793562864417796 0.497023036539099 0.280117652888777 0.123910063154987 -0.00820346298419085 -0.17671523726434 0.137233706989317 0.467776668620668 0.538784409183348 0.57203037820904 0.591484859868671 0.563885843921321 0.500656277951537 0.451981681261832 0.486319990417341 0.585229812375569 0.54079513372562 0.564393117720681 -0.765496802777783 -0.694855527928467 -0.776145216603051 -0.894448371173828 -0.822612661958663 -0.788861869949414 -0.734446192268979 -0.700720716705456 -0.659970918047699 -0.672576698334027 -0.65945470604027 -0.650431873730695 1
-0.0733199509916281 0.28179838784739 0.686668609434973 0.597142333446968 0.552996465171874 0.128244383834057 -0.394886382627421 -0.361388104303589 -0.471394154870496 -0.448500541865444 -0.460667496491862 -0.49482469704231 -0.478373293766056 -0.501402813275811 -0.538433221298042 -0.471239994768658 -0.463863643578608 -0.44536894685771 -0.461040136834019 -0.455093703057703 -0.385502118076935 -0.358768244574081 -0.319246339839645 -0.318647772218706 -0.292634369936793 -0.316739762840502 -0.338717928845114 -0.355850685904302 -0.342908996922829 -0.451400584316373 -0.55646917842824 -0.587621086382072 -0.585806141975636 -0.58748622391319 -0.565516120517445 -0.582313292496612 -0.593613652272454 -0.667609209610931 -0.74004327337309 -0.673083279950324 -0.810910628748957 -0.960532710290028 -1.03671207317656 -1.00997240341306 -1.08252811511473 -1.07638526572989 -1.04906327370937 -0.676288327641831 -0.278887846008576 -0.582110524256975 -0.89846698421967 -1.18574524597246 -1.41761099189022 -1.46123112260279 -1.21013102866509 -0.989665273643772 -1.26020818210511 -0.985063682215598 -0.673635567304598 -0.195959953844637 0.255211969837254 0.11768352396539 0.0777892543645179 0.125989542439722 0.188574073040191 0.224345219695606 0.805132612803601 1.3554213258568 0.808424039431558 0.26267728145656 0.2900758520588 0.289992772097258 -0.143997565569205 -0.60119324345092 -0.749149380704728 -0.877201163542506 -0.801734851511435 -0.745638529475071 -0.754530947598798 -0.715011670076301 -0.776195147532655 -0.72802142893899 -0.69393870265327 -0.658391770692568 -0.0611719774472788 0.558601439436763 1.17028228589863 1.88349419421988 0.704320676834114 -0.534169368868871 -0.523496905458438 -0.203778276775783 0.0802189206411892 -0.38685189806486 -0.814394878715145 -0.298537505117379 0.253687219034722 0.404014552954086 0.54229818060005 0.703569867619607 0.817020838162597 0.677021011792453 -0.317660270057303 -0.360844271875433 -0.482265187970703 -0.610049807380056 -0.65731612942165 -0.487382484954714 -0.340855258470739 -0.369762090029612 -0.430209156248465 -0.555433926839168 -0.66208331043446 0.175567632338231 0.969897608167068 1.28103858025172 1.55555375027649 1.19281330372176 0.930576936796106 0.632152981618843 0.186169456474682 -0.287281751135983 -0.606606742381605 -0.935658501487542 -0.967886081980757 -1.13576002341914 -1.17880359007257 -1.18273149601176 -1.10947573586905 -1.03897627483416 -0.618335125984787 -0.154114725872068 -0.137248432848117 -0.0822038905808234 -0.0351713772932463 0.0221330722589093 0.02663124293457 -0.0699794451881571 -0.292466912377834 -0.551847784338399 -0.581164686362701 -0.66141205539585 -0.713678746553379 -0.630048372138264 1
-0.520890434436177 -0.469913303689774 -0.398983393953684 -0.394663732448522 -0.420521003727181 -0.440294950039849 -0.436099882167198 -0.361388104303589 -0.256620466518725 -0.308748497660401 -0.370373322950808 -0.213753165061755 -0.0627980385638839 0.753517418372781 1.56124296003858 1.68535880620232 2.86130132085258 4.00832052171939 3.96339274418273 4.05241512683096 4.14218440601532 4.33628214707615 4.60434157740558 4.65900040723894 4.5875070139645 4.49226325277618 4.33283725515557 4.13873514758966 4.12950985717369 4.01023860173409 4.06987189511643 4.12069000013106 4.05688744907255 4.1277142131545 4.16505506530612 4.01544192745293 3.49600658858621 3.32753251719464 2.97222591553427 2.54373440748991 1.71604203524735 1.25116634973306 1.62285781242532 2.17657309512876 2.5758065544096 2.74225911582025 1.21773768876195 -0.163373022969656 0.173057346712951 0.518235558886299 1.14056111397338 1.75981886275421 1.16071543559036 0.581443880824297 0.710509483764958 0.834186055599083 1.00080211215421 1.00440574610202 0.874429075891829 2.63588762072014 4.27093339144128 4.97493979973436 4.43653038673594 4.19219040522089 3.54554752196112 2.80610056693449 2.91143687169057 0.405819727148319 0.404272703099613 0.428792437782291 0.431003391520566 0.370484212309296 0.405387267676233 0.4278067453397 0.479990507120728 0.407193842570675 0.277120652801649 0.245011746353667 0.311024998153838 0.37171886166861 0.363064691965391 0.53745243356848 0.743293661261309 0.686677340365831 0.600036385952831 0.741037368335239 1.03095682305079 1.15618873814485 1.09138157182832 1.14278372325755 0.982573324395166 0.786589360815774 1.55114409062474 2.23239320269795 2.28832404654934 2.53326116324822 2.65000177250315 0.917672986312756 0.991558709311289 1.05370140251463 1.06522017989279 0.877446622783188 0.941619784042801 0.83406711462403 0.629353250979639 0.502321563075573 1.43129985475722 2.16290876822763 1.95050393532316 1.97223246359618 2.23238019767682 2.45005506693184 1.69389417896596 1.13597087401098 1.13945024638752 1.18801978692988 1.11552829667773 1.11010055296361 1.1783106534048 1.69042223465767 2.03174629420847 2.38059133200419 2.08968671378683 1.75466706824627 1.52151326913313 1.43410452799964 0.212548099754933 0.229066247997251 0.225325362286389 0.283591539036619 0.421706408412907 0.564393117720681 0.590600288411861 0.607998586937408 0.673232183365578 0.675537665597099 0.681469916587183 0.775764583942733 1.01191096242286 1.29188622420746 1.42276520505582 1.72782153337408 1.99752327910211 2.53958612548474 1
-0.67008059558436 -0.582109078546067 -0.478145519200774 -0.438259603476896 -0.431710859691538 -0.440294950039849 -0.422362048987272 -0.389572618504042 -0.364007310694611 -0.417444532042101 -0.49076555433888 -0.588515207702495 -0.494996303974143 -0.365735761205693 -0.453080530999806 -0.543730710767682 -0.576581100000004 -0.483598041008586 -0.402823914715377 -0.394181421572721 -0.405989387416719 -0.486815073437269 -0.521585569315476 -0.477750682064384 -0.40456421819141 -0.338799409701129 -0.534271401663747 -0.672370815023595 -0.47008678424311 -0.283827281553914 -0.327236062171522 0.651408146910857 1.63190910017685 1.82394048362828 0.761612447451157 -0.333785983310151 -0.374526853655026 -0.474861143843995 -0.595409408870206 -0.715596289035437 -0.832508514766019 -0.714788370287462 -0.5287043422189 -0.863704741184911 -1.33482705784055 -1.41608062482485 -1.4383119238307 -1.4741565793541 -1.42004945763043 -1.35684399095989 -1.15480194513537 -0.959163391455025 -0.550136679840676 -0.0833320078649906 -0.171294021941918 -0.237942766320703 -0.317043887928363 -0.407042159123317 -0.49452064990997 0.956827554385273 2.30553499174384 1.71518114355163 1.00363164286346 0.402746669225875 0.351008272181526 0.26791914960681 0.377113565543147 0.472071001476818 0.513502794000139 0.539535875332779 0.539409191106539 0.450975652521334 0.477947528670914 0.51012674444295 0.531204669113455 0.454069572720791 0.417459580191969 0.490402181650695 0.682066800692703 0.87483484858755 0.908351452750781 0.869527135077532 0.689397447614512 0.506131150962019 0.296982552727781 0.0981679045977517 0.37148296557098 0.58829269709996 0.775621368017257 0.904697790424789 1.02470116299247 0.77616443831481 0.50350673934149 1.46083263038022 1.44573264511969 0.0437678284213202 0.0825218937869771 0.107234124791298 0.116682942873613 1.00701719786196 1.82109999334382 1.55889370015169 1.66274596886936 2.44506371606527 2.91058761265165 1.39787478505256 -0.0371157498401509 0.261429964357122 0.524413248276606 0.702277670432898 0.799923311218537 0.697513991408378 0.922977997419032 1.19906305777051 1.07841129662816 0.310985449895426 0.267363291914899 0.276610526093097 0.806710078491761 0.854591741811718 0.892242413334956 0.92081172047466 1.03678056203768 0.931662588044922 0.885178041741658 0.591080177798768 0.374169760694492 0.288510363534473 0.195497404785709 -0.149530084219308 -0.562760387505521 -0.568037722724412 -0.413064790378214 -0.221795402887881 -0.320161315489325 -0.449770245152005 -0.331483656719203 -0.260271851742607 0.149512367513312 0.593328618485117 0.927411748750122 1.11376617177433 1.27092113622644 1.14331626640323 1
-0.566795099404849 -0.559669923574808 -0.489454394236072 -0.427360635719802 -0.420521003727181 -0.479058995531251 -0.422362048987272 -0.333203590103135 -0.302643399736961 -0.293220492748729 -0.32522623618028 -0.354288931052033 -0.345389212101361 -0.331818998188164 -0.333586764582275 -0.308135883770853 -0.276001216209614 -0.311567117329643 -0.305796877850975 -0.231748670946102 -0.160142155339311 -0.102674586847705 -0.0719428371469622 -0.159544862373027 -0.180704521682176 -0.294680115979876 -0.27353343790557 -0.208141292315298 -0.236927507489263 -0.283827281553914 -0.431432933197303 0.672058634132406 1.79771958557143 2.03924643965876 1.38236613246873 0.660323253435697 -0.0824111221651208 0.278608567790389 0.545591077763657 1.05577908951095 2.04001032550329 3.02052559775154 1.92168588945923 0.933297966189494 1.14228983437656 1.20777318335685 0.862834507768962 0.623097110861013 0.263446385257257 -0.0656215464550303 -0.117810512340043 -0.195940302554187 -0.080254760813842 -0.0470715048455748 -0.0142605209256247 0.0578169086916517 0.122238112099163 0.170979363968964 0.157969406313318 0.167418717227834 0.170287347628106 -0.303278686601254 -0.66080411174138 -0.821371391559032 -0.970123214168 -0.919470440473519 -0.918207235376647 -0.88608012225741 -0.950180424066907 -0.900128812823561 -0.924069103304102 -0.87713311097729 -0.859234423945342 -0.827573240984857 -0.718420883509092 -0.727198827062134 -0.749107753740065 -0.754727064115702 -0.764044839971589 -0.795510227983331 -0.756720620361748 -0.719046437006313 -0.738852214025601 -0.730610246454093 -0.76829758830573 -0.744512338409496 -0.761697465591504 -0.8065396844138 -0.742064772881064 -0.668739678730868 -0.72360413879563 -0.725024401823971 -0.798103303161936 -0.772632184223723 -0.71526647854695 -0.703080172026751 -0.666326404171906 -0.646131577468086 -0.651789014132453 -0.673614169634144 -0.660893423958076 -0.615724179097786 -0.640552591621433 -0.659572118500299 -0.68525638117033 -0.525207923192762 -0.347215939630901 -0.0246332185260514 0.268037394425541 0.265215306552029 0.20913600776399 0.182060733901476 0.267339001897815 0.364844183616803 0.318815477400527 0.304341250372437 0.299249194349592 0.35932327685124 0.474225353569573 0.578228433693297 0.654554487263181 0.546878026880889 0.681069024284585 0.765678491197591 1.01803924306515 1.23014702391878 1.56876464589992 1.12072798105557 0.590717841669722 0.701244532890549 0.659883859038333 0.611252324911512 0.483338371594602 1.07330362796093 1.77247908783617 2.10939774542257 0.118717931416969 0.194315563915246 0.300432121622484 0.42155215806159 0.522122557227274 -0.0920152655488108 -0.670299514142892 -0.691198876915557 1
-0.624175930615688 -0.582109078546067 -0.523381019341968 -0.470956506748176 -0.454090571620252 -0.479058995531251 -0.477313381706975 -0.445941646904948 -0.410030243912847 -0.417444532042101 -0.415520409721335 -0.432364356602187 -0.445127273349883 -0.416610905731987 -0.401868916820864 -0.434994636769146 -0.426291158104809 -0.368910758555957 -0.305796877850975 -0.272356858602757 -0.262578502038231 -0.252062553854757 -0.251799930014368 -0.295918785097894 -0.337406309238639 -0.316739762840502 -0.27353343790557 -0.313648002021729 -0.342908996922829 -0.430453921471065 -0.431432933197303 2.07629176519773 2.08788793501194 1.97465465284962 1.06128664021826 0.101136807766158 -0.210211754691954 -0.492383695277353 -0.515057261924159 -0.588057261780098 -0.670524369638051 -0.498533351085205 -0.239837201086112 -0.330872543068082 -0.509121427101515 -0.151008253022957 0.1988221046208 0.406532871110539 0.636301169252518 0.237535027472198 -0.141113690605107 -0.136313498733808 0.0763725455284361 0.327620359688387 0.46891948220143 0.600042979547636 0.716560818018757 0.829655053074121 0.784871617194515 0.768873069347788 0.752627614205124 0.36594328917136 0.140205595162199 0.179212066821674 0.23188985947788 0.202558254740003 0.298267951574116 0.38373596903882 0.382426684919508 0.373420719007047 0.300916432017398 0.219562761911725 0.882211839926991 1.52883673334566 0.899946635461092 0.210315775940188 0.145552908373224 0.172303469228623 0.206372182053133 0.754087011727005 0.742817971798073 0.555402417433834 0.428899081654995 0.470021913081257 0.489834992052813 0.419602636466495 0.352906237191267 0.28940004391844 0.337631407892238 0.387119675570954 0.445443382279545 0.515541375790716 0.471760152938968 0.435469238221138 0.414797283370467 0.489802050911141 0.542528705390291 0.963331513722416 1.38170601056052 1.2054250676358 0.986247662069544 0.616893328495232 0.446518224311136 0.503332713003643 0.484359541551334 0.549455943179625 0.610446411193473 0.589561262370174 0.580495466306527 0.578580774994916 0.492390194351786 0.681653891177396 0.764471866633683 0.841540683133206 0.915640763936523 0.955472803625293 0.98160750645202 0.505661220500262 0.0765475453293081 0.335567968028342 0.591637095067711 0.690698678263108 0.745097101080141 0.980074616292059 1.26977625609914 0.468705675350255 -0.0123168198131477 -0.528846225102322 -0.468174649604427 -0.366090895847272 -0.419853917130265 -0.146304858006929 0.115583228221139 -0.369141999211998 -0.881998622218738 -0.70387203145019 -0.474729616580712 -0.408277056840513 -0.270906947505095 0.100902765271005 0.387026160052991 0.544369381927292 0.685301498684852 0.582769972611376 1
-0.589747431889184 -0.492352458661032 -0.500763269271371 -0.514552377776549 -0.454090571620252 -0.440294950039849 -0.463575548527049 -0.445941646904948 -0.410030243912847 -0.386388522218758 -0.370373322950808 -0.338673845942002 -0.328766201893274 -0.399652524223223 -0.384798378761217 -0.380626599769877 -0.276001216209614 -0.273338023178766 -0.286391470478094 -0.272356858602757 -0.283065771378015 -0.252062553854757 -0.184353520189091 -0.273189797977083 -0.382178248540486 -0.250560822258622 -0.0997081287334513 -0.292546660080443 -0.448890486356396 -0.388560595780451 -0.327236062171522 -0.27786377805884 -0.295637792535125 -0.307588481073556 -0.244436628266977 -0.250943546914663 0.392276941505974 0.944465522257984 1.20447868272124 0.205518907808682 -0.65972542662952 -0.596831087086231 -0.449016855009855 -0.498035585614538 -0.635270898464423 -0.642980842057025 -0.625469154459677 -0.243159848140883 0.173057346712951 0.484551495116607 1.66488262493731 2.86887741381324 0.955895111911997 -0.953584080330967 -0.122976021629212 0.710952857677269 0.483999759180655 -0.393599798121171 -1.26215601017266 -1.19838387404456 -1.15211034105721 -1.05885188505421 -1.03530215652747 -0.927816440322937 -0.796860068417243 -0.832322580651109 -0.92947089451508 -0.897122001312159 -0.972026442247012 -0.900128812823561 -0.902387943386907 -0.857010250924281 -0.734845405097319 -0.704093242329983 -0.667206721516364 -0.633447366761902 -0.222836776026365 0.208657607791145 0.272969428662673 0.029599990563731 -0.211433859576359 -0.458771670958677 -0.711904107202202 -0.69450100857333 -0.704013441864053 -0.657638086553078 -0.64094873112337 -0.617241004065504 -0.650392455645595 -0.679091241027945 -0.702540219496978 -0.725024401823971 -0.724027934889384 -0.660958943493526 -0.655789438446033 -0.671961505341415 -0.67702423699989 -0.72603400043499 -0.758192823564062 -0.73196942544998 -0.706020576999929 -0.645788020746396 -0.651315669006904 -0.755591783486863 -0.801251348712975 -0.798587327796264 -0.775883849047525 -0.86599552112362 -0.837583475307179 -0.806824453910481 -0.867229901269637 -0.959866482729199 -0.88543285835927 -0.861948278373941 -0.915527728844375 -0.41987649763329 0.0760478773067423 0.117547543865899 0.200414403633653 1.03658709106043 1.90591150981753 0.870474492490882 -0.222438281608266 0.24006218451438 0.220872035124189 1.6720549494273 1.72335927810298 1.53683678981612 1.27676086418537 1.03382006503349 1.08066402180992 -0.981960719576757 -0.93405124349062 -0.842202124252583 -0.6947195199756 -0.540520883115643 -0.546352596511467 -0.598569463394964 -0.637426350341654 -0.700720716705456 -0.659970918047699 -0.650247412457673 -0.637765089835026 -0.630048372138264 -1
-0.658604429342192 -0.638206965974213 -0.602543144589057 -0.612643087590388 -0.610748555121249 -0.647036525993996 -0.628429546686158 -0.600956475007441 -0.548099043567558 -0.464028546777115 -0.430569438644844 -0.49482469704231 -0.544865334598404 -0.518361194784576 -0.538433221298042 -0.598098747766951 -0.595367342736903 -0.502712588084024 -0.499850951579779 -0.556614172199339 -0.56988754213499 -0.465473935293404 -0.409174886273347 -0.40956372070195 -0.382178248540486 -0.338799409701129 -0.425630583431173 -0.524661421434592 -0.554871975789963 -0.514240572852295 -0.55646917842824 -0.608271573603621 -0.544353520626992 -0.522894437104044 -0.565516120517445 -0.582313292496612 -0.465813019745621 -0.317158180943775 0.256323348757889 0.644820001688184 0.603750905368633 0.700699028127316 0.10879555545346 -0.393558684023003 -0.463248892060458 -0.572699043623587 -0.957475356033758 -1.26899045748523 -1.37485493835828 -1.4466681610124 -1.52765279737638 -1.55543142965881 -1.45375575489228 -1.37662328222415 -1.34300552952503 -1.32239490803267 -1.33772853505114 -1.41521923428427 -1.37730131421206 -1.34874746207455 -1.28556331881444 -1.22076042757984 -1.16013483812283 -1.13006203297436 -1.07841268026222 -1.07197919516274 -1.09842578159158 -1.01858267091441 -0.950180424066907 -0.988723562863951 -0.999953163014283 -0.967685981215833 -0.983623442793366 -0.971633239415544 -0.943763196277092 -0.895951455602552 -0.88067549816849 -0.8728780144439 -0.84015597895392 -0.775385588506574 -0.639873457336308 -0.530571606420094 -0.496319252615015 -0.54103674758009 -0.66727964389738 -0.683700362110004 -0.724544008832078 -0.8065396844138 -0.884666155247349 -0.896474049266555 -0.860519614236867 -0.818848704332645 -0.872178671434489 -0.275178657334663 0.305756043185453 0.365327384169795 0.371363380142546 0.449673080363745 0.554120826092451 0.516833049008929 0.377031096004534 0.266148509261447 0.338887450456427 0.311293383030515 -0.337271478542397 -0.921136716066799 -0.867089787221275 -0.882822767175571 -0.925712675068483 -0.938767809044329 -0.907694785067894 -0.936076332382727 -0.957481099625337 -1.02318385909272 -1.08508036706483 -1.13745004611603 -1.14837077618546 -1.13586875608442 -1.10344726272787 -0.97884288765683 -0.883426210848307 -0.912901584648638 -0.912518664849263 -0.659018340075325 -0.408470497460783 -0.163562587300397 0.114169697443898 0.125039045807114 0.173126436660199 0.469215091860588 0.715458597517599 1.34537990423454 1.94669737960151 1.46105782881387 1.01522010920087 1.72824506597529 2.62552222899338 2.1712422320087 1.25985055845936 0.329938045835709 0.443316325542276 0.477381524298228 0.446715720427169 0.378934956687067 -1
1.43005782673237 1.1681450092121 0.969390485317435 0.80422272083174 0.329199345884735 -0.181867980097164 -0.29872155036794 -0.403664875604268 -0.364007310694611 -0.324276502572072 -0.370373322950808 -0.463594526822249 -0.461750283557969 -0.433569287240752 -0.453080530999806 -0.471239994768658 -0.482649886315507 -0.502712588084024 -0.53866176632554 -0.597222359855994 -0.549400272795206 -0.486815073437269 -0.521585569315476 -0.386834733581139 -0.292634369936793 -0.316739762840502 -0.382174256138144 -0.376952027845588 -0.47008678424311 -0.577080561388217 -0.577308552633396 -0.443067675831231 -0.419995656581058 -0.4152414590888 -0.394273724650529 -0.395917810606766 -0.465813019745621 -0.509906246710711 -0.579338979480996 -0.701425286007066 -0.843307457774551 -0.960532710290028 0.138678363156852 1.42433940366971 0.832650222849418 0.0129826099883993 -0.12173560724383 -0.186169258732864 -0.199797437282309 -0.200357801533798 -0.199371636267765 -0.219791024082338 -0.188689049820034 -0.119592510884406 -0.557838024443562 -1.02663523302032 -1.22144800563209 -1.42866159528642 -1.39009523688311 -1.38633835908204 -1.34622376324955 -1.15599701056958 -1.02489943306119 -1.09812851834518 -1.05675478704338 -1.00661830029593 -1.00831650848411 -0.974415154695408 -1.00479546951717 -0.999797906619 -0.999953163014283 -0.957624551189328 -0.962891939652029 -0.879023240424388 -0.872063369487273 -0.839700579422413 -0.819277217435225 -0.827435341240747 -0.878211548445086 -0.865946466151983 -0.776195147532655 -0.72802142893899 -0.747834916300067 -0.766719484334855 -0.823398285255739 -0.814011739894629 -0.863869471679925 -0.876281303489488 -0.905037781299675 -0.886122486969478 -0.90264745283417 -0.912673006841319 -0.501801830071725 -0.0416800630806141 0.1768891229668 0.0852593840017686 -0.0244564344928634 -0.406424308567373 -0.840951342010869 -0.825337834755319 -0.807556671344097 -0.735979545692227 -0.780472597632555 -0.808936041812732 -0.781918854122534 -0.789160451775453 -0.8214868181344 -0.849168275071668 -0.877642202471408 -0.938767809044329 -0.972438599145105 -0.991586683191162 -0.971890747878551 -0.434323477337167 0.0746596783630733 -0.453097495248231 -0.931546639629553 -0.989530812435397 -0.946983862764487 -0.945140045203364 -1.0162518165943 -1.07829533373819 -1.02634635693025 -0.970238521664069 -0.939915302754758 -1.02698268790935 -1.13664141765355 -1.19016201045391 -1.10201874649388 -1.00030470132917 0.207346702850024 1.42347858288592 1.62491162914973 1.91860778582034 1.60962769458127 1.35616745032438 0.927034419206913 1.029487792682 -0.820686051759934 -0.735076008790162 -0.637454851851985 -0.66141205539585 -0.648609897937648 -0.589281368953402 -1
-0.658604429342192 -0.615767811002955 -0.534689894377266 -0.503653410019455 -0.510039851442036 -0.582429783508325 -0.518526881246752 -0.431849389804722 -0.410030243912847 -0.448500541865444 -0.475716525415371 -0.416749271492156 -0.411881252933709 -0.416610905731987 -0.453080530999806 -0.434994636769146 -0.407504915367909 -0.368910758555957 -0.402823914715377 -0.394181421572721 -0.344527579397367 -0.337427106430216 -0.34172847644807 -0.341376759339517 -0.270248400285869 -0.250560822258622 -0.316989765198599 -0.398053369786874 -0.427694188469683 -0.388560595780451 -0.368914810581834 -0.360465726945035 -0.357816724558091 -0.329119076676604 -0.330057826200435 -0.354496592409022 -0.429298553309383 -0.509906246710711 -0.563268550091787 -0.588057261780098 -0.162974048237084 0.150231706521569 0.0390690041455457 0.0661396829797521 0.0642852609117042 -0.408708180612231 -0.888784417777051 -1.13221304290599 -1.34095904890417 -1.33438794844676 -1.41113690605107 -1.47195390431028 -1.42965924622424 -1.35244961354454 -1.33092602944685 -1.34704154761703 -1.32480847622681 -1.25391090225852 -1.21098031948848 -1.23597477105206 -1.22490287437933 -1.10202749639437 -1.05610760346003 -1.06619500371601 -1.04592584043396 -1.00661830029593 -0.974525531068812 -0.897122001312159 -0.961103433156959 -0.988723562863951 -0.945750263221296 -0.897255971030299 -0.921428933369354 -0.920183239976013 -0.882306201885819 -0.83032543339239 -0.801734851511435 -0.827435341240747 -0.821128194208338 -0.815634867460089 -0.776195147532655 -0.763921396669698 -0.774783023123465 -0.757692174864664 -0.841765184239076 -0.822699165080271 -0.854581107490068 -0.846392038171336 -0.803179651038043 -0.761903739404558 -0.818391775639563 -0.787573936829754 -0.776938912226921 -0.752327958636415 -0.764830678631047 -0.79643617208276 -0.762606899623763 -0.72603400043499 -0.722724887086859 -0.766982578939483 -0.739865941781318 -0.66583058184547 -0.683604901163316 -0.787598338482384 -0.801251348712975 -0.826867955858695 -0.8214868181344 -0.823927405993741 -0.428984458232043 -0.0151643231073968 -0.0417462717852014 -0.111351120371683 -0.345071048863761 -0.560507844856215 -0.86127088461383 -1.11751744754706 -1.11010769326383 -1.0913311210608 -1.07085072106883 -1.07995141501723 -1.14208660098524 -1.18616082227485 -1.2042021258068 -1.20538265886445 -1.23360848462774 -1.23094019199021 -1.2771819923836 -1.35363332818127 -1.33318541712415 -1.31741160407011 -1.34080672621525 -1.30216530204744 -1.24817542845545 -1.16791565296905 -1.09370543345011 -1.08502471089747 -1.07840901885421 -1.04258507868868 -0.917705893687259 -0.838141885044278 -0.828841414515553 -0.806552413592154 -0.724523554656001 -0.64024012293448 -1
0.546393026085439 0.0686264156204327 -0.150188143177117 -0.383764764691429 -0.420521003727181 -0.491980344028386 -0.518526881246752 -0.488218418205628 -0.456053177131084 -0.448500541865444 -0.460667496491862 -0.432364356602187 -0.411881252933709 -0.365735761205693 -0.333586764582275 -0.326258562770609 -0.294787458946513 -0.292452570254204 -0.325202285223855 -0.353573233916066 -0.365014848737151 -0.337427106430216 -0.296764203231219 -0.273189797977083 -0.315020339587716 -0.360859056561756 -0.295261601552085 -0.208141292315298 -0.215731209602549 -0.304773944399222 -0.389754184786991 -0.381116214166584 -0.357816724558091 -0.350649672279653 -0.3514631256838 -0.395917810606766 -0.374526853655026 -0.352203283810491 0.9634222418831 1.90603927121321 0.808930822530726 0.199380574522082 0.188483042662505 0.306436556640283 0.431265541240164 0.39953250137231 0.336203981134213 0.303949810176104 0.240849125621181 0.147710857419686 0.604588013876924 1.06814793843783 1.11252241825428 -0.131679345224212 -0.0746580213165066 0.686306218092906 1.50468440630344 0.856539775078413 0.0812058702870485 0.0421157272028441 0.0489664587578936 1.35898234999524 2.65766467400202 1.48848616661771 0.286034592524992 0.26791914960681 0.264476974158817 0.284359057546071 0.273196594018982 0.26267728145656 0.225032372307217 0.20950133188522 0.322461255110884 0.499836744555044 1.24820293701164 1.79471545501411 1.64542519485727 2.00818746663601 2.12817844135699 1.81063058425678 1.32705378692528 1.1567268769232 1.11158445451442 0.975551243411931 0.8112557242612 0.054730778669543 -0.659525459503083 -0.597314827186736 -0.538348512357799 -0.523817806571794 -0.576156703705067 -0.568650564309515 -0.597041589279293 -0.559437815556983 -0.635963758412394 -0.723825949816975 -0.655628571343922 -0.589058418206011 -0.604498432162849 -0.696956271960478 -0.254749046581403 0.115829301018396 0.371176682612839 0.428650751347426 0.310367090237367 0.181807778368019 0.0449695945162239 -0.394832631668981 -0.789513002710104 -0.353269170637881 0.0553694493306144 0.0948301826310773 0.0944232228592523 -0.0137089189403408 -0.216970859376107 -0.386655500018348 -0.638196337230378 -0.862280426653639 -0.82963631279195 -0.83055038086158 -0.617774999356323 -0.380765174534426 -0.386065588974688 -0.202562073745167 -0.00289419868380127 -0.000396584035712655 0.0228183238693652 -0.0607238152467035 -0.184809053347964 -0.118592825415313 -0.0943447346088493 -0.0603963114904049 -0.466695748786844 -0.826691956218466 -0.409729581779521 0.067508391240728 0.650774353759717 1.16692119741577 0.677731506895413 -0.047970167096052 -0.806325348319839 -0.7842231277158 -0.670299514142892 -0.538322614972325 -1
-0.486461935709673 -0.52601119111792 -0.534689894377266 -0.470956506748176 -0.442900715655895 -0.466137647034117 -0.491051214886901 -0.488218418205628 -0.471394154870496 -0.448500541865444 -0.445618467568353 -0.447979441712218 -0.362012222309448 -0.280943853661869 -0.282375150403333 -0.253767846771585 -0.182070002525117 -0.177765287801575 -0.189364433613692 -0.109924107976138 -0.0372185393006075 -0.102674586847705 -0.184353520189091 -0.182273849493839 -0.203090491333099 -0.206441528537368 -0.251805274259055 0.424898965923289 1.11963555726039 1.49663906029721 1.88173760357503 1.27092276355732 0.616319877135056 -0.0492213338369699 -0.180220729816883 -0.333785983310151 -0.301497920782549 0.243563464923673 0.658084083488123 0.98492407436909 0.895322366598976 0.838315858528753 1.03516259425861 0.776582613802191 0.454201808760693 0.657232428961584 0.817040548931158 0.782670761203468 0.975260063793663 0.978584430405423 1.04734840091313 1.0800732992019 1.10047416392025 1.14952509479514 0.940019985250309 0.747922817053813 1.03956228862723 1.13882935612348 1.09192576129959 0.656100378325296 0.230947792063212 0.106889621130348 0.0777892543645179 0.08341152293416 0.177745126430769 0.257025667129009 0.230685996743518 0.207065904162823 0.207658539478666 0.26267728145656 0.235872952265814 0.169255611779202 0.208437987833529 0.242586747357389 0.244405361954182 0.182190337850118 0.171866457258909 0.235923211713037 0.225399966798716 0.190597106377792 0.207268474598137 0.19640274012675 0.177383417969943 0.145038772154396 0.159230810352758 0.185042156454169 0.213580774343421 0.23958460172152 0.296888155787585 0.345713426382648 0.361187705084938 0.348742615775296 0.344773807328878 0.344100223078249 0.335494563235912 0.365327384169795 0.435550377110451 0.52957550333065 0.577766117077253 0.540175151335264 0.489848978609166 0.386403875855888 0.446518224311136 0.417981899682252 0.291034595646927 0.21951528245126 0.181778501776849 0.0931575038376083 0.0196732860073212 -0.757345695735288 -0.794393110432775 -0.848845781112328 -0.863818385979449 -0.69370245501521 -0.535729819230559 -0.207262112897663 0.114310960228374 -0.238753536323023 -0.562344671187838 -0.560927641233852 -0.547866785805801 -0.524585825916645 -0.492779050300616 -0.479202235157384 -0.548324393590776 -0.619067679747641 -0.560425061260345 -0.499124167333712 -0.580029490231978 -0.621323280980229 -0.689788361172414 -0.708615344296906 -0.757835237290835 -0.772406368099054 -0.580723544697169 -0.513295691726551 -0.413338490925779 -0.365989855383969 -0.260126965068725 -0.402974851971342 -0.614938785656272 -0.639082769519496 -0.637765089835026 -0.548514365768541 -1
0.133251041367394 0.214480922933614 0.313475733270122 0.291971236248355 0.284439922027307 0.322064611291071 0.333218775908643 0.0191028374025294 -0.302643399736961 -0.262164482925386 -0.234932062639226 -0.276213505501879 -0.345389212101361 -0.314860616679399 -0.316516226522627 -0.326258562770609 -0.294787458946513 -0.273338023178766 -0.286391470478094 -0.333269140087739 -0.385502118076935 -0.316085968286351 -0.206835656797516 -0.20500283661465 -0.203090491333099 -0.184381881676741 -0.121436292379966 -0.0604318987262947 -0.130946018055696 0.218892626733462 0.568857028650193 1.25027227633577 1.963530070966 0.85506368149108 -0.330057826200435 -0.271654156013535 -0.338012387218788 -0.43981604097728 -0.547198120702577 -0.673083279950324 -0.789312742731894 -0.911383842289515 -1.02675113727543 -0.968181642776446 -1.00225117879288 -0.0104446561560799 0.977319404863473 -0.140576787206448 -1.20537549108771 -1.03123137451954 -0.875163805954606 -0.911461948398723 -0.911584309861317 -0.808542068253305 -0.714871525459855 -0.12703288819107 0.509839876829333 2.05290990426941 3.35645007407453 2.00937267059519 0.704099258657039 1.16469209896448 1.71101683857052 1.03077245693291 0.329350378962681 0.954208545708285 1.60485241163234 1.6425101812803 1.91164795752687 2.22283612610019 2.15465560493754 -0.0118501286978837 0.0218544595614929 -0.354233246141171 -0.749149380704728 -0.708448535002088 -0.6877094730068 -0.71837292555318 -0.745017055226006 -0.755260949029816 -0.698297038849028 -0.710071445073636 -0.720886809476668 -0.730610246454093 -0.786664487289066 -0.761887188780779 -0.780274193971217 -0.796576595974416 -0.782808024985717 -0.761903739404558 -0.734136098444956 -0.704174556822044 -0.628788175681816 -0.478220913207749 -0.467445478126464 -0.464503727439173 -0.452369747612225 -0.429253572272203 -0.438981395269234 -0.440193146370796 -0.42397587048835 -0.495468812503345 -0.586737204694078 -0.659572118500299 -0.704588875760771 -0.723172319629781 -0.73028087996065 -0.714550306656057 -0.725419039247338 -0.716113397255961 -0.357372365411603 -0.0399806693322664 -0.114516676812344 -0.448343962617061 -0.75275719615274 -0.93147986090339 -1.0718446103422 -1.02134340888084 -1.01217694608256 -1.03950800407307 -1.08616003014482 -1.11425049658374 -1.11171712599099 -1.11547460640548 -1.16368153656275 -1.18335010770467 -0.216100653171721 0.838368432253771 1.67198130106938 1.63709661171139 1.53320117799823 1.32195030063912 1.11924830701121 1.20514005625093 1.36535060469891 1.68286974699347 2.10369766092645 2.18181403237284 2.41330867915089 2.75771201982156 2.69492294511365 2.64332225430461 2.65905657336205 2.55996962707718 -1
-0.681556761826528 -0.582109078546067 -0.500763269271371 -0.558148248804922 -0.543609419335107 -0.491980344028386 -0.381148549447495 -0.403664875604268 -0.410030243912847 -0.417444532042101 -0.415520409721335 -0.338673845942002 -0.24565115085284 -0.348777379696928 -0.4872216071191 -0.489362673768414 -0.351146187157211 -0.330681664405081 0.237554528589678 0.844368301955245 1.82712297061973 1.09242914920872 0.3327356218047 -0.0458999267689716 -0.449336157493256 -0.272620469119249 -0.251805274259055 -0.208141292315298 -0.258123805375976 -0.325720607244529 -0.223039191145741 -0.133310367507998 -0.295637792535125 -0.329119076676604 -0.330057826200435 -0.313075374211279 -0.319755154000669 -0.334680732377133 -0.402564256199694 1.14080510768117 1.84562935134972 1.21184725533265 0.895709491642779 0.975088726826108 1.85331412751295 1.79345483696884 0.954422425444571 0.224162985004876 0.704092948160747 1.19191683428014 0.616239603009456 -0.0289852518571282 -0.0923030151478631 0.00127583251364588 0.0823754796997861 0.119433507652559 -0.0715627702659222 -0.299503271106149 -0.750399103330867 -1.18585357504206 -1.13997825217019 -1.05885188505421 -0.993691262662348 -0.99168346958128 -0.959294267558578 -0.854109545606712 -0.816834303130751 -0.731493815490912 -0.70987422408575 -0.711864968987732 -0.761460403925141 -0.756395950659233 -0.848868672374674 -0.909893240088107 -0.759392213103273 -0.605321928671833 -0.67016710708301 -0.72746146019381 -0.488141961160639 -0.171646404203845 0.168319420256323 0.555402417433834 0.958878515848496 0.903332767650406 0.829622623244536 0.697600242407031 0.705864076405811 0.608218873978728 0.43948953815387 0.0351665574703469 -0.407645349315853 -0.547800719307587 -0.734610130356891 -0.650806830699872 -0.635963758412394 -0.630469949760966 -0.67702423699989 -0.657546209320501 -0.639966368640052 -0.673614169634144 -0.717302365260392 -0.685873142944543 -0.715894133319729 -0.755591783486863 -0.723921370351212 -0.789160451775453 -0.80324563049965 -0.596759584292398 -0.428984458232043 -0.443980227292401 -0.138861992901018 -0.214441771873064 -0.546806124408751 -0.868958521013888 -0.868052990142649 -0.572693086662021 -0.268319868987941 0.0984599859986356 -0.314610954579149 -0.783366401426727 -0.883426210848307 -0.984811910339747 -1.01923212617519 -1.06706257815834 -1.07976919888475 -1.08137135566425 -0.623668319888868 -0.127598445226078 -0.110239159596264 1.05702300913649 1.10448176687246 0.728400342888591 0.743831598150804 -0.911997880406113 -0.849428343567757 -0.858148115988373 -0.873771933337773 -0.905151673954911 -0.766786139578087 -0.654913660592516 -0.682486984243413 -0.728399913024914 -0.681144322245514 -0.64024012293448 -1
2.11862780126244 2.06571120806245 2.08896911381199 1.94861433532654 1.67198206160757 1.54959271851882 1.4871967630224 1.37195951902428 1.56895588447134 -0.432972536953773 -0.415520409721335 -0.369904016162064 -0.262274161060927 -0.094401657065457 1.62952511227717 3.58824010117671 1.73412675663862 -0.273338023178766 -0.266986063105214 -0.312965046259411 -0.344527579397367 -0.358768244574081 -0.229317793405942 -0.0686289138897828 0.0431551748270577 0.124453174372037 0.204486162317756 0.213885546510426 0.271783641791858 0.218892626733462 0.172908918752226 0.0938449919290389 0.0981621102769987 0.144554026590469 0.162264061916949 0.0390049804695421 -0.118925588601359 -0.176977769476913 -0.193648674139972 -0.389663219382903 -0.616529654595395 -0.813086106288489 -0.877337098758472 -0.821913980548297 -0.967846777512091 -1.12323979801885 -1.20934212964168 -1.1778055144324 -1.09238919290733 -1.0424593957761 -1.1314987668703 -1.20959596750061 -1.15254939654174 -1.05027875504941 -0.968541027101558 -1.00198859343595 -1.06640729974003 -1.06571784822847 0.682520235826157 0.668630677327795 0.000438103209808737 -0.627095771652519 -0.182278832292488 0.275012610709189 0.264376699306147 0.224345219695606 0.185631360189786 0.151856508889073 0.163966503118456 0.196231218926267 0.203351212390022 0.199439901858716 -0.154363317139874 -0.518873244347671 -0.636478224320728 -0.736573973092158 -0.766650119663855 -0.800169737318855 -0.802100409462755 -0.765323268768195 -0.785932411118109 -0.781871380535053 -0.837661939044728 -0.866019888506952 -0.832581734747407 -0.709762637666929 -0.752409101401648 -0.786613507535031 -0.76243639893339 -0.699794365622098 -0.670944340549001 -0.704174556822044 -0.787521107694429 -0.74217584584276 -0.626050918395575 -0.609724171970742 -0.580743741548034 -0.68037547302533 -0.73454753257926 -0.661943118470976 -0.683457000479003 -0.655809301295933 -0.683604901163316 -0.702247525160994 -0.67559013387511 -0.71374544360897 -0.812366224317025 -0.908063636253498 -0.525125403426193 -0.122368299153648 -0.325000458372998 -0.539573826608187 -0.337866224737155 -0.174944499659124 -0.596768768989923 -0.944768259949367 -1.00169562498588 -0.970443254568133 -0.927425937769065 -0.897956065768511 -0.925371138978621 -0.941665714925082 -0.983660972399881 -1.02556655394651 -1.05879111446525 -1.06777418872552 -1.10853330270754 -1.07870429382162 -0.982706916491161 -0.690932113289217 -0.427793165484446 -0.318121951039978 -0.39774165940432 -0.594039435706703 -0.776145216603051 -0.495145564133824 -0.198469551133516 0.0674539595456127 0.127952402640573 -0.345716031830166 -0.907647646200551 -0.817717056530332 -0.735368362758623 -0.670815375323126 -1
-0.555318933162681 -0.53723076860355 -0.489454394236072 -0.460057538991082 -0.442900715655895 0.787233157187903 0.868994269925746 0.385501522008421 -0.0878697113851895 -0.246636478013715 -0.415520409721335 -0.447979441712218 -0.494996303974143 -0.433569287240752 -0.367727840701569 -0.271890525771341 -0.144497517051318 -0.120421646575261 -0.441634729461138 -0.434789609229375 -0.405989387416719 -0.380109382717946 -0.34172847644807 -0.295918785097894 -0.40456421819141 -0.515276584586145 -0.534271401663747 -0.461357395610733 -0.448890486356396 -0.493293910006987 -0.514790430017928 -0.525669624717426 -0.52362720995267 -0.522894437104044 -0.54411082103408 -0.623734510694356 -0.630128118708692 -0.632564106744215 -0.659691126427043 -0.758109298120551 -0.886503229808675 -0.999851804690438 -1.04667300907769 -1.05176316404967 -1.17427318519685 -1.31065792717469 -1.40396645470235 -1.4627584614725 -1.46524397690259 -1.46912420352553 -1.49269802997879 -1.53158070813065 -1.51399702656239 -1.44914428826298 -1.39132352983773 0.119433507652559 1.73724546514154 1.01784810710417 0.170763328984363 -0.584399222922107 -1.28556331881444 -1.16679091340463 -1.06651032692631 -0.576547779402051 -0.0496627523671009 0.224345219695606 0.647441384865539 1.04624871232381 1.04873023941271 1.06003003182007 1.74271356651084 2.26203305729218 1.52488843730845 0.695346742425262 0.582418831106183 1.44783505190325 2.20678090441855 1.33563590322934 0.406163921881752 1.01570732492485 1.0933594608744 0.366927586847615 -0.262768993478896 -0.342435939235897 1.05920886053624 2.36558587805024 2.57282527856695 2.85987686127951 2.95538535561619 1.73282277419092 0.445443382279545 -0.0369795167603632 -0.565295002876771 0.496381914983064 1.53494820527107 0.489802050911141 -0.655628571343922 -0.623302313763256 -0.580853141178047 -0.626929964981474 -0.683457000479003 -0.615724179097786 -0.629789514235962 -0.659572118500299 -0.656257639284669 -0.685464815546539 -0.721160286143275 -0.756618421785936 -0.733430784680184 -0.691374018168365 -0.826765017471381 -0.983656633075671 -0.834999089473022 -0.749784396134787 -0.800231934854467 -0.825172668535577 -0.861397654273228 -0.88773050380999 -0.751404612810259 -0.64181446312217 -0.736618962392211 -0.819418161250195 -0.62794943464679 -0.327050146380665 -0.0238722831033002 0.271546754738761 0.627142795208582 0.437120652377526 0.232782351661559 0.0283591539036621 -0.237251204984105 -0.396220629691364 -0.55863453463021 -0.795671620150231 -0.857570913230502 -0.957973817748375 -0.914699350441061 -1.00029787723214 -0.950045840996367 -0.872497177128984 -0.761293215928411 -0.683741341272205 -0.637765089835026 -0.599473119749618 -1
-0.738937593037367 -0.683085275916731 -0.625160894659654 -0.579946184319108 -0.543609419335107 -0.543665738016923 -0.504789048066826 -0.488218418205628 -0.502076110349321 -0.51061256151213 -0.520863612185899 -0.588515207702495 -0.644603395846925 -0.56923633931087 -0.504292145178748 -0.579976068767195 -0.557794857263104 -0.44536894685771 -0.325202285223855 -0.47539779688603 -0.508425734115638 -0.465473935293404 -0.454139159490199 -0.523208656306006 -0.494108096795103 -0.471157290864891 -0.512543238017232 -0.58796544725845 0.674513301639412 1.87367899151274 1.00648388695847 0.155796453593685 -0.212732549837835 -0.565955628310141 -0.522705521550716 -0.499470856101125 -0.520584719399978 -0.5975190038775 -0.627550267648624 -0.658912276921953 -0.810910628748957 -1.06866021989116 -0.787688675648296 -0.404006374182156 -0.245354350615434 -0.115867353806238 0.221719084039702 0.634495228742617 0.274745015075295 0.282447112498454 0.97743886611794 0.996595773853374 0.401675412547013 -0.167939848243627 -0.0504990211601539 0.0085236295229258 0.0317977003287899 1.52865782518572 2.83189924456169 1.34526682346274 -0.0966186078863611 -0.605507965982435 -1.02489943306119 -1.09812851834518 -1.08924162687165 -1.02840526525153 -1.07589846331471 -1.07379206618816 -1.07033352405749 -1.06624396914929 -1.04331548284867 -0.987808841268842 -0.931794684940023 -0.930473239863919 -0.933520363878546 -0.914701747662599 -0.88067549816849 -0.881966549084531 -0.897239333190669 -0.946445024059013 -0.873567783387189 -0.79084637246773 -0.801731129946863 -0.802828722215618 -0.860132083222412 -0.831386590265913 -0.882446200059638 -0.896207480368256 -0.894851968273512 -0.865419362375325 -0.871051573886193 -0.829273626833609 -0.829849889564459 -0.792936409811032 -0.754917838614228 -0.754944616502312 -0.794700398107715 -0.805936423401894 -0.805483405533666 -0.77865363010265 -0.81883845960456 -0.776064667890374 -0.812761829788968 -0.819604893477906 -0.820583843303416 -0.836294831879505 -0.830607411951775 -0.849168275071668 -0.941736165934174 -0.97175364782779 -0.964345622385453 -0.983656633075671 -0.669288134561066 -0.413292749417326 -0.216970859376107 -0.267059908604558 -0.293828590935695 -0.359641402815694 -0.39284265456084 -0.426116271419988 -0.44999528683507 -0.495821695640201 -0.535464434830987 -0.74201038849899 -0.953900692367758 -1.04737843831744 -1.17177656133606 -1.3016197270862 -1.25115853399728 -1.19366256885413 -1.22965724925671 -1.23187649126119 -1.23285229748156 -1.18342582100317 -1.15884599075207 -1.19392547645383 -1.22165497871572 -1.09544408050936 -0.874585963941781 -0.90685246921369 -0.87387354690698 -0.840046342406686 -0.800437211374355 -0.823691637266358 -1
-0.693032928068696 -0.626987388488584 -0.568616519483162 -0.547249281047829 -0.554799275299464 -0.634115177496862 -0.655905213046009 -0.600956475007441 -0.56344002130697 -0.51061256151213 -0.475716525415371 -0.463594526822249 -0.478373293766056 -0.518361194784576 -0.538433221298042 -0.561853389767439 -0.520222371789306 -0.464483493933148 -0.422229322088258 -0.394181421572721 -0.405989387416719 -0.422791659005675 -0.431657022881773 -0.477750682064384 -0.516494066446026 -0.515276584586145 -0.469086910724203 -0.440256053669447 -0.40649789058297 -0.430453921471065 -0.452272307402459 -0.484368650274328 -0.502900899278347 -0.522894437104044 -0.501300222067351 -0.478760247002254 -0.447555786527502 -0.492383695277353 -0.611479838259415 -0.729767292063809 -0.843307457774551 -0.685299049487154 -0.608391829427945 -0.748780149434222 -1.17427318519685 -0.8421126042851 -0.476638788236813 -0.334344791193714 -0.165901547828194 -0.222813844046926 -0.269281171062956 -0.315193910194943 -0.285075084492205 -0.155853013903822 -0.461202023818151 -0.792492156968869 -1.0922474173887 -1.41521923428427 -1.31333170085684 -1.28609596706205 -1.29769540770146 -1.22076042757984 -1.12892666772399 -1.05555049883962 -1.00261005399627 -0.995724817818127 -1.01958016762254 -0.963373275640658 -0.950180424066907 -0.988723562863951 -0.989112583055686 -0.937501691136318 -0.900697430228017 -0.827573240984857 -0.769635045501819 -0.22094094144088 0.242035920954069 -0.227592054959125 -0.745017055226006 -0.876008785890362 -0.824881465459922 -0.745971412804344 -0.720886809476668 -0.748664865394474 -0.860132083222412 -0.735824913223854 -0.659525459503083 -0.70690880001996 -0.752250585907227 -0.761903739404558 -0.734136098444956 -0.672899789319152 -0.660534762084338 -0.691415281874489 -0.655789438446033 -0.640842838656078 -0.655628571343922 -0.68037547302533 -0.710902241594458 -0.615258913818307 -0.536793753092982 -0.505490093052882 -0.532921817766723 0.471326158008121 0.358698326713469 0.379772174805037 0.409793347211224 0.10998474988956 0.00364979514162965 -0.0316572424991277 -0.0174673415062476 -0.412693024760334 -0.762950848206954 -0.974112160613094 -1.15968352788183 -1.13745004611603 -1.0718446103422 -1.11041867892807 -1.09692795439606 -1.07995141501723 -0.219298182118347 0.70508074340133 0.0194455640638354 -0.66593434411063 -0.737127153366267 -0.816226600359134 -0.335560141692264 0.184483161344335 1.05305118293027 2.03928097616333 0.794851081059408 0.173899724463752 -0.428387921352108 -0.431182671348468 -0.426014721105011 -0.168443267464729 0.169877202796079 2.06552422836734 1.27063054089573 0.455907450146295 0.409542226248705 0.365735094916456 -0.0196110279855748 -0.395638103825309 -1
-0.647128263100024 -0.52601119111792 -0.387674518918386 -0.383764764691429 -0.398141291798467 -0.375688207554178 -0.422362048987272 -0.445941646904948 -0.394689266173435 -0.355332512395415 -0.340275265103789 -0.29182859061191 -0.229028140644753 -0.348777379696928 -0.316516226522627 -0.290013204771097 -0.332359944420312 -0.388025305631395 -0.305796877850975 -0.17083638946112 -0.221603963358663 -0.252062553854757 -0.251799930014368 -0.273189797977083 -0.225476460984023 -0.184381881676741 -0.23007711061254 -0.250343976197871 -0.279320103262689 -0.304773944399222 -0.306396687966366 -0.319164752501938 -0.316364103209447 -0.307588481073556 -0.244436628266977 -0.230232937815792 -0.356269620436907 -0.527428798144069 -0.531127691313368 -0.573886258751727 -0.756915913706301 -0.0856828598808943 0.686529837719036 0.0974827534572127 -0.623802764704159 -0.0924400876617581 0.256064553168056 0.680087700269032 0.43292583252783 0.203850963702506 0.0103569681178058 -0.219791024082338 -0.429654136500462 -0.603065884476616 -0.908143526710677 -1.24845498927958 -1.24728812328077 -1.22702618025423 -1.18539247414639 -1.17332327603956 -1.20063869660529 -1.03726407938412 -0.910469474932106 -0.927816440322937 -0.926807427730311 -0.865003028084513 -0.861888939684483 -0.83087072698366 -0.808181305896223 -0.82260840653822 -0.826503883676725 -0.766457380685738 -0.734845405097319 -0.714383242217889 -0.708178051110546 -0.680323096912018 -0.678938290044905 -0.627487579146873 -0.649878131498093 -0.694887030599543 -0.659347984507215 -0.620321525746865 -0.550215466261812 -0.568118675990662 -0.621362396439039 -0.46651473246896 -0.315855984478395 -0.547499384989816 -0.803179651038043 -0.772255301701635 -0.755200017743608 -0.725024401823971 -0.745192325824399 -0.711719507461798 -0.665702278462853 -0.661588616446303 -0.655628571343922 -0.72603400043499 -0.710902241594458 -0.696956271960478 -0.649611635697613 -0.645788020746396 -0.705131055934258 -0.755591783486863 -0.762586359532093 -0.280109146651691 0.181778501776849 0.0258485196298028 -0.172608604380978 -0.312036872158553 -0.616347621720446 -0.936076332382727 -0.856613561852843 -0.826897065174205 -0.617115085576377 -0.386655500018348 0.0760478773067423 0.0857349474204598 -0.770962537805682 -0.776625832936034 -0.76458224781242 -0.438293435087314 -0.108610589527277 0.0118340513493008 0.150945087059192 0.359928339840465 0.627142795208582 0.600591970104885 0.553432894793872 0.507886665365582 0.397888663350364 0.314477346036246 0.230506710525346 0.196979134033292 0.184678003600872 0.12195877401891 0.0470949514862142 0.173171963186974 0.321992086495222 0.501714506259236 0.49960649103156 0.477381524298228 -0.0738350684986846 -0.589281368953402 -1
-0.693032928068696 -0.615767811002955 -0.0144816427535349 0.531748526904408 0.955831279888724 1.56251406701596 1.54214809574211 1.47060531872587 1.38486415159839 1.11982795421337 0.968990251241503 0.972993303300587 1.15068170662646 0.651767129320192 0.110247224968555 -0.253767846771585 -0.632939828210702 -0.521827135159463 -0.461040136834019 -0.47539779688603 -0.508425734115638 -0.508156211581134 -0.49910343270705 -0.523208656306006 -0.516494066446026 -0.471157290864891 -0.512543238017232 -0.58796544725845 -0.576068273676677 -0.514240572852295 -0.431432933197303 -0.505019137495877 -0.585806141975636 -0.609016819516239 -0.479894922583987 -0.478760247002254 -0.538841952618097 -0.632564106744215 -0.675761555816252 -0.758109298120551 -0.875704286800144 -0.999851804690438 -1.03671207317656 -0.2368433316357 0.626223815164659 0.493241565950228 0.141579656073545 -0.11778055144324 -0.199797437282309 -0.222813844046926 -0.222674814532829 0.805790001628164 1.89565894996566 1.5121301249893 1.12121248642295 1.16691568998798 1.24628322981666 1.28669532714709 1.19427714266795 1.09466084341276 0.9103447697364 0.927226236593552 1.06604798366114 0.604992261877294 0.123600393383657 0.1698778073066 0.208158678466652 0.229149662272322 0.196735530388614 0.151933843906072 0.571930930982331 0.923862863767056 0.529776286524257 0.0985267489267017 0.152219870367273 0.135314607700002 0.0753834446780643 0.0723295881816855 0.0922054735796363 0.12016086820914 0.139107629499963 -0.36004675969923 -0.85562734359366 -0.802828722215618 -0.850948633730744 -0.822699165080271 -0.826716014920499 -0.8065396844138 -0.803179651038043 -0.844716237781172 -0.881583533535519 -0.808423781831681 -0.851014280499474 -0.843696973779303 -0.814394878715145 -0.79643617208276 -0.794700398107715 -0.79452179154948 -0.758192823564062 -0.73196942544998 -0.773711306562708 -0.776064667890374 -0.801998752403497 -0.787598338482384 -0.772252606827314 -0.855148583921126 -0.8944515686734 -0.857581898097644 -0.877642202471408 -0.922274889652598 -0.972438599145105 -1.02330688365313 -1.02952934089141 -1.0792658002123 -1.11899089470892 -1.150738445162 -1.1547479566724 -1.12950623679533 -1.08388933773245 -1.10017312048931 -1.18403152911555 -1.24368908282774 -1.21843058731692 -1.21229866289976 -1.24759387424074 -1.26493310933702 -1.32637119353912 -1.37592487150773 -1.370470364 -1.35608317757511 -1.37256371963197 -1.31778503777772 -1.27116012491629 -1.19893598903729 -1.12627571210109 -1.13947509367565 -1.16026385306079 -1.13773128196591 -0.982385788305476 -0.861045413100749 0.229413696682995 1.28123581584699 1.27092113622644 1.1942750203843 -1
-0.566795099404849 -0.52601119111792 -0.466836644165475 -0.514552377776549 -0.588368843192535 0.192851126319728 1.13001310034433 1.03374534861884 0.571792331409538 -0.013716404338643 -0.204834004792207 -0.385519101272094 -0.428504263141796 -0.450527668749517 -0.453080530999806 -0.434994636769146 -0.445077400841708 -0.388025305631395 -0.364013099969616 -0.373877327744393 -0.365014848737151 -0.337427106430216 -0.274282066622793 -0.227731823735461 -0.180704521682176 -0.250560822258622 -0.295261601552085 -0.355850685904302 -0.385301592696256 -0.451400584316373 -0.493951055812771 -0.463718163052779 -0.419995656581058 -0.458302650294897 -0.501300222067351 -0.458049637903382 -0.429298553309383 -0.492383695277353 -0.563268550091787 1.50925118641882 2.51516381787866 1.68367638813758 1.23438131228122 1.33031019223733 0.339520471158049 0.247255271433194 -0.00725071014931897 -0.17477114085126 0.127862827440799 0.338587218781274 0.569633246479329 0.591133507874803 0.220951597536693 -0.119592510884406 -0.0384195210819775 0.0454935888994702 0.070557876801807 0.0903251979560872 0.0556180249449588 0.0295854282003451 0.000438103209808737 -0.0874006299004109 -0.369527854685533 -0.629770303784003 -0.786031121807821 -0.963044370384723 -1.01958016762254 -0.974415154695408 -0.939257414976854 -0.966574875353854 -0.967431423138491 -0.87713311097729 -0.817771417662668 -0.796703241321138 -0.779877877900364 -0.764699411182227 -0.766650119663855 -0.736549994834441 -0.716475378107632 -0.785447908244952 -0.785932411118109 -0.772896388602376 -0.81071383222133 0.154066081624586 1.12349300697792 -0.353578205055618 -0.353009441237821 -0.338274527762752 0.0320570171073414 0.418174362462184 0.38225162438359 0.598940755798426 0.789226016964194 -0.0112237246996512 -0.735092158580589 -0.661588616446303 -0.67702423699989 -0.714619368582575 -0.675434305117255 -0.650272067307809 -0.807556671344097 -0.786085948439911 -0.845051061945381 -0.798267190147558 -0.714255123055992 -0.751452947692212 -0.76676325523015 -0.781859290863863 -0.845595220740024 -0.872796131477405 -0.923880738587197 -0.991586683191162 -0.993505220258371 -1.04421458701257 -1.1122087891801 -1.15738264468499 -1.14199359569853 -1.12950623679533 -1.09692795439606 -1.10691368898 -0.673701570196741 -0.200989360306652 0.140387486899886 0.447542305573542 0.430652879319179 -0.612269096278279 -0.637722377361873 -0.796344745019819 -0.915594012114631 -0.91522723961818 -0.951783556860383 -0.919481776655648 -0.88042028508199 -0.818936872201407 -0.637721532336384 -0.458845308948369 -0.085919154099473 0.257746366100063 0.0524925255859874 -0.173939571406639 -0.15335942864414 -0.181332409054229 -0.193127957627526 -0.201994838697215 -1
-0.39465260577233 -0.413815416261627 -0.421601144024281 -0.361966829177243 -0.331002156012325 -0.388609556051312 -0.422362048987272 -0.389572618504042 -0.348666332955198 -0.324276502572072 -0.234932062639226 -0.166907909731663 -0.162536099812405 -0.196151946118046 -0.197022460105096 -0.235645167771829 -0.257214973472714 -0.215994381952451 -0.189364433613692 -0.150532295632793 -0.0986803473199593 -0.0813334487038398 -0.0494607005385365 -0.0458999267689716 -0.00161676447478906 -0.0299643536523518 -0.121436292379966 -0.165938608432726 -0.152142315942409 -0.15814730448207 -0.11884232011996 -0.0920093930649005 -0.0676483751175795 -0.00616014263087226 -0.0303836334333316 -0.126679892321432 -0.210211754691954 -0.317158180943775 -0.434705114978112 -0.573886258751727 0.852126594564851 1.99822914334086 1.07500633786313 0.243750415685362 0.23630726731567 0.212114372216475 0.164476635492447 0.0417930988992142 -0.0529152496478124 -0.144217695250978 -0.222674814532829 -0.172089581026035 -0.00796523480971361 0.19466518195053 0.384362981654196 0.427516502457095 0.496919818004994 0.520480750024761 0.439435705076304 0.205009614235331 -0.0359581634512549 -0.0658128242303265 -0.0262379802982847 0.0195444936758169 0.0694556603365451 0.104516912439792 0.129313064497621 0.140814629834324 0.131197475848298 0.118710812640926 0.0949454128040484 0.0686413115141542 -0.0299742982918502 -0.127853248607235 -0.482835738342546 -0.811575141332343 -0.81050603447333 -0.827435341240747 -0.859183763699503 -0.906195745105498 -0.883305046972642 -0.853671315996469 -0.819696534495796 -0.802828722215618 -0.86931553271408 -0.831386590265913 -0.845292743300212 -0.866318215050104 -0.864294529195023 -0.855067800078248 -0.871051573886193 -0.8605483943365 -0.925089648772027 -0.874153312160266 -0.814394878715145 -0.786063283187648 -0.741211233967795 -0.74886326413982 -0.73454753257926 -0.55690365800247 -0.401412293967424 -0.445362409755662 -0.511395662995781 -0.659572118500299 -0.762586359532093 -0.808014203817074 -0.8214868181344 -0.840754652045693 -0.861618711605716 -0.88104259117327 -0.923880738587197 -0.991586683191162 -0.871023210106056 -0.651640999175527 -0.447562447355924 -0.107599120052838 0.235477389480207 0.0857349474204598 -0.0212420796478061 -0.0149415934877034 0.0323713866635334 0.0794609098886759 0.197301332940381 0.281558208726212 0.62644833390117 0.910613600858775 0.521737364161045 0.110178016922808 -0.0804112020955836 -0.234607545930294 -0.245190453338286 0.634681928506928 1.47168031941078 0.328815562323292 -0.849428343567757 -0.821847860802918 -0.771453390579552 -0.545710461574283 -0.227787017759617 -0.047970167096052 0.0380271340194276 0.131277593214734 0.0563026287327787 -0.0389268259577674 -1
-0.429081104498833 -0.380156683804739 -0.331130143741893 -0.329269925905963 -0.331002156012325 -0.349845510559909 -0.29872155036794 -0.276834561702229 -0.241279488779312 -0.153468448543686 -0.0994908023276436 -0.0888324841815088 -0.129290079396231 0.10909892103972 0.315093681684323 1.12355575720988 1.99713415495521 1.67634577851593 1.34366274884387 0.763151926641936 0.10619234607788 0.0467133801593484 0.0629499825035918 0.135931970197518 0.132699053430751 0.124453174372037 0.074117180438667 0.0872774948627089 0.0810169608114377 0.051319323971003 -0.0354848232993357 -0.030057931400254 0.0567094889283541 0.144554026590469 0.0980481634668557 0.0390049804695421 0.00887504392547441 -0.106887563743482 -0.274000821086019 -0.432176228468016 -0.584132825569801 -0.763937238287975 -0.84745429105508 -0.842809360866604 0.282179802356728 1.43033221172941 0.507931326775979 -0.300150437548903 0.139161457258837 0.596831707682247 1.35028971835896 1.37820731830379 2.0281897476399 2.10438500763976 1.95469799181712 1.83237495876578 1.89228617103361 2.69814323237243 3.20292300202199 3.45035705588258 3.64006476931617 3.83078609921989 4.32210042860686 3.54287560776107 2.72254757964502 2.14159813578861 1.55979777507861 2.45960923133179 3.35348515741381 3.41886525164546 3.32543824046606 2.36264735755723 1.74256922029249 1.19955673693267 0.643875825497455 1.07282921070232 1.46123035265747 1.09933400257295 0.701094585438286 0.653463814343217 1.13230851521621 1.47982658649957 1.54275416368879 1.31858900327917 1.07757575951958 0.489102037951629 0.566538613557965 0.349178574554744 0.388560473023054 0.345713426382648 0.340123785786286 0.348742615775296 0.313027220926355 0.283187546316323 0.315668883202273 0.396446050855132 -0.17422609408464 -0.79452179154948 -0.758192823564062 -0.696956271960478 -0.706020576999929 -0.685873142944543 -0.7266572107052 -0.744922931821689 -0.762586359532093 -0.826867955858695 -0.848848599586525 -0.832341029019717 -0.837583475307179 -0.864549671781539 -0.915787761827545 -0.983656633075671 -0.986300396131765 -1.06524531493241 -1.12577300023774 -1.13745004611603 -1.10373051277689 -1.06588104390445 -1.0447734877416 -1.10017312048931 -1.15606824369534 -1.16458772456752 -1.16863097203149 -1.20538265886445 -1.22661578982124 -1.17655152423531 -1.2701549636471 -1.39821641483419 -1.370470364 -1.33288023347211 -1.35668522292361 -1.30997516991258 -1.2558369939424 -1.16016056895199 -1.1099905727756 -1.10317483849019 -1.10910458168168 -1.05315687905282 -0.90692591125089 -0.826690121016043 -0.795067315221982 -0.761893841839445 -0.670299514142892 -0.619856621342049 -1
-0.635652096857856 -0.604548233517325 -0.557307644447863 -0.481855474505269 -0.420521003727181 -0.543665738016923 -0.600953880326306 -0.586864217907214 -0.502076110349321 -0.417444532042101 -0.445618467568353 -0.416749271492156 -0.378635232517535 -0.331818998188164 -0.401868916820864 -0.471239994768658 -0.463863643578608 -0.368910758555957 -0.325202285223855 -0.333269140087739 -0.344527579397367 -0.380109382717946 -0.386692749664922 -0.318647772218706 -0.337406309238639 -0.382918703422383 -0.425630583431173 -0.398053369786874 -0.342908996922829 -0.262880618708607 -0.223039191145741 -0.319164752501938 -0.399269345906736 -0.372180267882702 -0.372868425167164 -0.395917810606766 -0.392784086873145 -0.422293489543922 -0.466845973756531 -0.559715255723356 -0.0333867321347091 0.376316499323929 0.527154863300946 0.807925684279652 0.224839133555406 -0.525844511334628 0.0270947589790343 0.645893346624221 0.195654606349028 -0.245269886560054 -0.211023225400297 -0.195940302554187 -0.176640795486013 -0.119592510884406 -0.110896521551036 -0.0284463298536186 0.109318053274824 0.130652280962525 0.0939997929580934 0.0671763252078422 0.0368343698708724 0.00974449561496871 0.0465810839656772 0.0301889985522074 0.0586267137271227 0.158984324828798 0.208158678466652 0.240191541327072 -0.0217246514124376 -0.291039906295879 -0.609692284504779 -0.867071680950785 -0.900697430228017 -0.920183239976013 -0.851577704690183 -0.755324265152204 -0.749107753740065 -0.763815598756333 -0.697447593362049 -0.644575431907649 -0.688559775263575 -0.701096453140959 -0.747834916300067 -0.775746793805046 -0.841765184239076 -0.796636889523346 -0.808139286540786 -0.846392038171336 -0.82355127709037 -0.792958426295788 -0.797327856340911 -0.797998859330717 -0.851014280499474 -0.772632184223723 -0.675615118479672 -0.588978394180518 -0.495161078924162 -0.623302313763256 -0.746370178071661 -0.743640476613148 -0.762429518302245 -0.735979545692227 -0.780472597632555 -0.595559008509256 -0.40493520960894 -0.525207923192762 -0.62083375415215 -0.638827699422276 -0.765477766411567 -0.889289050869136 -0.948159668866151 -1.03123693376862 -0.950276275498731 -0.918030219493517 -0.881617201200285 -0.758730673305694 -0.612687615282624 -0.671404847981001 -0.705769454487606 -0.601371052178011 -0.51291267903054 -0.0355956112170994 0.446299409367545 0.198566160302547 0.801265704063662 1.34572294289793 0.662277938891095 -0.0607238152467035 -0.154981095847284 -0.211404601827298 -0.261068950046648 -0.115065386546375 0.0236444423777729 0.538202830783879 0.412669954157735 0.312535113742549 0.538223956725674 0.638331179208964 0.613051612277197 0.616232146541588 0.330735994563707 0.0307958067711388 0.17559551786162 0.287209199521127 -1
-0.681556761826528 -0.638206965974213 -0.557307644447863 -0.470956506748176 -0.487660139513323 -0.582429783508325 -0.628429546686158 -0.558679703706761 -0.486735132609909 -0.417444532042101 -0.550961670032917 -0.635360463032588 -0.627980385638838 -0.552277957802105 -0.4872216071191 -0.616221426766707 -0.651726070947601 -0.560056229310339 -0.51925635895266 -0.455093703057703 -0.56988754213499 -0.593520764156593 -0.521585569315476 -0.477750682064384 -0.426950187842333 -0.40497835028301 -0.425630583431173 -0.440256053669447 -0.40649789058297 -0.388560595780451 -0.368914810581834 -0.422417188609682 -0.461448277929703 -0.479833245897946 -0.415679024133893 -0.43733902880451 -0.538841952618097 -0.667609209610931 -0.788254561540717 -0.304637201212677 -0.0981803901858963 -0.134831727881407 -0.0206966112612381 0.0870350632980592 0.156030330993819 0.0832644084218377 -0.0301476895682211 -0.151974905088052 -0.233693326736423 -0.784214906875127 -1.37618213865347 -1.4600285435462 -1.4658040092263 -1.40079695090376 -1.33092602944685 -1.29774826844831 -1.29896835857813 -1.36144979027569 -1.35171346886998 -1.36127776107705 -1.27343122992742 -1.16679091340463 -1.14973211465655 -1.17264005247992 -1.11089952009049 -1.01751178277373 -1.06463480417628 -1.06275018713341 -1.08125653314754 -1.07731831290434 -1.01079374297288 -0.947563121162823 -0.931794684940023 -0.930473239863919 -0.892549034284364 -0.80219999530232 -0.801734851511435 -0.827435341240747 -0.868697656072295 -0.88607110562874 -0.785932411118109 -0.781871380535053 -0.846644641319194 -0.893101816917524 -0.942783128647426 -0.857448865822838 -0.882446200059638 -0.906170568807639 -0.935595220378165 -0.906825611563632 -0.860519614236867 -0.850123471835536 -0.893343062369504 -0.924913876128538 -0.854046238782422 -0.775690394292536 -0.741211233967795 -0.72603400043499 -0.805483405533666 -0.136745816128444 0.489848978609166 0.426488998054034 -0.17774026404618 -0.851611448473427 -0.810917596008195 -0.826867955858695 -0.848848599586525 -0.882822767175571 -0.925712675068483 -0.963507188131925 -0.972438599145105 -0.991586683191162 -1.02952934089141 -1.12132725605198 -1.20037616105474 -0.413232298110301 0.350266638245101 -0.321466287081166 -0.979580404423526 -0.992324024638216 -1.0302334593044 -0.26570865342865 0.503213255408039 0.226230176443769 -0.0168795882968005 -0.0819795856680549 -0.131776308333691 -0.179612046321146 0.00161568103128717 0.260388594933623 0.485220395246354 2.59495876265671 1.80112763534951 1.11207904804623 1.08850323616558 1.26541681236074 1.50001825865295 2.2875320360142 3.14634748482401 0.856719191134526 0.0605432002151414 -0.739564555963091 -0.702833938450757 -0.650431873730695 -1
-0.452033436983169 -0.53723076860355 -0.591234269553759 -0.601744119833295 -0.577178987228178 -0.582429783508325 -0.546002547606603 -0.530495189506308 -0.517417088088733 -0.526140566423801 -0.520863612185899 -0.526054867262372 -0.544865334598404 -0.6031531023284 0.33216421974397 1.39539594220622 1.37718814463753 0.644160236442267 -0.131148211495051 -0.373877327744393 -0.508425734115638 -0.486815073437269 -0.409174886273347 -0.455021694943573 -0.516494066446026 -0.493216937725518 -0.490815074370718 -0.503560079493305 -0.47008678424311 -0.514240572852295 -0.514790430017928 -0.463718163052779 -0.461448277929703 -0.565955628310141 -0.522705521550716 -0.458049637903382 -0.48407025296374 -0.5975190038775 -0.659691126427043 -0.729767292063809 -0.854106400783082 -0.528022671885512 -0.130266906173675 -0.487587895455384 -0.979314911272355 -0.830398971212861 -0.671263113297481 -0.436927852128149 -0.188498807464271 -0.301409992842875 -0.409100240653337 -0.708730815409437 -0.971825581531424 -1.20740760146688 -1.43964153015044 -1.38401150699358 -1.3894087703485 -1.40177687328213 -1.32612562352789 -1.33621716307205 -1.29769540770146 -1.17758481623967 -1.11852394425771 -1.14070653785075 -1.08924162687165 -1.02840526525153 -1.05337114503784 -1.04066642902391 -1.02664148769727 -1.03302093788415 -1.03247490289008 -0.967685981215833 -0.983623442793366 -0.961343239527638 -0.923277531480001 -0.867826017512483 -0.871904315206595 -0.881966549084531 -0.859183763699503 -0.88607110562874 -0.873567783387189 -0.826746340198438 -0.819696534495796 -0.83893796009638 -0.896865881189085 -0.857448865822838 -0.891734564249494 -0.896207480368256 -0.864294529195023 -0.855067800078248 -0.892115493184844 -0.850123471835536 -0.893343062369504 -0.884305424953921 -0.854046238782422 -0.837927727663209 -0.816096063763683 -0.817351055254309 -0.805483405533666 -0.825337834755319 -0.81883845960456 -0.746000826241764 -0.791235675018026 -0.883618003468948 -0.868915079779517 -0.553488551255193 -0.256010001457151 -0.0751149566819055 -0.0444206774554452 -0.369762090029612 -0.729649296355565 -0.912286182036254 -1.02952934089141 -1.11431701341204 -1.14611931682419 -1.16402684420798 -1.1547479566724 -1.16131883324077 -1.11648587939149 -1.12713539445208 -1.19102235047061 -1.23649805025863 -1.23265904882705 -1.23996267904098 -1.27556465346674 -1.27853027627574 -1.34042525101213 -1.41307744371849 -1.37792735337518 -1.35608317757511 -1.40432071304869 -1.34902450923827 -1.26349855942935 -1.20669107305435 -1.17513113007756 -1.1757753488611 -0.853308224786129 -0.6091412637591 -0.551186490850699 -0.780883064903103 -0.817583381417696 -0.862375628283041 -0.789592403271733 -0.762541132489065 -1
-0.761889925521703 -0.727963585859248 -0.647778644730251 -0.623542055347482 -0.633128267049963 -0.698721919982533 -0.669643046225935 -0.657325503408347 -0.655485887743444 -0.650364605717173 -0.596108756803444 -0.526054867262372 -0.461750283557969 -0.484444431767046 -0.4872216071191 -0.471239994768658 -0.407504915367909 -0.521827135159463 -0.616283395817062 -0.556614172199339 -0.487938464775854 -0.572179626012728 -0.589031979140753 -0.523208656306006 -0.47172212714418 -0.603515172028653 -0.599455892603292 -0.503560079493305 -0.448890486356396 -0.47234724716168 -0.431432933197303 -0.360465726945035 -0.399269345906736 -0.522894437104044 -0.54411082103408 -0.520181465199997 -0.502327486181859 -0.176977769476913 0.304534636925517 0.729846019858411 -0.0225877891261778 -0.498533351085205 -0.807610547450557 -1.05176316404967 -1.16280505143659 -1.29894429410245 -0.671263113297481 0.00759874525440252 0.365134053619601 0.731567962761015 0.359904642093758 -0.0647613341493551 -0.15254428681797 -0.167939848243627 -0.147135021785565 -0.0777396090223445 0.00595758268011189 0.0365557539475029 0.0172362569318242 0.0295854282003451 0.0489664587578936 -0.0118433100551156 0.0465810839656772 0.147278552192503 -0.168781165070747 -0.505518106317074 -0.580297461223658 -0.621075024943414 -0.622490151365329 -0.645418906457439 -0.447083585125819 -0.233201589280988 -0.517164622113277 -0.806993241209044 -0.779877877900364 -0.745949119122181 -0.714023021892485 -0.663841717709396 -0.611822562006927 -0.694887030599543 -0.708034302434482 -0.449796679026 -0.244803588929964 0.65959541195526 0.893906769686214 1.09722180094655 0.789459354114519 0.448809458948584 0.989523441566684 1.54649465284354 1.58289502440674 0.390442305779151 0.355356002796385 0.313643884697286 0.305756043185453 0.354954495274683 0.392759045798515 0.472502344068575 0.565943471584852 0.540175151335264 0.478567190348702 -0.0445111877741921 -0.468343353453897 -0.680909821830647 -0.733587617646432 -0.779733575754643 -0.76676325523015 -0.739791175733985 -0.749454275545875 -0.773838615127019 -0.810579063952078 -0.8726359314588 -0.899842506612483 -0.981122403253041 -0.929091939902012 -0.858393666150519 -0.772117127456088 -0.684129886559177 -0.418919887888071 -0.17671523726434 -0.0864725763723544 -0.0931238717699872 -0.748891357482841 -0.769674404640212 -0.932922607948258 -0.347124340973167 0.261737300910451 0.310801906860931 0.590717841669722 0.964211232724505 0.786911832705227 0.595632589181235 -0.267495046126218 -1.08260972878141 -1.01227973682266 -1.00334913673019 -0.996554184647638 -0.968582476139728 -0.863805981505412 -0.826690121016043 -0.806325348319839 -0.795387770653977 -0.724523554656001 -0.691198876915557 -1
-0.750413759279535 -0.705524430887989 -0.65908751976555 -0.579946184319108 -0.543609419335107 -0.582429783508325 -0.628429546686158 -0.572771960806987 -0.517417088088733 -0.432972536953773 -0.370373322950808 -0.198138079951725 -0.2955201814771 -0.416610905731987 -0.418939454880511 -0.253767846771585 -0.219642487998916 -0.330681664405081 -0.461040136834019 -0.495701890714357 -0.426476656756503 -0.358768244574081 -0.319246339839645 0.0904739959558954 0.446102628543678 1.18331622368213 1.89928292674591 1.90199290181332 0.738102195299552 -0.47234724716168 -0.514790430017928 -0.566970599160523 -0.52362720995267 -0.479833245897946 -0.372868425167164 -0.416628419705638 -0.447555786527502 -0.527428798144069 -0.531127691313368 -0.559715255723356 -0.767714856714832 -0.960532710290028 -1.08651675268222 -1.07265854436798 -1.16280505143659 -1.26380339488573 -1.33527551644564 -1.42856410782769 -1.44264671726651 -1.4466681610124 -1.45774326258119 -1.4600285435462 -1.4658040092263 -1.42497061958337 -1.40340302991591 -1.39633482678576 -1.41524888799718 -1.3345650682714 -1.32612562352789 -1.34874746207455 -1.33409167436252 -1.2099665247448 -1.11852394425771 -1.04490599396323 -0.937636374339733 -0.963044370384723 -1.04210748589941 -0.963373275640658 -0.917411396796749 -0.91120315657861 -0.924069103304102 -0.887194541003795 -0.87996592708668 -0.848153240760669 -0.831092039893092 -0.745949119122181 -0.6877094730068 -0.791081202678225 -0.916267117936251 -0.896133425367119 -0.805406938289015 -0.781871380535053 -0.819696534495796 -0.866019888506952 -0.942783128647426 -0.831386590265913 -0.780274193971217 -0.65709335782304 -0.517976886305473 -0.523817806571794 -0.512964945809112 -0.495676106802768 0.133129897978727 0.77048896041173 0.771659523975967 0.842480273344952 0.895557188713765 0.986160777427246 0.506830244122847 -0.0550484579862727 -0.153212952237234 -0.254958079314464 0.0267582062777681 0.26861797636982 0.300700842942147 0.360918422763417 0.218260877046349 0.0510893887077299 -0.24471431327659 -0.476966066075863 -0.632533575239749 -0.801265480419383 -0.878228034232663 -0.932050704773412 -0.976566678603739 -1.01121025517925 -1.00169562498588 -1.00225585101357 -0.992619021087141 -1.01928629860099 -1.04421510201451 -1.06391326859997 -1.00500366466507 -1.04631456605243 -1.11473267291725 -1.1425586068885 -1.19285764754557 -0.907802461652109 -0.550201532731298 -0.85335272201019 -1.22171800090253 -1.06005939822814 -0.895743416055884 -0.570774183655526 -0.523725557057953 -0.48607050033746 -0.843076370510307 -0.640856664851508 -0.34636682455968 0.0436439451298294 0.364510093857277 -0.0138627649815702 -0.377489695372099 -0.619856621342049 -1
-0.497938101951841 -0.503572036146662 -0.478145519200774 -0.416461667962709 -0.140774604618257 0.16700842932546 0.9514212690053 0.737807949514085 0.571792331409538 0.0794516251313857 -0.430569438644844 -0.385519101272094 -0.345389212101361 -0.297902235170634 -0.282375150403333 -0.271890525771341 -0.219642487998916 -0.254223476103328 -0.325202285223855 -0.312965046259411 -0.283065771378015 -0.273403691998622 -0.206835656797516 -0.20500283661465 -0.382178248540486 -0.40497835028301 -0.360446092491629 -0.271445318139157 -0.258123805375976 -0.116253978791456 -0.11884232011996 -0.236562803615742 -0.357816724558091 -0.329119076676604 -0.287247227233706 -0.313075374211279 -0.338012387218788 -0.387248386677207 -0.466845973756531 0.0354668714682288 0.214988957061509 0.513933329725366 1.00527978655522 0.191511964889594 -0.78435663734786 -0.256430950673114 0.278961532586958 0.588902757216201 0.918766914703472 1.05718057920137 1.24542541616617 0.531506704054425 -0.164592541151991 -0.615152718816421 -1.08933602788332 -1.14986843094213 -1.26020818210511 -0.460811603131902 0.324290401036901 -0.396444737884622 -1.07931780773508 -1.05885188505421 -0.712817729072781 -0.395591196503412 -0.320386417602659 -0.298541939238851 -0.309969641901266 -0.333986169519919 -0.37126094229412 -0.45715506262161 -0.533808224794597 -0.625597360314672 -0.641553640961301 -0.652643242890452 -0.544292732733819 -0.445944446161438 -0.52982817969269 -0.591133440584351 -0.592794777261344 -0.312518880541149 -0.289331968259986 -0.144646953314979 -0.011253329793845 -0.0355074172494165 -0.217290618805638 -0.353578205055618 -0.185818885820406 0.000470479176304229 0.266330716709096 0.542393110027105 0.624486696318085 0.744889670811918 0.831554798834224 0.729880509237112 0.672531123807773 0.303090050799123 -0.12073692994472 -0.0753999848473405 -0.0488340940200009 -0.323482634739122 -0.345003352665108 -0.495468812503345 -0.662078746392375 -0.574221305178909 -0.472598940675483 -0.48750041910952 -0.484024846891526 -0.537864223110568 -0.597231112321805 -0.617155880905575 -0.656812505518703 -0.721964979264475 -0.676492958687673 -0.658651241815475 -0.725628774037467 -0.765374872828682 -0.89966073719486 -1.02770592816992 -0.96654178775991 -0.608111620668704 -0.26124311024866 0.0578878121813431 -0.108610589527277 -0.292470126204138 0.0740254441876954 0.400719840656636 0.500656277951537 0.637744542315649 0.620545799170403 0.678041588787553 0.374070918287822 0.0645615743518122 -0.175556260282853 -0.330366579126704 -0.491155278406972 -0.740172286635645 -1.0272497474751 -1.00029787723214 -0.885365946378151 -0.838141885044278 -0.817583381417696 -0.750729198901268 -0.648609897937648 -0.660623624526911 -1
-0.532366600678345 -0.492352458661032 -0.444218894094878 -0.394663732448522 -0.364571723905396 -0.50490169252552 -0.600953880326306 -0.460033904005175 -0.440712199391672 -0.432972536953773 -0.49076555433888 -0.416749271492156 -0.262274161060927 -0.280943853661869 -0.29944568846298 -0.380626599769877 -0.351146187157211 -0.292452570254204 -0.266986063105214 -0.353573233916066 -0.365014848737151 -0.294744830142487 -0.184353520189091 -0.159544862373027 -0.180704521682176 -0.228501175397995 -0.27353343790557 -0.271445318139157 -0.300516401149403 -0.325720607244529 -0.348075436376678 -0.298514265280389 -0.295637792535125 -0.264527289867458 -0.244436628266977 -0.250943546914663 -0.28324068756443 -0.334680732377133 1.73480285256515 3.26645556193683 1.32728008694022 0.209210348122185 0.178522106761374 0.264645796003669 0.305116069877256 0.258968904505434 0.1988221046208 1.38677100892847 2.57966549795509 1.33788111061547 0.126872859443123 0.853491444684466 1.63059735461719 0.883614739319428 0.130693480012492 0.218020065990011 0.367719229761604 0.278518251986132 0.119587638300183 0.0797066242103412 0.0489664587578936 -0.0226372128901578 -0.00543253336572415 0.0408335034285979 0.101942500164812 0.137197359873196 0.692496021419271 0.692908582571814 0.644578903080769 0.561684562842877 0.452684551437761 0.370484212309296 0.35355850982289 0.139686748478327 -0.0833652747992727 -0.136564627170672 -0.19652322714068 -0.309388866724801 -0.450086391669473 -0.543952234523861 -0.591187139409041 -0.0459220420555312 0.455847188478393 0.82208698241869 1.16941025443626 0.992972698718849 0.984515002101504 1.02666858843286 0.999709254592848 0.883994665830636 0.656082575266063 0.400867228280114 0.0802189206411892 -0.38685189806486 -0.804482038698325 -0.734198838712087 -0.666326404171906 -0.634716945615671 -0.651789014132453 -0.661943118470976 -0.63832984743715 -0.595681617998713 -0.662078746392375 -0.77692948681721 -0.810917596008195 -0.808014203817074 -0.794125036682275 -0.781859290863863 -0.821559984441487 -0.856303212085674 -0.802486087192427 -0.714034929148984 -0.568420596788571 -0.371231293577643 -0.176278226203198 -0.326857704311453 -0.580801712847931 -0.805017753051847 -0.797039771132912 -0.83055038086158 -0.666710748841689 -0.48863066307109 -0.507007511810739 -0.534530267439827 -0.562309783203775 -0.768636516073601 -0.623668319888868 -0.469402109565101 -0.102782170221094 0.329997427242612 0.231164447912566 0.119230649407782 -0.137248432848117 -0.338121663143763 -0.434157290767757 -0.513295691726551 -0.085919154099473 0.310605367920744 0.634611577149935 0.868170955162761 0.949927814945835 0.10894830733838 -0.691989130348135 -0.650431873730695 -1
1.31529616431069 1.48229317880972 1.72708511268243 1.3491711086864 1.22438782303329 1.29116574857614 1.377294097583 1.41423629032496 1.5229329512531 1.38380403771179 1.19472568509414 1.1291441544009 1.18392772704263 1.1774769560919 0.656504442877269 0.163053770222806 -0.125711274314419 -0.44536894685771 -0.441634729461138 -0.495701890714357 -0.46745119543607 -0.40145052086181 -0.409174886273347 -0.477750682064384 -0.53888003609695 -0.449097644004264 -0.555999565310262 -0.609066789199737 -0.554871975789963 -0.47234724716168 -0.452272307402459 -0.505019137495877 -0.52362720995267 -0.501363841500995 -0.458489623100622 -0.499470856101125 -0.48407025296374 -0.562473901010784 -0.659691126427043 -0.758109298120551 -0.843307457774551 -0.999851804690438 -1.15624330399013 -1.1144493050046 -1.17427318519685 -1.36922609253589 -1.50700286208741 -1.54254528664373 -1.46524397690259 -1.39052805472958 -1.34122737125588 -1.29307349284914 -0.959777327197403 -0.578892215797005 -0.219612022254623 0.119433507652559 0.225598582693875 0.197864085973256 0.106793715629138 0.142358119222836 0.133891080967042 2.62186898169517 2.54323471587294 2.64873719814427 1.29312662720127 1.33548043243133 1.63864338904764 1.58730078600655 1.54026564846508 1.31473993818619 1.27656862829116 1.18546004445618 0.685262560084287 0.149976748366233 0.182948367562909 0.154064899760048 0.128010542449434 0.117772261384839 0.139774935443593 0.160410147162655 0.168319420256323 0.115627812732656 0.105521799774214 0.0999022248034425 0.0673963154360759 0.054730778669543 0.111408768255 0.159879894206448 0.195030025525953 0.231846241114804 0.27693202789033 0.265343235767586 0.207205266251279 0.191818531173435 -0.0709318774536859 -0.329656171802715 -0.580743741548034 -0.874424214516384 -0.840951342010869 -0.801995732428985 -0.85268382438595 -0.786085948439911 -0.801998752403497 -0.840942596808253 -0.839916337893856 -0.883429211983558 -0.885330974856025 -0.899650013227523 -0.933724420501328 -0.955260728436059 -0.988624552664407 -1.05502708411509 -1.05114381327123 -1.09328628549219 -1.15968352788183 -1.19060364229993 -1.16112513715934 -1.15495631395168 -1.13604380438691 -1.17431937388693 -1.22597645724587 -1.25088011539685 -1.23977327958211 -1.2676266951822 -1.28955004307974 -1.27853027627574 -1.33339822227562 -1.41307744371849 -1.40775531087586 -1.3792861216781 -1.40432071304869 -1.34902450923827 -1.28648325589019 -1.22220124108846 -1.17513113007756 -1.16670028506474 -1.13980014450915 -1.13773128196591 -1.04706568292369 -0.964111289354865 -0.907647646200551 1.31472974466152 1.3034555605343 1.39811003630861 -1
-0.555318933162681 -0.514791613632291 -0.455527769130177 -0.416461667962709 -0.353381867941039 -0.375688207554178 -0.422362048987272 -0.431849389804722 -0.364007310694611 -0.324276502572072 -0.280079149409753 -0.276213505501879 -0.278897171269014 -0.263985472153105 -0.214092998164744 -0.199399809772316 -0.238428730735815 -0.311567117329643 -0.305796877850975 -0.272356858602757 -0.221603963358663 -0.145356863135434 -0.184353520189091 -0.136815875252216 -0.113546612729406 -0.250560822258622 -0.382174256138144 -0.376952027845588 -0.364105294809543 -0.241933955863299 -0.11884232011996 -0.27786377805884 -0.419995656581058 -0.4152414590888 -0.265841927750342 -0.292364765112407 -0.28324068756443 -0.317158180943775 -0.418634685588903 -0.545544252694985 0.58215301935157 1.48708091613553 0.90567042754391 0.442256528709279 0.488606210041486 0.42295976751679 -0.178978055791085 -0.687686445523435 0.0487724187145314 0.798936090300399 0.557981657346797 0.269148767244762 0.413723666881035 0.496836040445661 0.577634982905018 0.291959984743099 0.225598582693875 0.157537002966818 0.260320787681676 0.192479315232832 0.109626903193 0.0421262041200952 0.0673865308982377 0.115345037563331 0.177745126430769 -0.0153113948160207 -0.411342574147163 -0.775661331709911 -0.764489269536013 -0.844757094048317 -0.84818504359392 -0.223140159254483 0.395021516105564 0.726216742088981 0.736061317084365 0.341567820360513 0.285891835763544 0.245011746353667 -0.164669620485731 -0.63451311216927 -0.600924402994494 -0.683146469275605 -0.720886809476668 -0.586173294931043 -0.639729295422375 -0.544701559139736 -0.464469811516098 -0.587351738747352 -0.701321520776411 -0.710145927919175 -0.72360413879563 -0.725024401823971 -0.808685498629444 -0.74217584584276 -0.665702278462853 -0.682334394236527 -0.666326404171906 -0.668960841172915 -0.663611659624854 -0.673614169634144 -0.683457000479003 -0.585660337449176 -0.619026436850491 -0.424857381866476 -0.230942758294973 -0.0255834940898102 0.181778501776849 -0.192905679045565 -0.525125403426193 -0.831563832998077 -0.851043947750335 -0.896426081805273 -0.92866180311891 -1.00916337381283 -0.847706673556194 -0.672356079506846 -0.274697049474879 0.130272582444075 0.259088178619921 0.362530241991115 0.30501341951057 0.237663626409117 0.133273256144824 0.0049180473139954 0.269820898769686 0.421115591064722 0.64822388141809 1.26933826989863 1.87332001419897 1.35092696777444 0.72339784587178 0.7908792858097 0.851093514968064 0.670039259073878 0.534808499098911 1.16559111060074 1.98091540961659 1.12463399595923 0.278872156749745 0.455907450146295 0.510864524129417 0.51087545311276 0.5117845690429 0.389126707483282 -1
-0.842223089216878 -0.683085275916731 -0.670396394800848 -0.667137926375855 -0.633128267049963 -0.647036525993996 -0.642167379866084 -0.64323324630812 -0.640144910004032 -0.603780590982159 -0.566010698956426 -0.572900122592464 -0.561488344806491 -0.535319576293341 -0.521362683238395 -0.471239994768658 -0.445077400841708 -0.483598041008586 -0.499850951579779 -0.47539779688603 -0.487938464775854 -0.572179626012728 -0.566549842532327 -0.40956372070195 0.490874567845525 1.33773375170652 1.83409843580637 2.32401974063905 2.2430393452562 1.1824391176176 0.172908918752226 0.0938449919290389 0.0774357996026764 0.123023430987421 1.01847604125153 1.82011736297252 1.28688136919381 0.594014493590829 -0.209719103529182 -0.758109298120551 -0.897302172817206 -1.03917089909085 -1.12636049628674 -1.15624006564121 -1.27748638903923 -1.39265335868037 -1.49555437237796 -1.56534152240694 -1.60082753471904 -1.62631650111743 -1.25966624732815 -0.708730815409437 -0.128447778149927 0.400141365727219 0.90378148501578 1.31479552749416 1.80184575926323 1.13882935612348 0.34987824637899 0.35537320226532 0.364400769820445 0.193240843810685 0.129802871695919 0.285657115585579 0.405153005228638 0.474895316685033 0.534804793481209 0.549364154860067 0.480733766729981 0.329123343986852 0.149148312597035 0.108887031620173 0.146243478409517 0.170556748142045 0.182948367562909 0.107189169609932 0.0490698957923793 0.0632410535410548 0.0541499040884707 0.069849269517246 0.109895838743603 0.106652820799979 0.06959099067635 0.136011462684205 0.168414259844426 0.254541557939303 0.278599323672416 0.309326220797208 1.37658433656089 2.47813525958045 1.41438367001753 0.296618003270477 0.270698439056325 0.222274869554398 0.18680196298362 0.811361606659616 1.46254232859692 0.940502250017586 0.305845270752029 0.353438332724585 0.298058578181292 0.175956984315616 -0.134687954504297 -0.542214750183387 -0.810917596008195 -0.892856088004368 -0.921813350125525 -0.891236390201547 -0.901677438769945 -0.947014268740194 -0.996717529424059 -1.0470970339996 -1.05114381327123 -1.10029652813214 -1.13933721129537 -1.17067104373097 -1.17387949813322 -1.15495631395168 -1.10996657105968 -1.12713539445208 -1.22597645724587 -1.24368908282774 -1.21131635656186 -1.21921466693506 -1.28955004307974 -1.31252319362255 -1.32637119353912 -1.39821641483419 -1.40029832150069 -1.3947547510801 -1.39638146469451 -1.33340477350799 -1.28648325589019 -1.22220124108846 -1.18327369974031 -1.18485041265747 -1.16026385306079 -1.11658768123763 -1.01472573561458 -0.95265952532663 -0.885131580004837 -0.840046342406686 -0.822126827579599 -0.844075138858789 -1
0.0873463763987228 0.0686264156204327 0.0986071075994502 0.0957898166206758 0.217300786241165 0.386671353776742 0.168364777749534 -0.0654507051988303 0.0348581105301086 0.0949796300430572 -0.0693927444806253 -0.213753165061755 -0.195782120228579 -0.162235183100516 -0.197022460105096 -0.253767846771585 -0.276001216209614 -0.311567117329643 -0.364013099969616 -0.0490118264911566 0.249603231456368 0.217442485310266 0.197842802154146 0.249576905801574 0.244628901685368 0.212691761814545 0.0306608531456375 0.171682862627854 0.314176237565285 0.281732615269383 0.277105789778007 -0.112659880286449 -0.482174588604025 0.0369010485752254 0.59037005158424 1.01240360811652 1.26862413597569 0.453834082123966 -0.129366956583135 -0.673083279950324 -0.854106400783082 -1.00968157829054 -1.10643862448448 -1.02042009357221 -1.15133691767632 -1.28723066103021 -1.38106947528345 -1.42856410782769 -1.43134808744847 -1.43544013975584 -1.49269802997879 -1.09034235985986 -0.622426205844804 -0.784368399573694 -0.956461527023382 -1.07592851218904 -0.510844770293448 0.103767558958233 0.132381560971228 0.167418717227834 0.121758992080021 0.0313323012850531 -0.078251597629686 -0.172056594099212 -0.601939029447641 -1.06108571268493 -0.670406734331122 -0.190441741808171 0.251350575838877 0.373420719007047 0.344278751851787 4.65665340360031 4.83156318835175 4.0807567055464 3.33774074631491 3.07911046112729 2.89970435840825 2.10816134768295 1.26241423543298 0.955333406494581 0.548072700089006 0.528477441635802 0.563639615771987 0.587376936193735 0.55411913849449 0.515164313508554 0.993803366291361 1.53478609884144 1.03026669367134 0.915049352721865 0.761402171759322 0.52596629829168 1.13843846739194 1.70448333742792 1.00956768437963 0.396446050855132 0.103917559442945 -0.200960935223904 -0.379868167807229 -0.591916811491972 -0.60448448265576 -0.585660337449176 -0.479106430839368 -0.392850826870955 -0.375936467723279 -0.374377906859795 -0.183045250918151 -0.0498740876039784 -0.268749549575127 -0.435733767596535 -0.462581063287071 -0.523713726377205 -0.669288134561066 -0.833907307814152 -0.881617201200285 -0.798595870443624 -0.689213781125887 -0.633229732246474 -0.549306054524223 -0.466559682364147 -0.268233931603712 -0.0571687089244323 -0.0730394357519682 -0.147234041462724 -0.205682348072292 -0.265541339340825 -0.300424998009751 0.0135813291748234 0.36700816041462 0.0902336715116518 -0.269008198400828 -0.232213404523453 0.506323068055443 0.59248841890329 0.306816548542048 0.00398294466618176 0.292659454105944 0.553756776295875 0.871771190750062 0.662039202654529 0.285703862172279 0.298747237287393 0.197285134066864 0.185291691558973 -1
-0.566795099404849 -0.593328656031696 -0.57992539451846 -0.525451345533642 -0.476470283548966 -0.50490169252552 -0.559740380786529 -0.530495189506308 -0.440712199391672 -0.355332512395415 -0.32522623618028 -0.401134186382125 -0.411881252933709 -0.399652524223223 -0.384798378761217 -0.41687195776939 -0.38871867263101 -0.330681664405081 -0.344607692596736 -0.434789609229375 0.31106503947572 1.13511142549645 1.68166381831024 2.1360828368289 1.74448886829723 1.35979339856715 0.508680453368963 -0.313648002021729 -0.385301592696256 -0.388560595780451 -0.306396687966366 -0.339815239723486 -0.399269345906736 -0.4152414590888 -0.330057826200435 -0.313075374211279 -0.356269620436907 -0.457338592410638 -0.48291640314574 -0.503031243609872 -0.713720141672176 -0.940873163089823 -1.07655581678108 -1.09355392468629 -1.19720945271738 -1.28723066103021 -1.4154149444118 -1.43996222570929 -1.38615356817632 -1.39052805472958 -1.45774326258119 -1.49580462583843 -1.47785226356032 -1.30410227618532 -1.12557452811785 -1.2361316694874 -1.31188841740247 -1.29423798526496 -1.21098031948848 -1.21091417304706 -1.22490287437933 -1.12361530206446 -1.04570487999375 -1.00232797445767 -0.991781107386845 -0.973937852862525 -0.974525531068812 -0.897122001312159 -0.862796351346486 -0.877980125313464 -0.891547363428309 -0.867071680950785 -0.890331678657348 -0.879023240424388 -0.861820537088728 -0.80219999530232 -0.79296366854954 -0.800169737318855 -0.821128194208338 -0.825697187198468 -0.766457883947202 -0.736996420871667 -0.792748427672397 -0.604227913871424 -0.446876856097343 -0.1624548509715 0.157850589204282 0.209695336403368 0.235773277630606 -0.171864688471187 -0.565624744055742 -0.808423781831681 -0.861596475966982 -0.792936409811032 -0.774743518647867 -0.786063283187648 -0.784002565279731 -0.70320473673016 -0.580853141178047 -0.638601016144641 -0.706020576999929 -0.705915704043617 -0.737420288090671 -0.744922931821689 -0.752920112236873 -0.826867955858695 -0.83972800576915 -0.832341029019717 -0.845595220740024 -0.889289050869136 -0.931973715346848 -0.983656633075671 -0.971890747878551 -1.00916337381283 -1.05795194494956 -1.09094064945511 -1.09097615180302 -1.0913311210608 -1.08388933773245 -1.10691368898 -1.13509577963019 -1.17177875713663 -1.18285943354161 -1.20538265886445 -1.22661578982124 -1.21734302505148 -1.2701549636471 -1.33877229929696 -1.31827143837381 -1.24006845706013 -1.30111048444434 -1.28654556631716 -1.2558369939424 -1.16791565296905 -1.08556286378737 -1.06687458330474 -1.08864087313004 -1.08487228014523 -0.971605805869106 -0.849593649072514 -0.761293215928411 -0.795387770653977 -0.713678746553379 -0.599473119749618 -1
-0.738937593037367 -0.638206965974213 -0.512072144306669 -0.481855474505269 -0.465280427584609 -0.466137647034117 -0.436099882167198 -0.474126161105401 -0.486735132609909 -0.526140566423801 -0.430569438644844 -0.447979441712218 -0.478373293766056 -0.484444431767046 -0.4872216071191 -0.489362673768414 -0.576581100000004 -0.560056229310339 -0.558067173698421 -0.556614172199339 -0.365014848737151 -0.337427106430216 -0.296764203231219 -0.295918785097894 -0.47172212714418 -0.493216937725518 -0.512543238017232 -0.482458737552019 -0.47008678424311 -0.451400584316373 -0.431432933197303 -0.463718163052779 -0.461448277929703 -0.4152414590888 -0.3514631256838 -0.458049637903382 -0.465813019745621 -0.527428798144069 -0.595409408870206 -0.701425286007066 -0.108979333194428 0.327167631323416 -0.279680944690634 -0.811466290389144 -0.589398363423366 -0.373567281395511 -0.201875035209987 0.0303949810176103 1.67577511251203 0.686655877734759 -0.292584349328019 0.233372684952535 0.799267805569719 0.351794028367998 -0.0988170214728594 -0.102386248606707 -0.0974028879146002 -0.702774101170531 -1.27494993284371 -1.22344447204956 -1.15211034105721 -1.09123359355933 -1.03530215652747 -0.99168346958128 -1.00261005399627 -1.02840526525153 -1.05337114503784 -1.02962454996916 -0.993872460427117 -1.09946700041444 -1.09751838264166 -1.01799313134836 -0.983623442793366 -0.909893240088107 -0.851577704690183 -0.755324265152204 -0.75787893670196 -0.763815598756333 -0.783072624717172 -0.825697187198468 -0.815144201874469 -0.781871380535053 -0.85562734359366 -0.856992579036761 -0.896865881189085 -0.848761440637196 -0.845292743300212 -0.85635512661072 -0.843922903142696 -0.824013113187018 -0.839455694938215 -0.839698549334573 -0.882760866901997 -0.833544860985649 -0.774743518647867 -0.765317505397424 -0.741211233967795 -0.760277895992235 -0.746370178071661 -0.743640476613148 -0.762429518302245 -0.735979545692227 -0.791235675018026 -0.840942596808253 -0.859248832484297 -0.921136716066799 -0.8944515686734 -0.891236390201547 -0.909689184202791 -0.724359856951826 -0.551603807643235 -0.293742273027972 -0.0640829079260968 -0.441333719977114 -0.793449829325649 -0.865037865673507 -0.893283556707921 -0.925905619544518 -0.94046455443268 -0.965361750675443 -1.02324263794935 -1.05672223603086 -0.635063665401852 -0.244058097957 -0.709156374140269 -1.15615577382723 -1.19988467628207 -1.27932818375974 -1.26607251274762 -1.24006845706013 0.0485617357664062 0.0801813100820894 0.284137668933976 0.0884079577944698 -0.100311934595207 -0.377169734781095 -0.720294119200442 -0.672572065943916 -0.917705893687259 -0.838141885044278 -0.783809282124125 -0.761893841839445 -0.713678746553379 -0.670815375323126 -1
-0.589747431889184 -0.514791613632291 -0.500763269271371 -0.460057538991082 -0.420521003727181 -0.427373601542714 -0.491051214886901 -0.530495189506308 -0.486735132609909 -0.464028546777115 -0.415520409721335 -0.369904016162064 -0.395258242725622 -0.416610905731987 -0.367727840701569 -0.308135883770853 -0.351146187157211 -0.407139852706834 -0.286391470478094 -0.150532295632793 -0.201116694018879 -0.230721415710893 -0.251799930014368 -0.295918785097894 -0.292634369936793 -0.316739762840502 -0.338717928845114 -0.334749343963015 -0.321712699036116 -0.346667270089836 -0.368914810581834 -0.319164752501938 -0.316364103209447 -0.307588481073556 -0.265841927750342 -0.20952232871692 -0.191954521473835 0.208518362056958 0.497379789596029 0.262202919922166 2.18039658461419 1.7623145769384 1.33399067129253 1.03777486778103 1.32577997454079 1.65289124010196 1.90464707132901 1.77430701690301 2.31979701214021 2.86489200150818 1.96782394238314 0.960819691561147 0.690833516563527 0.400141365727219 0.0944549797779625 0.686306218092906 1.33672364158703 0.789327970067683 0.145175483642273 0.117297521217838 0.0853627254189573 0.0205383984500109 0.0985947012970785 0.147278552192503 0.134429339993079 0.26791914960681 0.38837722468158 0.615615429188566 0.589963857630507 0.572758906597925 0.539409191106539 0.903740003714047 1.40049941846042 1.69347673155216 1.98568686970691 1.78534030898409 2.19800972145665 2.30810910977682 1.69053939220859 1.53894795132055 1.2588929418271 1.13877689305784 1.11158445451442 1.15609743281574 1.1877771534196 1.09722180094655 1.18885901427835 1.33552433005376 1.39695596261321 1.48438527906108 2.75194254548192 3.94534087860779 3.68874757506126 3.27806082044434 3.15074112801264 2.95854960794782 2.70349093664307 2.4814775500936 2.13835532207419 2.01072759789435 0.783175473381208 -0.345149604260294 -0.360712579599187 -0.488870491857518 -0.511263929856364 -0.0255834940898102 0.446275722480723 0.454943293954563 0.484354521112377 0.611566613778378 0.775644380939583 0.81646474314074 0.77167669076029 0.722366558254105 0.664702859370252 0.543532433200017 0.433169984575303 0.442036027609383 -0.653614987833145 -0.655295600103557 -0.757591426457367 -0.862564356664861 -0.812919434278398 0.177818148196631 1.17887122361464 0.998995185960479 1.06281857687174 1.17274158215064 0.941196342302715 0.786321994601535 0.699580100809237 0.587822721316096 0.605923419385756 1.34473156855799 1.52005942829107 0.439586006891641 -0.904467496165239 -0.862864472498367 -0.799126086887196 -0.723624244761927 -0.671228951145556 -0.672576698334027 -0.65945470604027 -0.619856621342049 1
-0.578271265647016 0.0686264156204327 0.731904109576166 0.281072268491262 -0.140774604618257 -0.285238768074238 -0.436099882167198 -0.516402932406081 -0.456053177131084 -0.386388522218758 -0.370373322950808 -0.338673845942002 -0.328766201893274 -0.314860616679399 -0.316516226522627 -0.398749278769634 -0.463863643578608 -0.426254399782272 -0.364013099969616 -0.333269140087739 -0.283065771378015 -0.294744830142487 -0.319246339839645 -0.182273849493839 -0.0687746734275591 -0.316739762840502 -0.338717928845114 -0.376952027845588 -0.364105294809543 -0.346667270089836 -0.327236062171522 -0.319164752501938 -0.316364103209447 -0.329119076676604 -0.308652526717071 -0.333785983310151 -0.338012387218788 -0.369725835243849 -0.48291640314574 -0.588057261780098 -0.735318027689238 -0.911383842289515 -1.0167902013743 -0.111471049725858 0.867054624130211 0.633805162817105 0.141579656073545 -0.265956083904091 -0.538756331823455 -0.795442928131691 1.10560634657579 3.09545926833068 2.49807166666673 1.91099565820287 1.9667774918953 -0.730875558007962 -0.717565711482872 -1.10604493123491 1.15589537465482 3.31252376685509 2.60883721391937 1.74756285205676 1.30531062338559 1.3820411178538 4.43352114393375 4.49459035099367 4.17296669519507 3.63004841113527 2.64348956656039 1.724490657123 1.1139599289122 0.581774242865895 0.187706484692191 -0.08669324905561 0.40829068033091 0.791574829801627 1.29457787638147 1.99001039735475 1.67151160746301 1.3276392368146 0.908351452750781 0.47462749003974 0.0336601815784855 -0.414654414997422 0.379633598152795 1.15803377724604 0.910208088582653 0.618181962418112 0.0829860822381573 0.11797905584696 1.09842488053775 1.08891211334372 0.937376753509299 0.760336847618075 0.761746683959148 0.852853162240064 0.863463690229813 0.940502250017586 1.02702664578849 1.01868824902513 1.44880098074853 1.67914906674613 1.7596136653386 1.95429653946728 1.94396288312961 1.63354668557282 1.34921451040085 1.01024241366896 0.748742120396288 0.603320154082513 0.379088519716668 0.166200633670494 0.16647146412532 0.189588117618125 0.345943899515799 0.669772224136795 0.968853145478143 0.836512223532833 0.761074920169108 0.706299235016468 1.37460908683356 2.07137693153241 2.11814363680707 2.10046727001154 2.03197999000761 1.86921387003879 2.0606566574551 2.32447132068431 2.02991679107754 1.83818879393736 2.17628029468688 2.43876140535394 2.70519236280927 3.10513564043033 3.28699704510676 3.69753390978622 4.53887897857211 4.97276932850478 4.61242509617025 4.41821780391566 4.38362790979219 4.27336012327849 4.17732970772912 4.69004554348621 1
-0.474985769467505 -0.36893710631911 -0.342439018777192 -0.340168893663056 -0.219103596368756 -0.104339889114359 0.305743109548791 0.751900206614312 1.13940850776779 1.44591605735847 1.19472568509414 1.05106872885074 0.485761298302984 -0.179193564609281 -0.0945992317472124 0.0361950172245131 0.0809373957914747 0.0133801829528069 0.0240950474879933 0.05250864265048 0.0447305380585284 0.0467133801593484 0.0854321191120175 0.0904739959558954 0.110313083779828 0.0803338806507832 0.0958453440851818 0.0239734690388503 -0.0249645286221291 -0.0324673274102264 -0.0354848232993357 0.0112430430428437 0.0152568675797097 0.0369010485752254 0.0980481634668557 0.0597155895684138 0.0453895103617125 -0.00175225514333558 0.802717947991007 1.35337015310674 1.23008959986344 1.34946408573409 1.17461569687444 0.985536416985262 0.740905152767303 0.879791457334139 0.954422425444571 1.09041994400677 1.24642717942658 0.843848175326655 0.837619796527559 0.793864640864088 0.943846857577975 0.907788407999039 0.867542984781251 0.846509375391265 0.832841347437808 1.00440574610202 1.04075007061541 0.99441845139277 0.934608947510442 0.571027443037161 0.379468234886645 0.434680183855046 0.426810898447483 0.464001834207232 0.478486497789044 0.483112880531568 0.480733766729981 0.539535875332779 0.506887451230747 0.40066850238881 0.384655764534896 0.355776746124357 0.305862356345455 0.24781636006028 3.23300931096026 3.38055619737124 2.93685929304426 2.44455672777464 4.03401306368132 5.24034820629127 4.68669995975193 3.51222520453549 2.32652489038645 1.40128168244401 1.54181685349289 2.59087347341614 2.68036840390978 2.40567432350091 2.30960024021023 2.14182928594106 2.16491142774017 1.65372277345965 1.22765016474966 0.915090495610737 0.553226538218275 0.575234030740309 0.648701990031659 0.656885662966937 0.670357590776576 0.306233631459594 0.0698105158196521 -0.328837716879912 -0.68525638117033 -0.562915427276004 -0.420180690169901 -0.335937270487152 -0.268749549575127 0.298201145335491 0.808016287978188 1.22882734914626 1.49215910342097 0.792468984653576 0.135698628122437 -0.10095492052985 -0.300205771422634 -0.0924155926740016 0.18085647863823 0.443417063879434 0.528719702872241 0.618788352571999 0.275557871246061 -0.0919060091802804 -0.233653127298291 -0.401513008728062 -0.553398032523842 -0.736900629482597 -0.885766054613951 -0.814681148505197 -0.808877086485127 -0.755474551487738 -0.711865844369152 -0.764651284081996 -0.6947195199756 -0.712947095246554 -0.720294119200442 -0.66200026557978 -0.54040650841433 -0.712172480733692 -0.727519116634841 -0.773058484777623 -0.724523554656001 -0.681007126119342 1
-0.578271265647016 -0.570889501060438 -0.489454394236072 -0.329269925905963 -0.24148330829747 -0.16894663160003 -0.120129719028906 -0.262742304602002 -0.42537122165226 -0.448500541865444 -0.385422351874317 -0.29182859061191 -0.212405130436666 -0.24702709064434 -0.231163536224391 -0.163154451772804 -0.125711274314419 -0.177765287801575 -0.266986063105214 -0.231748670946102 -0.242091232698447 -0.252062553854757 -0.184353520189091 -0.227731823735461 -0.247862430634946 -0.250560822258622 -0.251805274259055 -0.292546660080443 -0.385301592696256 0.260785952424076 0.881447641727536 1.33287422522197 1.81844589624575 1.67322631440693 1.46798733040219 0.577480817040209 -0.264983454346311 0.226040913490315 0.609872795320494 1.19748911979466 2.25598918567391 3.32524857935472 2.12090460748185 1.02732717762188 1.11935356685603 1.05549595341773 0.679658672417745 0.406532871110539 0.365134053619601 0.125254814906558 -0.0945073340749799 -0.136313498733808 -0.0923030151478631 0.0254495011932564 0.106534479856139 0.144080147236922 0.186838406220858 0.278518251986132 0.285908633023766 0.167418717227834 0.133891080967042 0.106889621130348 0.119400148229639 0.125989542439722 0.188574073040191 0.26791914960681 0.298267951574116 0.262275299436572 0.262273584928929 0.273751625211609 0.268394692141606 0.219562761911725 0.270632497257541 0.283746746909013 0.316105188744 0.285316944180373 0.268349469839754 0.317720023478713 0.330052782899421 0.321407262976716 0.333852901209031 0.340002611049584 -0.217855482106566 -0.775746793805046 -0.814214835764071 -0.770574613966421 -0.761697465591504 -0.786613507535031 -0.752250585907227 -0.689442803325021 -0.702540219496978 -0.725024401823971 -0.776938912226921 -0.74217584584276 -0.705353638530131 -0.682334394236527 -0.612837240031986 -0.531985258943937 -0.498094622731239 -0.475206299860298 -0.446539447009276 -0.415298568107051 -0.489869508224839 -0.510208195187866 -0.511263929856364 -0.581769179317624 -0.7120396923259 -0.832341029019717 -0.773489511844412 -0.69962047786423 -0.446395109767768 -0.222371821988555 0.533917494582266 1.24813475625014 0.841037603119524 0.503667236062087 0.452301526036118 2.25535402499944 2.35830546146197 2.02071009070164 1.87794822439732 1.71182530307687 1.37826363828064 1.04231865260981 0.773294924837663 0.638670262084301 0.599034680262572 0.608022484547038 0.665287735421423 0.794056309302534 0.794851081059408 0.775259550079422 0.766816294611645 0.817385855397995 0.811655867632245 0.802588558746191 0.742861042242115 0.680618380665508 0.677731506895413 0.79946037099335 0.792315351575839 0.778826883629014 0.761215155403205 0.715262732962177 1
-0.624175930615688 -0.582109078546067 -0.523381019341968 -0.470956506748176 -0.454090571620252 -0.479058995531251 -0.477313381706975 -0.445941646904948 -0.410030243912847 -0.417444532042101 -0.415520409721335 -0.432364356602187 -0.445127273349883 -0.416610905731987 -0.401868916820864 -0.434994636769146 -0.426291158104809 -0.368910758555957 -0.305796877850975 -0.272356858602757 -0.262578502038231 -0.252062553854757 -0.251799930014368 -0.295918785097894 -0.337406309238639 -0.316739762840502 -0.27353343790557 -0.313648002021729 -0.342908996922829 -0.430453921471065 -0.431432933197303 2.07629176519773 2.08788793501194 1.97465465284962 1.06128664021826 0.101136807766158 -0.210211754691954 -0.492383695277353 -0.515057261924159 -0.588057261780098 -0.670524369638051 -0.498533351085205 -0.239837201086112 -0.330872543068082 -0.509121427101515 -0.151008253022957 0.1988221046208 0.406532871110539 0.636301169252518 0.237535027472198 -0.141113690605107 -0.136313498733808 0.0763725455284361 0.327620359688387 0.46891948220143 0.600042979547636 0.716560818018757 0.829655053074121 0.784871617194515 0.768873069347788 0.752627614205124 0.36594328917136 0.140205595162199 0.179212066821674 0.23188985947788 0.202558254740003 0.298267951574116 0.38373596903882 0.382426684919508 0.373420719007047 0.300916432017398 0.219562761911725 0.882211839926991 1.52883673334566 0.899946635461092 0.210315775940188 0.145552908373224 0.172303469228623 0.206372182053133 0.754087011727005 0.742817971798073 0.555402417433834 0.428899081654995 0.470021913081257 0.489834992052813 0.419602636466495 0.352906237191267 0.28940004391844 0.337631407892238 0.387119675570954 0.445443382279545 0.515541375790716 0.471760152938968 0.435469238221138 0.414797283370467 0.489802050911141 0.542528705390291 0.963331513722416 1.38170601056052 1.2054250676358 0.986247662069544 0.616893328495232 0.446518224311136 0.503332713003643 0.484359541551334 0.549455943179625 0.610446411193473 0.589561262370174 0.580495466306527 0.578580774994916 0.492390194351786 0.681653891177396 0.764471866633683 0.841540683133206 0.915640763936523 0.955472803625293 0.98160750645202 0.505661220500262 0.0765475453293081 0.335567968028342 0.591637095067711 0.690698678263108 0.745097101080141 0.980074616292059 1.26977625609914 0.468705675350255 -0.0123168198131477 -0.528846225102322 -0.468174649604427 -0.366090895847272 -0.419853917130265 -0.146304858006929 0.115583228221139 -0.369141999211998 -0.881998622218738 -0.70387203145019 -0.474729616580712 -0.408277056840513 -0.270906947505095 0.100902765271005 0.387026160052991 0.544369381927292 0.685301498684852 0.582769972611376 1
-0.520890434436177 -0.514791613632291 -0.500763269271371 -0.492754442262362 -0.49884999547768 -0.530744389519788 -0.518526881246752 -0.460033904005175 -0.440712199391672 -0.417444532042101 -0.355324294027298 -0.29182859061191 -0.345389212101361 -0.399652524223223 -0.436009992940159 -0.41687195776939 -0.38871867263101 -0.349796211480519 -0.325202285223855 -0.292660952431084 -0.303553040717799 -0.294744830142487 -0.0944249737553879 0.0677450088350842 1.05052380911861 1.9774635106647 1.16052536276441 0.403797623982002 -0.00376823073541569 -0.409507258625758 -0.389754184786991 -0.339815239723486 -0.274911481860802 -0.329119076676604 -0.3514631256838 -0.416628419705638 -0.356269620436907 -0.369725835243849 -0.611479838259415 0.00712486541148667 0.258184729095634 -0.282278331882947 -0.668157444834729 -0.706989388797608 -0.371503821978343 -0.0455855553727991 1.01166487399183 1.31838230163885 1.64187922305792 1.62980966328614 1.71148898146744 1.00852113461745 0.305289377874842 0.291359856668971 0.263567980872432 0.254990025366555 0.238518641518214 0.372614779001155 0.324290401036901 0.292721707252825 0.267344058724275 0.182446940975643 0.233830106358722 0.328235135091141 0.296863539134414 0.35506700942922 0.422168202096879 0.472071001476818 0.39334969400956 0.329123343986852 0.365959911768982 0.340299922229782 0.395021516105564 0.396936745675982 0.387805015533819 0.332192674330489 0.294663018725439 0.28136588491619 1.03408081848598 1.86094218294867 2.32999193622698 2.61067557001689 2.05476819333336 1.50816250215318 1.49083098664465 2.38296072842153 2.59140200694667 1.79382639826542 1.29509783235158 0.759775918265715 0.708742373512692 0.671915213305172 0.609328694016566 0.557294591744989 0.563489883622759 0.697259828813383 0.852765857401829 0.963331513722416 1.55904569294654 1.53221450020449 1.00881123859047 0.787255097837357 0.801699778031678 1.07945070292303 1.20932808869286 1.29417914882365 1.38569688567035 1.2710647274742 1.2054116100685 0.801235186783284 0.306251728879806 0.205850884247948 0.440254780936378 0.68731534505437 0.495150221149798 0.563465031768982 0.637239760157337 0.594736490547492 0.650246678528378 0.686077529544388 0.752425986233912 0.769800036523329 0.745097101080141 0.668854434703316 0.675397197546668 0.638670262084301 0.479575191742029 0.422259623493221 0.35209418166428 0.407340574252599 0.413767160058726 -0.0838259150858206 -0.55863453463021 -0.469958091433762 -0.377159303128541 0.466811198280732 1.55117753003206 1.00834419195373 0.494471805477133 0.662039202654529 -0.659970918047699 -0.639082769519496 -0.648609897937648 -0.660623624526911 1
-0.107748449718132 -0.346497951347851 -0.500763269271371 -0.525451345533642 -0.487660139513323 -0.466137647034117 -0.463575548527049 -0.502310675305854 -0.471394154870496 -0.339804507483744 -0.295128178333262 -0.338673845942002 -0.395258242725622 -0.365735761205693 -0.333586764582275 -0.344381241770365 -0.332359944420312 -0.292452570254204 -0.286391470478094 -0.292660952431084 -0.262578502038231 -0.166698001279299 -0.139389246972239 -0.182273849493839 -0.247862430634946 -0.228501175397995 -0.251805274259055 -0.334749343963015 -0.364105294809543 -0.262880618708607 -0.264717939556054 -0.319164752501938 -0.399269345906736 -0.393710863485751 -0.223031328783612 -0.105969283222561 -0.338012387218788 -0.404770938110564 -0.354352968032066 0.262202919922166 0.474163589266258 0.209210348122185 1.60293594062305 1.71687472812601 1.58954705102687 1.24291408257357 1.59553784917383 1.28418794799404 0.986558693611702 0.417183367577223 -0.141113690605107 -0.172089581026035 -0.140496032483949 -0.0712451735251853 -0.00218102084744832 -0.336529324658155 -0.704645652658533 -0.931294238207014 -1.13421678346221 -1.11067178102707 -1.13997825217019 -1.08043969072429 -0.993691262662348 -0.970394459828499 -0.980952160777423 -0.963044370384723 -0.92947089451508 -0.88608012225741 -0.917411396796749 -0.977649219108903 -0.696416924173557 -0.404245899731568 -0.382409851694584 -0.343943246253265 -0.554535565132364 -0.670947950881995 -0.74033657077817 -0.754727064115702 -0.773558732344381 -0.795510227983331 -0.727508829605388 -0.476721654824032 -0.280734398027829 -0.23410822559361 -0.281574765247316 -0.301453653941768 -0.334432712858108 -0.368163793080904 -0.579091764462452 -0.792958426295788 -0.755200017743608 -0.735449324324935 -0.39597987539665 -0.0213758374933055 0.226453323050898 0.520920717596477 0.596017869530211 0.700794981116873 0.766928444955669 0.785267225761778 0.726766532078892 0.646957170143843 0.758647468489795 0.972762186271289 0.784013207703165 0.67200533145016 0.646928786462973 0.547493147240295 0.900965283620358 1.38673382518973 1.43926847523099 1.46672885261099 1.39129156564847 1.43040106488876 1.30222077907916 0.736214219366678 0.675502843078968 0.524748778367525 0.585053595210302 -0.0486444359411694 -0.0585092909521454 -0.150652132322875 0.126159025389763 0.565114374173734 1.08796619113015 1.28453569167368 1.60389978958243 0.489134253472595 -0.699341320234699 -0.752806630897207 -0.808877086485127 -0.763284419352876 -0.688881147908311 -0.151999646734352 0.43709766314597 0.512186517262551 0.62007879093225 0.0780257599097488 -0.421826701614266 -0.357167795858402 -0.36726205750342 -0.415789910755951 -0.431713735885209 -0.405829854621524 1
-0.61269976437352 -0.570889501060438 -0.455527769130177 -0.547249281047829 -0.53241956337075 -0.569508435011191 -0.546002547606603 -0.530495189506308 -0.517417088088733 -0.479556551688787 -0.460667496491862 -0.401134186382125 -0.345389212101361 -0.382694142714458 -0.436009992940159 -0.344381241770365 -0.219642487998916 -0.23510892902789 -0.286391470478094 -0.333269140087739 -0.385502118076935 -0.316085968286351 -0.251799930014368 -0.295918785097894 -0.359792278889563 -0.360859056561756 -0.338717928845114 -0.376952027845588 -0.385301592696256 -0.409507258625758 -0.452272307402459 -0.360465726945035 -0.25418517118648 -0.264527289867458 -0.265841927750342 -0.292364765112407 2.18148579688164 2.01334115969281 1.63838027622989 1.26834413493651 2.10480398355447 1.69350616173768 1.30410786358913 1.04822255794018 1.50927011470502 1.81688210311332 2.01913196842352 1.39816912681008 0.80578061652309 3.15682055417884 1.67653421406984 0.0425669127273254 0.0763725455284361 -0.0228978361659643 0.0340574793870808 0.846509375391265 1.73724546514154 0.950636302093436 0.0556180249449588 0.104767222215339 0.133891080967042 0.0313323012850531 0.0257756370331166 0.0727670180577694 0.242718806087303 0.278812632084611 0.343322588127848 0.394777848093569 0.491656775820034 0.583833250352974 2.29558314439931 3.74106327118838 2.48890333338063 1.10694673794151 0.828246808671274 0.725948807591465 0.636739154239344 0.599464597338262 0.558386199846415 0.572965256436186 0.538335436503552 0.501552465837771 0.563639615771987 0.623486174074497 0.489834992052813 0.367478085352645 0.427213150710119 0.508587989584888 0.551533481441666 0.594150921512488 0.666614534915389 0.713614903309027 1.20193164019699 1.643570660666 2.20902132641479 2.96892249684293 2.31836895483564 1.70528258412938 1.54722304745414 1.26378032345164 0.986247662069544 0.827340220035504 0.38193975999831 0.332631086360862 -0.105281543457109 -0.47807354308871 -0.183045250918151 -0.117183071811784 -0.0684559137539826 0.223983008072702 0.45192531055353 0.412032187250709 0.317772770784063 0.147526661778443 0.250994422112345 0.390715844171286 0.382152540679794 0.435673508320295 0.324281261937998 0.167053755761013 -0.0305460055319365 -0.179416262599319 -0.172638666322834 -0.188730065674556 0.0320692753486973 0.217158086983866 0.852007714776663 1.18017209659279 1.47064258793979 1.52881620589741 1.50938343293569 1.62653514737953 2.00798990349708 2.50023908709975 1.37349317436166 0.158259029204365 -0.0552235912720067 -0.397705256476377 -0.508066561105222 -0.643461896564281 0.0943172995087121 -0.259484909621469 -0.583541049321916 -0.558706116564756 1
-0.566795099404849 -0.593328656031696 -0.466836644165475 -0.351067861420149 -0.252673164261827 -0.181867980097164 -0.175081051748609 -0.305019075902682 -0.42537122165226 -0.417444532042101 -0.385422351874317 -0.369904016162064 -0.362012222309448 -0.382694142714458 -0.384798378761217 -0.380626599769877 -0.351146187157211 -0.330681664405081 -0.325202285223855 -0.312965046259411 -0.324040310057583 -0.358768244574081 -0.0269785639301108 0.317763867164007 1.20722559667507 2.08776174496784 1.26916618099698 0.509304333688434 0.165802152358291 -0.179093967327378 -0.28555731376121 -0.298514265280389 -0.274911481860802 -0.350649672279653 -0.415679024133893 -0.43733902880451 -0.356269620436907 -0.43981604097728 -0.49898683253495 -0.61639926783684 -0.756915913706301 -0.911383842289515 -0.996868329572039 -1.09355392468629 -0.0389279429306753 1.05549595341773 0.897179976897315 0.839661350611487 0.760586097250938 0.697883898991323 0.942484098720345 1.16355082455043 0.931798603243954 0.72648589290196 0.782986484234016 1.65984848167524 1.78892570043889 1.0850599121149 0.234732942339587 0.593448883312801 0.971005214171506 1.16469209896448 1.29490789991931 1.54170869099966 1.94286342376661 2.30500037295563 2.84385491685997 2.82399124013853 2.81825771200123 2.45539734495622 1.72103240659365 0.95404715384657 0.80965157893231 1.27158673614801 1.72961605974327 1.61658768044367 1.54894218227642 1.68100021957331 1.84276167017325 1.86094218294867 1.71654433034341 1.273401772048 0.967861218122962 0.82208698241869 0.719421229344518 0.610725990550613 0.705864076405811 0.807480642766408 0.938594376435868 1.05997122488094 1.22480839632966 1.35996009836878 0.97970553537933 0.577598817332298 1.10869608454783 0.894344717820513 0.649507033670132 0.677965717412043 0.66052463552406 0.738583021109109 0.760611896860281 1.04780839212531 1.57664134978559 1.51687362119515 2.43694149518585 2.32170863509198 2.6443388324681 2.76868962609788 2.38313818869683 2.43403420656464 2.32949591879264 2.10113286185025 2.03972573704308 2.11740484360358 1.19370709061807 0.37078324560232 0.229100208993268 0.391135873296679 0.611130828537533 0.962440837662809 0.990113912305688 1.02148617644221 1.01543786977249 0.966242608221449 1.39564476261613 1.74004078412092 1.75146739304899 1.81176582417577 1.93297592920033 2.1784986407813 2.45415398708321 2.33723312310714 2.21485217164465 1.84881202966681 1.56077227660479 1.6011941728262 1.6637279270661 1.61093681270949 1.63714994373229 1.93318500978863 1.99692489304653 2.01810224976669 2.17104020874406 2.22364185080207 1
-0.647128263100024 -0.604548233517325 -0.489454394236072 -0.449158571233989 -0.465280427584609 -0.530744389519788 -0.532264714426678 -0.417757132704495 -0.42537122165226 -0.40191652713043 -0.400471380797826 -0.401134186382125 -0.411881252933709 -0.416610905731987 -0.418939454880511 -0.380626599769877 -0.313573701683412 -0.292452570254204 -0.228175248359453 -0.211444577117775 -0.201116694018879 -0.209380277567028 -0.274282066622793 -0.295918785097894 -0.337406309238639 -0.338799409701129 0.639049435248052 1.58547277269403 1.6071504086548 0.889185837783296 0.881447641727536 0.238398402479881 -0.378543035232414 -0.393710863485751 -0.415679024133893 -0.375207201507894 -0.356269620436907 -0.422293489543922 -0.515057261924159 -0.602228264808469 -0.724519084680707 0.00278510252002943 0.816022004433734 0.787030303961345 0.844118356609682 0.961786888839817 0.828489038640609 0.680087700269032 0.55721076052625 0.540691601399427 0.546330068214266 0.471879900234047 0.329385886542885 0.21883885063014 0.130693480012492 0.0331702691072887 0.109318053274824 0.117209919960379 0.0684119476160036 0.0922369232128403 0.109626903193 0.0637140097901796 0.0777892543645179 0.147278552192503 0.210231966259036 0.246132184651208 0.241949655881951 0.218107783217572 0.251350575838877 0.284825968966657 0.279235272100203 0.5918356728924 1.01696661034568 2.64015672123953 2.04714386409818 1.3072078614529 0.706908617934504 0.272277350275559 0.957969679503653 1.72006970661137 5.4167044928157 3.7415245535342 2.4949206047822 2.90739547003272 2.55611112767816 2.07021342173842 1.79260268661901 1.48497065664452 0.999709254592848 0.490635298541721 0.592890817370108 0.619790600800354 0.619910889484073 0.628359381300569 0.672531123807773 0.68688693991827 0.628111368014164 0.598063294445139 0.66052463552406 0.656885662966937 0.61394864947426 0.516680522999865 0.543385920780375 0.503332713003643 0.38769706859913 0.323210918680175 0.355069784306974 0.328738948564927 0.476342775679531 0.727017049520495 0.872760102055399 0.982995795566047 0.778881514886896 0.666284617134528 0.406982849275162 0.191389858481636 0.190837126071636 0.238435410358569 0.34383918693342 0.43667649538874 0.193160277829734 -0.0643597414935433 -0.186867127832957 -0.33396615041597 -0.324558159782786 -0.326728590565081 -0.166911452016203 0.0135813291748234 -0.169895074597624 -0.242341860631293 -0.37221842700518 0.330097081766524 0.99666325922006 0.78636551932976 0.542951068761656 0.303460049946185 0.364282434036698 0.300033567556607 -0.0337473339049677 -0.402974851971342 -0.502358454677703 -0.627918126581319 -0.670299514142892 -0.711582378507988 1
-0.348747940803658 -0.301619641405334 -0.263276893530102 -0.22028024833503 -0.174344172511328 -0.143103934605762 -0.175081051748609 -0.19228101910087 -0.149233622342839 -0.0913564288970004 -0.0994908023276436 -0.0888324841815088 -0.0794210487719708 -0.0435265125391628 0.0248945346703187 0.0361950172245131 0.0433649103176759 0.0516092771036832 0.140527491725276 0.255549580933753 0.270090500796152 0.196101347166401 0.0629499825035918 -0.136815875252216 -0.292634369936793 -0.338799409701129 -0.295261601552085 -0.271445318139157 -0.321712699036116 -0.367613932935143 -0.306396687966366 -0.27786377805884 -0.316364103209447 -0.329119076676604 -0.201626029300248 0.92956117172103 1.77982666608302 0.961988073691342 0.175971201811842 -0.531373249666614 -0.746116970697769 -0.950702936689925 -1.03671207317656 -0.999524713253907 -1.11693251639553 -1.29894429410245 -1.3925179649929 -1.36017540053806 -0.154602918010156 1.04595255794481 1.10560634657579 -0.279417827902716 -0.248930321490141 -0.5668053814572 -0.509520024130856 0.37822322328837 0.445239582707638 0.305402973990424 0.106793715629138 0.154888418225335 0.218815703176191 0.150065232470517 0.129802871695919 0.136634047316112 0.0477977671177004 -0.0697788072050264 -0.490188188116194 -0.88608012225741 -0.786335287716118 -0.73401365649783 -0.707257504132155 -0.655781650394186 0.0218544595614929 0.705636742313168 0.684847155091637 0.622822201261209 0.513942592772814 0.535844854853848 0.605955661710372 0.62327685512808 0.577284490845366 1.72215136868186 2.92609031395658 3.09696896890672 3.28160363751995 2.91289366474567 2.97222493873078 2.86983994971889 2.96557116864235 2.84043993997813 2.89938998057248 2.3607526584613 1.50881530875471 0.638511494094224 0.54366420358912 0.728378495498719 0.916952854369733 1.54547773819558 2.17382325855139 2.2441486211577 2.24980794724142 1.90963851938547 2.0179275225899 1.17547036790959 1.24799307787374 1.40730166107337 1.6228323249221 1.70857312482494 1.94249218989031 2.39280190808532 2.66130796593834 2.88620782328384 2.62331649129823 2.11740484360358 1.62097973893361 1.49365296498735 0.783914911356924 0.168447698178603 0.154779245311 0.106388639344774 0.102279600214056 0.0938429750268979 0.474756332387792 0.800258511374119 0.787280314450663 1.31173002555112 1.35092675506834 1.0538533510762 0.687658703546933 0.647104329983558 0.580491375496524 0.540963514125265 0.521646199029337 0.708814679159172 0.958222121561657 1.1746661743971 1.45909084154966 0.987200591225456 0.569931682531719 0.146709821383946 -0.142101395546283 -0.449283839570483 -0.388334503474721 -0.365062851436662 1
0.775916350928798 0.876435994585743 0.912846110140943 0.8696165273743 1.3250965267125 2.04060396140992 1.03384826808485 0.357317007807967 -0.364007310694611 -0.355332512395415 -0.355324294027298 -0.338673845942002 -0.345389212101361 -0.280943853661869 -0.248234074284038 -0.326258562770609 -0.38871867263101 -0.292452570254204 -0.189364433613692 -0.191140483289448 -0.221603963358663 -0.145356863135434 -0.0494607005385365 -0.136815875252216 -0.247862430634946 -0.250560822258622 -0.251805274259055 -0.250343976197871 -0.300516401149403 -0.304773944399222 -0.306396687966366 -0.381116214166584 -0.378543035232414 -0.393710863485751 -0.330057826200435 -0.333785983310151 -0.374526853655026 -0.387248386677207 -0.434705114978112 -0.545544252694985 -0.692122255655113 -0.852405200688899 -0.927141778264125 -0.936838572298986 0.029880859630911 1.04378232034549 1.01166487399183 1.06762370824356 0.952662804157587 0.843848175326655 0.837619796527559 0.805790001628164 0.81131605990374 0.847354236300012 0.77090698415584 0.526103060794547 0.264358759166892 0.291960612988278 0.234732942339587 0.418024697277815 0.582778369786827 0.344355483501276 0.233830106358722 0.764659835023151 1.31478452042012 1.84747410888798 2.42709952873795 2.07314346441554 2.05364707569755 0.229454250191414 0.203351212390022 0.159194181752697 0.177340733121523 0.252876747245295 0.326348021142546 0.266566652120327 0.268349469839754 0.308631488838082 0.32053889052663 0.351594222191853 0.548072700089006 0.492577473905094 0.644483936242182 0.785977744537928 0.526568790019486 0.271916408310586 0.882342996013084 1.58460154103836 1.47844246682252 1.37051809379324 1.0352331226418 0.651065368303245 0.704568453224134 0.668967832475187 3.40847496844994 3.61204160833988 3.1527999154184 2.77825797825639 2.44574410487661 1.94070129091535 1.29085594510205 0.616893328495232 0.586438230322259 0.4393196030126 0.329699584827808 0.917104107991231 1.4769028238441 1.17851487418847 0.91698877448605 0.801235186783284 0.670435683064116 0.507192788636599 0.296158298404242 0.0634037500990774 -0.149149804087925 0.151524661343706 0.452301526036118 0.550198855523877 0.604611520205725 0.638893550109536 0.486774774741928 0.323956017238449 -0.165524435567772 -0.285554122168832 -0.394485107847783 -0.292735673218272 -0.159884423279701 -0.164751017436841 -0.520373575230617 -0.466636986960255 0.0485617357664062 0.587822721316096 0.422045847699024 0.328815562323292 0.160250294612636 -0.0232422467229095 -0.382642928098313 -0.651428465215644 -0.874585963941781 -0.666365424620751 -0.603680752558415 -0.572094911890432 -0.626920281732404 -0.670815375323126 1
-0.497938101951841 -0.559669923574808 -0.557307644447863 -0.460057538991082 -0.454090571620252 -0.50490169252552 -0.436099882167198 -0.319111333002909 -0.317984377476374 -0.355332512395415 -0.385422351874317 -0.354288931052033 0.585499359551505 1.58447811230225 1.3905375794421 1.26853718920793 0.644524677898456 -0.063078005348946 -0.189364433613692 -0.292660952431084 -0.324040310057583 -0.188039139423163 -0.251799930014368 -0.341376759339517 -0.315020339587716 -0.250560822258622 -0.27353343790557 -0.271445318139157 -0.300516401149403 -0.283827281553914 -0.243878565350897 -0.298514265280389 -0.316364103209447 -0.307588481073556 -0.201626029300248 -0.188811719618048 -0.228468987910073 -0.387248386677207 -0.466845973756531 -0.531373249666614 0.0314069259164783 0.464784461724853 0.786139196730342 1.26762405128241 1.53220638222555 1.58260944166852 1.92754405074791 2.37840726462801 1.89044907905476 1.43893330192455 1.57166991187706 1.66441597664161 0.859509077239826 0.0617100042126721 0.795065984312192 1.54893860354561 0.962041935681198 0.31884533499257 0.221939019668542 0.142358119222836 0.655570903108954 0.991989653603806 0.483495469549448 0.0408335034285979 0.188574073040191 0.278812632084611 0.27574063329725 0.218107783217572 0.207658539478666 0.273751625211609 0.225032372307217 0.169255611779202 0.19807223626286 0.232296747469483 0.264891026751273 0.219690921970211 0.136781725411329 0.172303469228623 0.234913859171507 0.250971024808065 0.236480265354497 0.19640274012675 0.222296929342274 0.244339176326492 0.214331507302767 0.150292455711602 0.185715681773852 0.269473867039672 0.317259781839912 0.335361864085571 0.32959182613696 0.348742615775296 0.365938198263892 0.364404448665558 0.345407403252731 0.417191828645356 0.467643875594403 0.540990135183064 0.554120826092451 0.516833049008929 0.501130766869629 0.406446436954961 0.435755146925665 0.375306493021557 0.407029563189571 0.474040935013141 0.218260877046349 -0.0582877106299541 -0.332843513037894 -0.559430663034517 -0.333093435132649 -0.151001370949137 0.000760509213364072 0.736387043533999 1.41751657306907 1.0086263998092 0.618108218696521 0.499298701211174 0.428590195246919 0.133350913307547 0.535710524227293 0.956766883320214 2.49519786682535 3.91246032726156 3.03193534733706 2.03237987330348 1.59687276084593 1.16531106770849 0.471406011667001 -0.172733028322304 -0.173737218150658 -0.161924593737206 -0.474357314273791 -0.741386032030819 -0.491155278406972 -0.231968714039275 0.0982542228653244 0.765192783578597 1.5293501193686 0.902526247247467 0.0830592664108552 -0.281814195497824 -0.60523066552716 -0.630048372138264 1
0.385726698695088 0.75302064224382 1.17295023595281 1.47995872177152 1.89577918089471 2.20858149187267 2.38015591971758 2.55570911544332 2.84225703684256 2.79685248467389 2.66953051959803 2.83118843139426 3.11219691118071 3.17856597412614 3.21708515182436 3.46138134817842 3.65032351580236 3.68337322143694 3.80814948519969 4.07271922065929 4.18315894469489 4.27225873264456 4.49193089436345 4.52262648451407 4.45319119605896 4.33784572475179 4.26765276421602 4.15983648953095 4.19309875083383 4.07307859027001 4.06987189511643 3.99678707680177 4.05688744907255 4.23536719116974 4.29348686220631 4.09828436384842 3.49600658858621 3.23991976002785 2.87580333919901 2.35951136812108 1.46766634605113 1.10371974573152 1.05508446606087 1.14225176937256 1.17669423565735 1.10235048570669 1.01166487399183 1.01063311883555 0.963961433975625 0.944900366635732 1.02404522264807 1.0323718561456 1.02818463791613 1.10117775743592 1.19368948689201 1.26550224832543 1.31088352393835 1.42111893716855 1.48853736410198 1.70864549453521 2.09928948066448 2.22249457679861 1.86705769056472 1.64815373976356 1.73711343818759 -0.701600790917495 -0.715461370884854 -0.86399636414791 -0.917411396796749 -0.900128812823561 -0.837344463635323 -0.806703100791757 -0.828137169233336 -0.786413241433232 -0.728663715907637 -0.689698242942042 -0.70525183893059 -0.700195856271918 -0.716475378107632 -0.755260949029816 -0.766457883947202 -0.701096453140959 -0.684956000378804 -0.712555627513711 -0.795847936780735 -0.744512338409496 -0.696678916262509 -0.667056446262424 -0.630020829593268 -0.554872493463024 -0.512964945809112 -0.537375796806624 -0.649952566616831 -0.620350492318909 -0.566573878294658 -0.557859727495182 -0.580743741548034 -0.531985258943937 -0.438981395269234 0.00330679782956424 0.444721825567313 0.596850767396159 0.82322593280262 0.940755631275768 1.01600314278845 1.1622028845323 1.12119966496647 1.01024241366896 0.933012265351742 0.974410840396459 0.808016287978188 0.626143540368961 0.425845132683164 0.484018308495904 0.535842854322707 0.477090437970134 -0.421372200674467 -0.410541557128397 -0.347207496238187 -0.338488881040977 -0.100454219082459 0.158562268148897 0.887381716181378 1.5471869471871 1.49354248990713 0.665864595961748 -0.0896141359146754 -0.00127969970948198 0.113470521658838 0.562026868272573 0.977453793205568 1.2360417541226 1.47934188489773 1.01126295582446 0.575521347412637 0.55756183624437 0.558687665277318 0.585472177388283 0.666951524459043 0.77655684293688 0.814831417771553 0.823485455381723 0.837128812121559 0.796796739331901 1
0.121774875125226 0.315457120304278 0.358711233411316 0.477253688118941 0.586566033064945 0.916446642159245 0.882732103105672 0.737807949514085 0.633156242367187 0.54529177248153 0.622862586000794 0.691921771320032 0.735106451424287 0.753517418372781 0.861350899593037 1.3229052262072 1.52747808653273 1.50431485483699 1.53771682257267 1.61592386743168 1.97053385599822 1.98875695125104 2.01889586743662 2.02243790122485 2.12505035236293 2.85984938508978 3.11606009095074 3.44239086352722 3.28165794170516 3.15142542507649 3.00706381065347 2.65450540740109 1.94280376029168 1.71628750561303 1.61782442678574 1.28164152640185 0.812193305522713 0.82180766222448 0.433098072039192 0.304715929007279 -0.173772991245615 -0.37074629428387 -0.349407495998549 -0.404006374182156 -0.394440089498871 -0.642980842057025 -0.625469154459677 -0.676288327641831 -0.75343029836618 -0.570882503000411 -0.176068458002702 0.233372684952535 0.0763725455284361 -0.0108110018261594 0.215249980559726 0.193373426405648 0.173918347396519 -0.12475257807825 -0.187466505804893 -0.15836905683714 0.449325392029594 0.938020139428595 1.50296236924491 2.18037898358309 1.96452131698546 1.69496535419877 1.43589752455585 1.20083501909031 1.17980634849335 1.08217871933017 1.07059760907781 0.853432853581523 1.88768974228185 2.86653671877347 2.05738669649673 2.50722655329588 2.92601790729394 3.21696257383988 3.16519270999126 2.56530456463519 1.68733253958705 1.14775188499052 0.985826622671894 1.08387895705422 1.08675920901125 1.14065892687476 1.25387756360734 1.30563506473561 1.51918571892717 1.50508840365524 1.33012799282292 0.494691530788788 1.00086992631434 1.46083263038022 1.3466042449515 1.11217538461787 0.767183194777956 0.757868140378948 0.684169926508862 0.633543560640602 0.839584414683523 1.06785095322439 1.31832749253429 1.21814577457029 1.11266561574066 1.1622028845323 1.3674556980356 1.27947835050018 1.2054116100685 1.04038251796338 0.986061776690518 0.903695294411139 0.728447746000649 0.63824364657474 0.698613387014343 1.00198220028621 1.00711622839977 0.683811760594723 0.154779245311 0.0861669338726943 0.55668298829245 1.11496959984066 1.37114940752558 1.14605871313939 0.990068463839153 0.67266317943111 0.73254822625612 1.04642283663405 0.769685586673804 0.136639559717644 -0.507185649026254 -0.692995608566629 -0.82678932667336 -0.943018216474347 -1.0204223064854 -1.08502471089747 -1.05794531030257 -1.01086967759627 -0.89614592881452 -0.849593649072514 -0.783809282124125 -0.750729198901268 -0.691989130348135 -0.660623624526911 1
-0.67008059558436 -0.582109078546067 -0.478145519200774 -0.438259603476896 -0.431710859691538 -0.440294950039849 -0.422362048987272 -0.389572618504042 -0.364007310694611 -0.417444532042101 -0.49076555433888 -0.588515207702495 -0.494996303974143 -0.365735761205693 -0.453080530999806 -0.543730710767682 -0.576581100000004 -0.483598041008586 -0.402823914715377 -0.394181421572721 -0.405989387416719 -0.486815073437269 -0.521585569315476 -0.477750682064384 -0.40456421819141 -0.338799409701129 -0.534271401663747 -0.672370815023595 -0.47008678424311 -0.283827281553914 -0.327236062171522 0.651408146910857 1.63190910017685 1.82394048362828 0.761612447451157 -0.333785983310151 -0.374526853655026 -0.474861143843995 -0.595409408870206 -0.715596289035437 -0.832508514766019 -0.714788370287462 -0.5287043422189 -0.863704741184911 -1.33482705784055 -1.41608062482485 -1.4383119238307 -1.4741565793541 -1.42004945763043 -1.35684399095989 -1.15480194513537 -0.959163391455025 -0.550136679840676 -0.0833320078649906 -0.171294021941918 -0.237942766320703 -0.317043887928363 -0.407042159123317 -0.49452064990997 0.956827554385273 2.30553499174384 1.71518114355163 1.00363164286346 0.402746669225875 0.351008272181526 0.26791914960681 0.377113565543147 0.472071001476818 0.513502794000139 0.539535875332779 0.539409191106539 0.450975652521334 0.477947528670914 0.51012674444295 0.531204669113455 0.454069572720791 0.417459580191969 0.490402181650695 0.682066800692703 0.87483484858755 0.908351452750781 0.869527135077532 0.689397447614512 0.506131150962019 0.296982552727781 0.0981679045977517 0.37148296557098 0.58829269709996 0.775621368017257 0.904697790424789 1.02470116299247 0.77616443831481 0.50350673934149 1.46083263038022 1.44573264511969 0.0437678284213202 0.0825218937869771 0.107234124791298 0.116682942873613 1.00701719786196 1.82109999334382 1.55889370015169 1.66274596886936 2.44506371606527 2.91058761265165 1.39787478505256 -0.0371157498401509 0.261429964357122 0.524413248276606 0.702277670432898 0.799923311218537 0.697513991408378 0.922977997419032 1.19906305777051 1.07841129662816 0.310985449895426 0.267363291914899 0.276610526093097 0.806710078491761 0.854591741811718 0.892242413334956 0.92081172047466 1.03678056203768 0.931662588044922 0.885178041741658 0.591080177798768 0.374169760694492 0.288510363534473 0.195497404785709 -0.149530084219308 -0.562760387505521 -0.568037722724412 -0.413064790378214 -0.221795402887881 -0.320161315489325 -0.449770245152005 -0.331483656719203 -0.260271851742607 0.149512367513312 0.593328618485117 0.927411748750122 1.11376617177433 1.27092113622644 1.14331626640323 1
0.752964018444462 0.539848670016864 0.392637858517211 -0.0240988287073505 -0.420521003727181 -0.517823041022654 -0.587216047146381 -0.502310675305854 -0.42537122165226 -0.370860517307087 -0.340275265103789 -0.323058760831971 -0.328766201893274 -0.348777379696928 -0.384798378761217 -0.344381241770365 -0.332359944420312 -0.349796211480519 -0.344607692596736 -0.333269140087739 -0.324040310057583 -0.316085968286351 -0.296764203231219 -0.227731823735461 -0.180704521682176 -0.184381881676741 -0.251805274259055 -0.229242634256584 -0.215731209602549 -0.304773944399222 -0.410593558992147 -0.360465726945035 -0.25418517118648 -0.264527289867458 -0.265841927750342 -0.292364765112407 -0.319755154000669 -0.457338592410638 -0.595409408870206 -0.673083279950324 -0.746116970697769 -0.803256332688386 -0.508782470416639 -0.0905756694075508 -0.165077414293584 -0.314999116034313 0.0385432486884853 0.463523460518558 0.817079246341129 0.529463580142863 0.266691929033504 0.126044438075855 0.208903343202671 0.327620359688387 0.179011480325197 0.0208469493151073 0.096397994450485 0.18442172497111 0.170763328984363 0.167418717227834 0.146023169854063 0.0745079126252217 0.0777892543645179 0.0940560278105505 0.112771446774235 0.246132184651208 0.365849906404714 0.32852657376507 0.273196594018982 1.6801932821028 3.00022084170814 2.74498169856441 1.59744869830313 0.366066746012263 -0.175550766386182 -0.699073388972065 -0.678938290044905 -0.691107321631288 -0.716475378107632 -0.72507398981468 -0.678822511678121 -0.665196485410251 -0.702921404927736 -0.712555627513711 -0.76829758830573 0.211104432011094 0.269310959482559 -0.168902024293224 -0.660578268671758 -0.596278742651331 -0.565624744055742 -0.61035025431337 0.630493084951581 1.83646080374543 0.533751363572301 -0.7445717276072 -0.741211233967795 -0.691790104877745 -0.639966368640052 -0.650272067307809 -0.672175212218539 -0.615724179097786 -0.629789514235962 -0.670240970165473 -0.520930177151584 -0.562915427276004 -0.538748409795776 -0.537864223110568 -0.436996203664889 -0.312036872158553 -0.357372365411603 0.475472588174636 0.332182419037276 0.196598360258072 0.0746596783630733 0.556820832245994 1.01349340888671 1.47912667173071 2.02582073653979 2.01396952221095 1.98980136607816 1.17968889296265 0.296900563511246 0.592778390314956 0.927134210580656 0.829030599226432 0.816872571094151 0.652605571199954 0.642916767295913 0.716713162292547 0.945696799788844 0.868977964461085 0.797462556559434 0.871671443517406 1.2187843507695 1.71009493838256 2.09346580665063 0.384607970469697 0.526811752786241 0.46735921417453 -0.0858112300569981 -0.650247412457673 -0.236507190038014 0.12414118678168 1
1.76286664775524 1.75156303846483 1.82886498800012 1.27287833438675 0.810363152352084 0.968132036147782 1.07506176762463 1.14648340542066 1.29281828516192 2.61051642573383 3.7681096310142 3.06541470804472 2.38078446202489 2.19497984661778 1.97093587347011 2.17467113919573 2.2601415532718 2.23066764370364 2.15868985850485 2.2250466822815 2.19589381873584 1.43388735951055 0.602521261105808 0.226847918680762 -0.180704521682176 -0.316739762840502 -0.360446092491629 -0.271445318139157 -0.258123805375976 -0.346667270089836 -0.368914810581834 -0.339815239723486 -0.25418517118648 -0.22146609866136 -0.201626029300248 -0.20952232871692 -0.173697288255716 -0.299635629510418 -0.515057261924159 -0.658912276921953 -0.756915913706301 -0.901554068689412 -1.02675113727543 -1.07265854436798 -1.19720945271738 -0.45556271290119 0.290410022296409 1.29558606587564 1.49499703542342 1.70840581208208 1.17551588137098 0.770013919335937 0.389627158212992 0.363880862707803 0.33604498134149 0.427516502457095 0.522759935653672 0.601134916037638 0.592962777128842 0.631039780320298 0.655570903108954 0.624996957212372 0.691549938875053 0.775304339899542 0.794995083167843 0.812593273496869 0.872714567634199 0.891662405557311 0.852116075791768 0.772097094188803 0.615293250816721 0.450975652521334 0.395021516105564 0.417516745451794 0.439019177526546 0.191565483880141 -0.0123283849408857 0.126860796025469 0.282483321035464 0.301282623499958 0.294903846867217 0.268202675588167 0.267210440714605 0.253366485796683 0.214331507302767 0.254541557939303 0.380771329760836 0.458772547387968 0.47004697723236 0.500986860838798 0.5086351401755 0.515541375790716 0.492924543873983 0.445621351014792 0.394971603336828 0.458683384225804 -0.666326404171906 -0.657546209320501 -0.710902241594458 -0.673614169634144 -0.60448448265576 -0.505490093052882 1.425958266389 3.31990955260952 3.04591507478473 3.01929746063195 2.1700679539646 1.27947835050018 1.05318844684443 1.29602276853521 1.43926847523099 1.35570815099411 1.62184593769989 1.97719999080464 1.59385131681834 1.28103858025172 1.00711622839977 0.830149704243745 0.532899128555841 0.200756598214479 0.151215349699421 0.101034007596009 0.119044794634701 0.108658107843577 0.108988918220194 0.325935422493656 0.606061708999075 0.801215860043008 1.02322322542959 1.34319265307344 2.47003248379157 3.5243330386082 3.41771795309536 3.40758391709563 3.53941670465186 2.4270249782953 1.03958481624096 0.923769789040639 0.91489112049554 1.03994741558629 1.55786160223011 2.05159617858122 2.01921289530735 1.89750582532317 1
0.00701321270354726 -0.0660085142071189 -0.0484082678594304 -0.00230089319316385 0.0942123706332389 0.218693823313997 0.127151278209757 0.145933151304569 0.280313754360705 0.312371698806458 0.246636862913066 0.317159728679293 0.402646247262549 0.46522493272378 0.434587448101854 0.47113931321866 0.569379706950859 0.663274783517706 0.72268971291169 0.742847832813608 0.741297695611183 0.750970938906884 0.804860490581639 0.772343609580231 0.759506203656605 0.720063639608966 0.682505762541081 0.614811043394864 0.674513301639412 0.70066587217553 0.714732648086287 0.713359608575504 0.740677741180989 0.790471894681934 0.718801848484427 0.577480817040209 0.392276941505974 1.3124391023585 2.02407058157092 0.999095077397461 -0.000989903109115373 -0.223299690282331 0.0490299400466764 0.0870350632980592 -0.314163153177021 -0.818685338140621 -0.762851030973089 -0.459724087891357 -0.13200565837408 0.00174658108435388 0.126872859443123 0.185671241896233 0.81131605990374 1.46378278763008 1.37488198806466 1.30247220770198 0.923281759208181 0.480153667018323 0.465023550418394 0.468145893287811 0.946741036397464 1.22945551597473 0.0153729135668364 -0.416880206256193 -0.851004801464355 -0.93036392295132 -0.997052849345679 -0.930247638476409 -0.884642369526591 -0.91120315657861 -0.934909683262699 -0.867071680950785 -0.797039914521331 -0.745253241881607 -0.820849207494546 -0.783449703242274 -0.75787893670196 -0.745638529475071 -0.783072624717172 -0.815634867460089 -0.766457883947202 -0.710071445073636 -0.738852214025601 -0.766719484334855 -0.823398285255739 -0.761887188780779 -0.743120737211791 -0.726834976898728 -0.721693146828737 -0.699794365622098 -0.755200017743608 -0.766724091827826 -0.798103303161936 -0.752327958636415 -0.735092158580589 -0.734198838712087 -0.719815568311827 -0.668960841172915 -0.628143723147651 -0.626929964981474 -0.649611635697613 -0.625745459647323 -0.662078746392375 -0.563552453513735 -0.453266446085042 -0.138706006339535 0.181778501776849 0.0342621426557785 0.46031928481384 0.974410840396459 1.37452466115378 1.90288160896298 2.21264151608165 1.87204635120543 1.57350500023188 1.34083637595862 1.25582626739038 1.26916353519081 1.10659826175491 0.92199742671865 0.668536129973285 0.395866342929559 0.375157101816927 -0.81808643288735 -0.849010270270262 -0.884212435052753 -0.911776498085471 -0.603151369523849 -0.229550989598985 -0.141795769518309 -0.10228398296303 -0.193164065197761 -0.305802873560954 -0.22955048690494 0.461525372134205 0.648312474208007 0.732629187966293 0.6489029795731 0.408231945986178 0.158161585412181 0.184381564291567 0.164771522029266 0.153905901656376 0.134332937577896 1
0.615250023538447 0.674483599844415 0.788448484752659 0.83691962410302 0.418718193599591 -0.0397331466286877 -0.147605385388757 -0.248650047501776 -0.348666332955198 -0.448500541865444 -0.400471380797826 -0.369904016162064 -0.328766201893274 -0.382694142714458 -0.333586764582275 -0.235645167771829 -0.219642487998916 -0.273338023178766 -0.325202285223855 -0.211444577117775 -0.180629424679095 -0.166698001279299 -0.116907110363814 -0.0458999267689716 0.0207692051761343 -0.0520240005129787 -0.23007711061254 -0.250343976197871 -0.194534911715836 -0.179093967327378 -0.243878565350897 -0.27786377805884 -0.25418517118648 -0.199935503058311 -0.223031328783612 -0.292364765112407 -0.28324068756443 -0.352203283810491 -0.434705114978112 -0.573886258751727 -0.735318027689238 -0.380576067883973 0.0689518118489376 0.390018077913511 0.729437019007039 0.82122329197294 0.851386018059511 0.816865114848279 0.918766914703472 0.922444324122603 0.453117355154012 -0.0886120556775063 -0.0441099978117778 0.00127583251364588 0.0219779793089045 0.0331702691072887 0.083477935626146 0.170979363968964 0.234732942339587 0.21753991323783 0.182419436515127 0.106889621130348 0.119400148229639 0.147278552192503 0.156087233211924 0.180771289784401 0.219422337605085 0.251233420381822 0.229504557658772 0.196231218926267 0.159988892555632 0.129009891673183 -0.931794684940023 -0.8996032402002 -0.861820537088728 -0.764699411182227 -0.74033657077817 -0.71837292555318 -0.754530947598798 -0.795510227983331 -0.746983356776295 -0.692121461208282 -0.756817618574533 -0.775746793805046 -0.777481037797398 -0.779262039152062 -0.836004379110355 -0.836428949731951 -0.79299383801188 -0.751552177107481 -0.744668058094282 -0.787573936829754 -0.829849889564459 -0.74217584584276 -0.675615118479672 -0.671961505341415 -0.644930738515938 -0.577643786353596 -0.557207850193245 -0.615258913818307 -0.220903681800013 0.125850581567932 0.317361295685485 0.449988454677774 0.320033337532587 0.276076538576123 0.245622658498474 0.160466488045414 0.0517202677387043 0.0508073544595268 2.44279759342776 2.3152442149685 1.64346041007971 1.15700160193083 1.09197550768579 0.862454010303456 0.643616940644275 -0.0415154383612985 -0.484112971206147 -0.985583456147523 -1.04421510201451 -1.11425049658374 -1.17574520278655 -0.949490509558153 -0.751112542979267 -0.775435099542963 -0.0896141359146754 -0.0904458730153143 0.158212457909858 0.476949406561587 0.509038140308897 0.775259550079422 0.789800991072487 0.832896023432112 0.917509273247931 0.766288303560736 0.589383228104784 0.416323371562105 0.300432121622484 0.375745101948649 0.330735994563707 0.231759379658329 0.143061093553754 0.23625044554005 1
0.546393026085439 -0.0884476691783775 -0.681705269836147 -0.569047216562015 -0.487660139513323 -0.556587086514057 -0.587216047146381 -0.516402932406081 -0.440712199391672 -0.464028546777115 -0.49076555433888 -0.49482469704231 -0.494996303974143 -0.535319576293341 -0.572574297417337 -0.543730710767682 -0.482649886315507 -0.483598041008586 -0.51925635895266 -0.495701890714357 -0.446963926096287 -0.422791659005675 -0.386692749664922 -0.318647772218706 -0.292634369936793 -0.316739762840502 -0.338717928845114 -0.41915471172816 -0.47008678424311 -0.514240572852295 -0.55646917842824 -0.546320111938975 -0.52362720995267 -0.479833245897946 -0.501300222067351 -0.561602683397741 -0.520584719399978 -0.579996452444142 -0.675761555816252 -0.772280301148922 0.603750905368633 0.327167631323416 0.258209593970419 -0.00699414813432257 -0.027459809170411 0.270682537577673 0.530828306194881 1.28418794799404 2.05992852632533 0.877532239096347 -0.280932760195488 0.591133507874803 1.53421131994502 0.653964886863128 -0.243771022410976 -0.114709568398889 0.0317977003287899 -0.272618549101857 -0.584078108607284 -0.885126398982084 -1.15211034105721 -1.14520310773454 -1.16013483812283 -1.11941752809797 -1.0675837336528 -1.06108571268493 -1.12095309986844 -1.05170830807866 -1.01571847860722 -1.03302093788415 -1.03247490289008 -0.977747411242337 -0.973257691222698 -0.940763239751825 -0.872063369487273 -0.83032543339239 -0.77542130262575 -0.772904133396963 -0.802100409462755 -0.845821826675225 -0.824881465459922 -0.79084637246773 -0.837661939044728 -0.884074507447333 -0.915232780172421 -0.840074015451555 -0.938176385198776 -0.896207480368256 -0.82355127709037 -0.782606863998711 -0.828923735288889 -0.8605483943365 -0.808685498629444 -0.81324063539834 -0.804482038698325 -0.765317505397424 -0.730513401139811 -0.77169252784465 -0.805483405533666 -0.790324681265817 -0.773711306562708 -0.766043387340837 -0.823524907174439 -0.872949151803774 -0.849582585189077 -0.874002335962747 -0.91269275630815 -0.891236390201547 -0.885653947904254 -0.930521349348463 -0.972438599145105 -0.452343275337788 0.00796533333997086 0.645253889214687 1.23439972379098 0.902319207441386 0.586222316261828 0.944675051447327 1.36737059502722 0.955700269172116 0.49376559609698 -0.0571687089244323 -0.62794943464679 -0.479202235157384 -0.331550854589286 1.00579376942984 2.44714323796274 3.14925842376326 3.73756735799149 3.19169386661213 2.51766797391666 2.26694431232089 2.02331303447098 1.68595526530858 1.40606345301264 0.884264132913465 0.241500182726834 0.194315563915246 0.19263229725879 0.341389809863944 0.387026160052991 0.43272295254552 0.153905901656376 -0.120460832327491 1
1.68253348406006 1.65058684109416 1.71577623764714 1.66524117364211 1.72793134142935 1.88554777944431 1.88559392524025 1.93564980303335 2.21327694952665 2.31548433241208 2.24815770973978 2.17535485677296 2.34753844160872 2.41543880623173 2.43184040108059 2.60961543518988 2.89887380632638 2.97613497964573 3.09014941240311 3.21994727986954 3.22025728572504 3.24788410173905 3.45775261037587 3.47709307695676 3.40105062246556 3.16868444113856 3.2029727455368 3.10476939246664 4.08711726140026 4.95283842977291 5.09100123116908 5.17386484843005 4.38850841986171 3.71863289669657 4.78580875032369 5.63086943716493 4.66446951454583 4.16861498599581 3.48647965598897 2.71378644383036 1.31648114393169 0.563082197725879 0.537115799202077 0.640762641733196 0.809713955328889 0.85636419118966 0.920076956316218 1.09041994400677 1.07694773215601 1.31542506810234 1.2570770052987 1.28280443219119 1.17276368992438 1.10117775743592 0.90378148501578 1.40105876603943 1.98272658280398 2.26798768030375 2.3201423377199 2.18479685663018 2.03862903622937 1.61803601803625 1.45094875191351 0.679503796012028 -0.0929785388047901 -0.919470440473519 0.647441384865539 2.20564601307254 3.52825330285465 2.95374281393341 2.26306140452352 2.0809273168151 2.29195405353793 2.40348672381769 2.44661432764146 2.24472246445523 2.14538262368528 1.89912505094844 1.63345603797184 1.21695371969243 0.684394390285353 1.37212668330745 2.12662981152909 2.22131995029823 2.32652489038645 2.01808887062457 2.44278817990896 2.9296184803552 2.64981096483129 2.33321338742137 2.56236727179405 2.71520002349407 1.37124676767711 1.26794248730079 1.22765016474966 0.956582051191185 0.200198054894801 -0.600473050058426 -0.557207850193245 -0.475206299860298 -0.412694082227887 -0.475426251404272 -0.60826335946502 -0.744922931821689 0.136374638923401 0.935957860032851 1.24888797840972 1.42250994194177 1.13330590117289 1.00739667917992 1.07508452104668 1.11780664752939 1.25439990724294 1.26916548416998 1.26831025143507 1.06177999599311 0.866818257687125 0.791974588509217 1.0153279451096 1.23206357729054 0.885251591979904 0.510922864035334 0.503213255408039 0.758762487162286 1.05999541190415 0.761044764532814 0.542818450370552 0.496564767914748 0.434121064791151 0.391871944850601 0.334374676516917 0.267618138845415 0.253491406986187 0.297795226255057 0.168392864275381 0.0402831998516367 0.169877202796079 0.204887364279382 0.321992086495222 0.455907450146295 0.488348457933703 0.51087545311276 0.522629377145522 0.491044215445437 1
-0.693032928068696 -0.716744008373618 -0.704323019906744 -0.667137926375855 -0.633128267049963 -0.672879222988265 -0.724594378945638 -0.671417760508573 -0.594121976785795 -0.588252586070487 -0.596108756803444 -0.588515207702495 -0.561488344806491 -0.586194720819635 -0.589644835476984 -0.579976068767195 -0.576581100000004 -0.560056229310339 -0.53866176632554 -0.495701890714357 -0.549400272795206 -0.593520764156593 -0.566549842532327 -0.568666630547629 -0.60603794504972 -0.62557481888928 -0.577727728956777 -0.524661421434592 -0.554871975789963 -0.577080561388217 -0.55646917842824 -0.546320111938975 -0.585806141975636 -0.565955628310141 -0.54411082103408 -0.582313292496612 -0.575356419054335 -0.579996452444142 -0.659691126427043 -0.814793310234035 -0.9296990018428 -1.02934112549075 -1.02675113727543 -0.936838572298986 -0.543525828382308 -0.151008253022957 -0.247668994047791 -0.32294667331211 -0.685638519457951 -1.03123137451954 -1.28296942559322 -1.56735679042288 -1.53809353523043 -1.47331795694259 -1.45172103022861 -1.40865814657794 -1.3894087703485 -1.40177687328213 -1.4156830822252 -1.37380806007955 -1.2612991410404 -1.2099665247448 -1.19134300852167 -1.16199554760353 -1.08924162687165 -1.05019223020713 -1.09842578159158 -1.06275018713341 -1.04848750587738 -1.06624396914929 -1.06499664276587 -0.977747411242337 -0.993989194364035 -1.00250323907926 -1.00522019066836 -0.914701747662599 -0.854361949282805 -0.909232153006423 -0.916267117936251 -0.906195745105498 -0.824881465459922 -0.772896388602376 -0.774783023123465 -0.604227913871424 -0.465243755080679 -0.492577008025886 -0.594506910174088 -0.696945711580576 -0.630020829593268 -0.22362249995657 0.182144391046397 0.630215523301317 1.05378090365188 1.30855093847541 1.59442524537198 2.32580338534598 3.06721725279453 3.3261603071723 1.53540040196174 1.50887239787816 3.63746790327839 5.1364908563363 3.27720757669 0.983431037936463 0.271702101056486 0.983092240136904 1.65019410637422 2.1040134070458 1.55792840911371 1.21355817157656 1.67396480126088 2.08527276161927 1.13191789709063 0.37185442625675 0.278122844227618 0.623262827475877 0.567090774801013 0.639274125571108 0.774113536832723 0.113129207835467 0.00440810124332445 -0.11469696947732 0.979866715997181 0.876334555762478 0.829236483289661 0.638670262084301 0.170385927335918 -0.3282223351642 0.0836425641581578 0.569761182973571 0.604309120559067 -0.255643008118869 -0.221525653204535 -0.144244562717294 -1.13441828176384 -1.13040002987929 -1.1193364359575 -1.07430047978109 -0.960825823432737 -0.92975599727016 -0.907647646200551 -0.862375628283041 -0.757057978963867 -0.660623624526911 1
-0.67008059558436 -0.615767811002955 -0.534689894377266 -0.481855474505269 -0.465280427584609 -0.50490169252552 -0.504789048066826 -0.516402932406081 -0.532758065828146 -0.448500541865444 -0.355324294027298 -0.338673845942002 -0.2955201814771 -0.280943853661869 -0.333586764582275 -0.398749278769634 -0.351146187157211 -0.292452570254204 -0.325202285223855 -0.333269140087739 -0.303553040717799 -0.252062553854757 -0.229317793405942 -0.341376759339517 -0.359792278889563 -0.316739762840502 -0.295261601552085 -0.292546660080443 -0.342908996922829 -0.346667270089836 -0.368914810581834 -0.381116214166584 -0.378543035232414 -0.372180267882702 -0.201626029300248 -0.230232937815792 -0.338012387218788 -0.474861143843995 -0.563268550091787 -0.545544252694985 -0.713720141672176 0.356656952123724 1.54317032521627 1.72732241828516 1.96799546511559 1.67631850624644 1.30932560643755 1.06762370824356 0.850975135795243 0.664199835221631 0.674497548672115 0.638834950931105 0.739026533899612 0.871527904979623 0.807145484390368 0.760246136845995 0.496919818004994 0.211306446975402 0.234732942339587 0.255130810245327 0.218815703176191 0.128477426800432 0.129802871695919 0.168567561945284 0.253547752696725 0.300599597040214 0.433431861235312 0.538322275805317 0.524425803090191 0.52846153157773 0.474365711354955 0.410729932415315 0.322461255110884 0.21171674769367 0.295619523946909 0.24781636006028 0.206951189106489 1.04480279472916 1.95692837864675 2.04206393823949 2.16445845527427 2.14397598951768 3.0518481457991 3.97261798751521 2.38162558733646 1.70534156394147 1.29103102036677 1.4351552144476 1.10156738485448 1.15313528555463 1.10895684018708 1.30783548586396 1.4982331132872 1.91767770609466 2.3676267666839 2.40878649650688 2.40395161745952 2.28742880860254 2.07924209461218 1.71895131881517 1.31341952162298 1.26827656421512 1.53358904024371 1.4955359178648 1.31565680894029 1.24704476871959 1.2580085722271 1.1701012511625 1.06921193771012 1.12284711492204 1.11554940484494 1.08608644706743 0.79329116314011 0.603192433375004 0.312033371871708 0.0717942670678462 -0.0132326495103979 -0.130590708408529 -0.216821329602034 0.0861669338726943 0.388903275771197 1.48890329343443 1.2004078694041 0.876334555762478 0.304784372802185 -0.299534256687634 -0.230154710644726 -0.149889988552536 -0.423432713353407 -0.667729169186221 -0.681849112818234 -0.763284419352876 -0.834450892160307 -0.849957208269642 -0.865713482893247 -0.794622669413827 -0.699830410648798 -0.693715666672189 -0.626646367905285 -0.528944256281929 -0.356004024405563 -0.33763741018871 -0.128059109011794 0.0426071804119563 1
1.15462983692034 0.539848670016864 -0.0257905177888334 -0.0240988287073505 -0.00649633304597372 0.0248735958569834 -0.216294551288386 -0.445941646904948 -0.471394154870496 -0.51061256151213 -0.475716525415371 -0.432364356602187 -0.378635232517535 -0.365735761205693 -0.367727840701569 -0.362503920770121 -0.257214973472714 -0.23510892902789 -0.228175248359453 -0.191140483289448 -0.180629424679095 -0.273403691998622 -0.364210613056496 -0.227731823735461 -0.247862430634946 -0.272620469119249 -0.295261601552085 -0.398053369786874 -0.385301592696256 -0.409507258625758 -0.368914810581834 -0.339815239723486 -0.337090413883769 -0.264527289867458 -0.244436628266977 0.349664116952619 0.793936072304594 1.06712338229149 1.20447868272124 0.687333010773298 0.0746026979506032 -0.547682219085718 -1.02675113727543 -0.362215613545542 0.328052337397785 0.258968904505434 -0.00725071014931897 -0.186169258732864 -0.143304288192118 0.293675133755018 0.756058672599837 0.92504360926892 0.763123042567655 0.641878052523323 0.396442481732372 0.144080147236922 0.109318053274824 0.049998114949649 0.183557251655407 0.117297521217838 0.0610985476449149 0.0313323012850531 0.0777892543645179 0.147278552192503 0.221060912868458 0.300599597040214 0.365849906404714 0.37269408998407 0.360580666739402 0.318049000231804 0.355119331810385 0.370484212309296 0.467581777100245 0.80853674119223 1.12528894822909 0.772824537741581 0.478857860925234 0.463136577728803 0.444219491372918 0.955333406494581 1.4049518956089 0.977227038269657 0.67143204306558 0.397803437319732 0.544935689002822 0.680225392035747 0.770882625734806 1.31559815317499 1.37658433656089 1.4326274675757 0.74033825246067 0.734464748310955 0.630493084951581 0.536990366157681 0.642792603757315 0.821734495554728 0.713694030638036 0.643721821854798 0.707815217493664 0.64521461180377 0.568821496432408 0.456552839702645 0.521859766009433 0.503332713003643 0.793679454998385 1.11506850442825 1.1485614464186 0.985001544591031 0.876930047321821 0.875453324046073 0.549041031669346 0.205850884247948 0.0151701574665776 -0.146903529099336 -0.20340664831847 -0.247127310035593 0.917835701582634 0.925587493580063 0.611130828537533 0.901775721246571 1.1788660888921 1.03586824158043 0.844696331651007 0.49595433382068 0.423660184512679 0.30553967208557 -0.00528979107664497 -0.335652849606353 -0.333948840851366 -0.296482063538283 -0.380157675359361 -0.435269969017056 -0.50500357622158 -0.679345359894349 -0.857570913230502 -0.903523434970192 -0.95562676754435 -0.905151673954911 -0.788346104450826 -0.769431300874867 -0.795067315221982 -0.694905984210382 -0.702833938450757 -0.701390627711773 1
-0.727461426795199 -0.615767811002955 -0.500763269271371 -0.470956506748176 -0.465280427584609 -0.491980344028386 -0.477313381706975 -0.445941646904948 0.0962220214877578 0.65398780686323 1.11948054047659 1.0822988990708 1.05094364537794 0.295641117636132 -0.504292145178748 -0.380626599769877 -0.238428730735815 -0.254223476103328 -0.286391470478094 -0.272356858602757 -0.303553040717799 -0.337427106430216 -0.409174886273347 -0.364105746460328 -0.292634369936793 -0.382918703422383 -0.490815074370718 -0.461357395610733 -0.427694188469683 -0.367613932935143 -0.306396687966366 -0.484368650274328 -0.316364103209447 -0.113813120646116 -0.158815430333519 -0.292364765112407 -0.374526853655026 -0.492383695277353 -0.563268550091787 -0.673083279950324 -0.810910628748957 -0.940873163089823 -0.996868329572039 -1.04131547389052 -1.19720945271738 -0.502417245190149 0.187373614911349 -0.049391844153617 -0.38057551437092 -0.694390736822615 -1.09654399947271 -0.219791024082338 0.739026533899612 1.85056148650385 2.94521699822759 2.37460102962177 1.82768587691191 1.27325296614494 0.567374931786753 0.681160976330294 0.789023880866188 0.700554277057667 0.743563556206454 0.892393893539837 1.05488980179398 0.899741133319279 0.827659931080467 0.714992340681314 0.524425803090191 0.340197687741901 0.409322231603371 0.461037082547839 0.612702299089606 0.726216742088981 0.828246808671274 0.800949975831651 0.777078081629663 0.99936012152601 1.2433864506874 1.15657980126216 0.966775034263501 0.779777215750761 0.67143204306558 0.858196220299453 1.03165851206124 0.966910423161924 1.4767983041639 1.63441698323528 2.00810474418301 2.39532276120383 2.47811159459944 2.49627665097383 2.22840460054522 1.87706925492005 3.31925940829857 2.84444783010159 2.26487979069572 2.19611175378323 2.03195151264258 1.98738549556802 1.8887907229066 1.65910650564705 1.82419212965142 1.67690639617276 1.37365429271161 1.17162976055311 0.984390757705848 0.783074591967615 0.620554193470756 0.850713944958477 0.994154753450169 1.11780664752939 1.88842443038434 2.69925498271919 2.53656398532406 2.29760110726893 2.04021946728382 1.91177798338869 1.8693573365764 1.95330440579471 2.01776465149836 2.07137693153241 1.59880479168756 1.0354026485745 0.535543301416674 0.529892926574511 0.549845479107055 0.58573094122058 0.553432894793872 0.592964127076568 1.05684627674738 1.50157726153731 2.15355964774908 2.91901362402092 2.35060153389107 1.83714583153166 2.61529037471756 3.15441966587336 3.63144669446063 4.29224839960508 3.49424329506149 2.72147475487185 2.70243580577253 2.57016137787339 1
-0.578271265647016 -0.570889501060438 -0.512072144306669 -0.470956506748176 -0.409331147762824 -0.427373601542714 -0.408624215807346 -0.417757132704495 -0.440712199391672 -0.417444532042101 -0.415520409721335 -0.401134186382125 -0.395258242725622 -0.382694142714458 -0.384798378761217 0.616120745216709 1.71534051390172 1.44697121361067 1.14960867511506 0.499198706873681 -0.221603963358663 -0.252062553854757 -0.274282066622793 -0.295918785097894 -0.315020339587716 -0.140262587955487 -0.164892619672996 -0.229242634256584 -0.258123805375976 -0.346667270089836 -0.348075436376678 -0.339815239723486 -0.337090413883769 -0.329119076676604 -0.308652526717071 -0.333785983310151 -0.173697288255716 -0.247067975210344 0.899140524326262 1.75015823790113 1.38127480198288 0.887464726529266 0.557037671004338 0.32733193695859 0.557415012603073 0.692373328178303 1.37801654469426 2.13904678911433 1.03175321288385 -0.0431655039419022 0.569633246479329 1.18740154607858 1.60650084594915 0.799006898940791 -0.0263400210038011 -0.0161230100614371 0.0188776415044509 0.049998114949649 0.106793715629138 0.154888418225335 0.0610985476449149 -0.0874006299004109 -0.338319684286692 -0.587192284278441 -0.742715335370131 -0.93036392295132 -0.951998212791946 -0.919205759421659 -0.884642369526591 -0.866905781558415 -0.837344463635323 -0.836887390871271 -0.869600175516011 -0.837863240872763 -0.831092039893092 -0.792824849272297 -0.77542130262575 -0.781992668037594 -0.754530947598798 -0.755260949029816 -0.737246093190842 -0.719046437006313 -0.720886809476668 -0.721582936983902 -0.795847936780735 -0.779262039152062 -0.854581107490068 -0.8065396844138 -0.7318789598549 -0.699794365622098 -0.681476300198327 -0.704174556822044 -0.787521107694429 -0.762480071430069 -0.695440798513311 -0.651215727551191 -0.709117735483843 -0.783107159697065 -0.710902241594458 -0.650272067307809 -0.660893423958076 -0.625745459647323 -0.662078746392375 -0.702247525160994 -0.66592388657989 -0.676037939525728 -0.58435137888265 -0.521036977058617 -0.324831767605048 -0.089382460370186 -0.0417462717852014 -0.0399806693322664 -0.0568780837994901 0.694325587694317 1.40395236201143 1.00198220028621 0.707388745513661 0.492936181922086 0.167817861974615 -0.210418079717806 -0.0585092909521454 0.10822504016512 1.00120940826237 1.81691110456402 1.91310417829711 1.9032067873856 1.77254847925849 2.40620697954799 2.96949745234897 1.89232899684435 1.69198614508185 1.4390983186162 1.33377214064573 1.32146631650682 1.49563171930283 -0.92167356256292 -0.873771933337773 -0.894579873590775 -0.831466034196304 -0.769431300874867 -0.738777149732697 -0.717235270086736 -0.670299514142892 -0.630048372138264 1
0.43163136366376 -0.178204289063412 -0.35374789381249 -0.558148248804922 -0.565989131263821 -0.621193828999728 -0.600953880326306 -0.600956475007441 -0.578780999046382 -0.572724581158816 -0.550961670032917 -0.526054867262372 -0.528242324390317 -0.501402813275811 -0.4872216071191 -0.525608031767926 -0.520222371789306 -0.483598041008586 -0.461040136834019 -0.47539779688603 -0.46745119543607 -0.486815073437269 -0.49910343270705 -0.455021694943573 -0.426950187842333 -0.515276584586145 -0.599455892603292 -0.524661421434592 -0.427694188469683 -0.535187235697602 -0.639826675248865 -0.546320111938975 -0.419995656581058 -0.522894437104044 -0.608326719484174 -0.582313292496612 -0.575356419054335 -0.492383695277353 -0.659691126427043 -0.758109298120551 -0.875704286800144 -1.01951135189064 -1.10643862448448 -1.1144493050046 -1.24308198775844 -1.28723066103021 -1.27803306789839 -1.39436975418288 -1.42004945763043 -1.4466681610124 -1.00333128641246 -0.529850403948303 -0.224833812822098 0.122144175911698 -0.086737521394683 -0.45976252257997 -0.885526476199279 -1.13292965323921 -1.32612562352789 -1.01042938900707 -0.0359581634512549 0.754523791232878 -0.0470434272308452 -0.821371391559032 -0.634425869275908 0.692764966241056 2.0666624363081 1.60938454411605 1.01596121214256 0.450941125292389 -0.186909666119482 -0.756395950659233 -0.506798870542608 -0.477713244796046 1.97544403730837 1.77596516295407 1.11915421714357 0.672172874463307 0.406163921881752 0.532715977482671 0.625970808772633 0.564377409366511 3.25845029811182 3.25946053937015 2.21632349648643 1.09722180094655 0.390059693950693 -0.40801614683844 -0.314260625782208 1.1220805986634 2.57289923144338 2.0167302159295 1.46648652688468 0.0902974032368916 -0.368317077958269 -0.848300616558321 -0.751909066795779 0.46108771221616 1.77185331180976 1.28712242577798 0.760611896860281 0.646957170143843 0.726358236333382 0.567345822994685 0.349032079418249 0.926530984012041 1.46778223002672 1.27947835050018 -0.012373695724062 -0.0151643231073968 -0.446395109767768 -0.896426081805273 -0.611649541548212 -0.385251778857537 0.773216547831342 0.782723616027596 0.783914911356924 0.550198855523877 0.219972328629076 -0.156493531792261 -0.191334896698138 0.0722698773195651 0.318243255776432 0.226230176443769 0.164930476672191 -0.0411880848518838 -0.209073624435218 -0.372805421817116 -0.490545617729937 -0.574917392774237 -0.594517380922244 -0.583657458454689 -0.520326707195474 -0.42342758733141 -0.654006671661875 -0.957973817748375 -1.03748160175093 -1.12715948160177 -1.02550571805095 -0.964111289354865 -0.896389613102694 -0.862375628283041 -0.811282019476977 -0.772732883285281 1
3.34657758917441 3.63645205605055 4.06802224498923 3.6270553699189 3.26094160854626 3.22936802314627 3.05330974553394 2.76709297194671 3.01100779197609 3.01424455343729 2.88021692452716 2.9561091122745 3.24518099284541 3.39902493374008 3.3365789182419 3.60636278017647 3.81939970043445 3.87451869219132 3.90517652206409 4.09302331448761 4.14218440601532 4.42164669965161 4.04228816219493 3.43163510271514 2.8637873508434 2.33041786043474 2.16002089050409 2.00749961151975 2.03107636638907 2.02030563142989 1.98593447460081 1.91108786742534 1.94280376029168 2.08230763086486 2.04593041645303 1.90295979936801 1.52422540102936 1.52270971955879 1.38125340600254 0.999095077397461 0.474163589266258 0.209210348122185 0.0291080682444151 -0.0487849087709367 0.0184127258706466 0.024696243060639 -0.12173560724383 -0.186169258732864 -0.312783735462691 -0.424918226665079 -0.560570899376249 0.304924849536989 1.23300496159449 0.72648589290196 0.215249980559726 0.0947868680681958 0.380639288585943 0.668346721048368 1.0663379159575 1.47056981348773 1.41989250299129 2.06058603427298 2.00229309562636 2.51035863475119 2.97161335166173 3.38345513825795 2.43836318787639 1.47688199545905 0.535348812180244 0.462015469047438 0.355119331810385 0.279931342070753 0.280998248828209 0.345486746236451 0.346833685939637 0.266566652120327 0.961272923829458 1.79006263526088 1.92838670152838 2.08231321719301 1.46337547712162 0.806702191548792 0.590587722595385 0.370721508909161 0.333716350694454 0.54122658906548 0.622268798697104 1.11633638438731 1.59048641011031 1.08067434947509 0.529699059474152 0.546816143293607 0.535253325744013 0.526838253364026 0.504012843521842 1.33000605141522 2.20069279372782 2.03630690784942 1.78367595730216 1.707280267652 1.58418243987409 1.07787223377392 0.855515164959033 0.546008119664338 0.184705875399502 0.21951528245126 0.263863846133224 0.564320393292246 0.844883065590438 1.02388959857165 1.10745642808529 1.52223920341942 1.75153277197881 1.69679028520675 1.55994078917425 2.48363869391261 2.35270131114381 2.35715433362484 2.04537866153521 2.13529975504342 1.46548976444924 0.741035906246885 0.304014794266308 -0.147234041462724 -0.156733484426794 -0.0479866683212458 0.100115639970893 0.399968080166763 0.717486661047613 1.6138936676084 1.0489070283932 0.455054967608741 0.429707413185971 0.476162158647409 0.534808499098911 0.70276285698619 0.957729982034379 1.04005959304614 1.18439068140478 0.44445568611806 -0.468584355384132 -0.438119196632305 -0.399179311577343 -0.497555611787463 1
-0.348747940803658 -0.301619641405334 -0.229350268424206 -0.198482312820843 -0.174344172511328 -0.16894663160003 -0.243770217648238 -0.305019075902682 -0.195256555561075 -0.122412438720343 -0.144637889098171 -0.166907909731663 -0.112667069188145 -0.0604848940479276 0.00782399661067139 0.108685733223538 0.0621511530545753 -0.00573436412263136 0.0046896401151128 0.0322045488221527 0.0242432687187444 0.0253722420154837 0.0854321191120175 0.113202983076707 0.0655411444779811 -0.00790470679172478 -0.0127954741473922 0.00287212709756403 0.0174280671512977 0.0094259982803883 0.360463286598632 0.692709121353955 1.56973016815388 2.57751132973498 2.04593041645303 0.92956117172103 -0.118925588601359 0.296131119223746 0.609872795320494 0.914069059227235 0.819729765539257 0.966102915330087 1.35391254309479 1.05867024809934 0.717968885246774 0.868077824261899 0.965870915154022 0.839661350611487 0.737988837614861 0.540691601399427 0.37155623122629 0.209521963424384 0.0884207998624575 0.0133626668534511 -0.0746580213165066 0.0085236295229258 0.096397994450485 0.170979363968964 0.0939997929580934 0.154888418225335 0.206683614289169 0.106889621130348 0.0985947012970785 0.157923057068893 0.23188985947788 0.26791914960681 0.287004292435683 0.295400936600821 2.42502938475934 2.45539734495622 2.82677156237058 1.6583472557019 0.778554324220304 0.705636742313168 0.63363299309891 0.932202020251976 1.20686604676252 0.772146755510244 0.301511105781047 0.331469582715095 0.382539219136298 0.375902578780292 0.339072058910334 0.289475723677445 0.462284643577808 0.619413415736255 0.575826977747821 0.209695336403368 -0.222588308546739 -0.337489685224414 -0.481369066861134 -0.537375796806624 -0.512384025539233 -0.437612462033132 -0.477358318143283 -0.568232616390294 -0.666326404171906 -0.531985258943937 -0.39169081329963 -0.276798430086453 -0.266030834841866 -0.254958079314464 -0.210029496202593 -0.200811496897826 -0.366270220428058 -0.525207923192762 -0.6755573170564 -0.386419008643006 -0.132549877216749 0.158011330505778 0.338623635918411 0.475472588174636 0.526712670455659 0.582161705455163 0.624010226197343 1.9188817344586 3.10520860860256 2.15991623566312 1.28913889504552 1.23880414578123 0.969141448240531 0.683507645693997 0.339585948041617 -0.0227459688272263 0.591484859868671 0.822232015757071 1.15416995044627 1.23218569768786 1.2693038748102 1.23491224725946 0.937757551434664 0.603442457046374 0.360753323803447 0.173713881982116 -0.132882213246188 -0.48607050033746 -0.628207430718043 -0.651428465215644 -0.605086403032546 -0.528944256281929 -0.536132553971274 -0.58325955482861 -0.49678258450094 -0.43640510701017 1
-0.0733199509916281 -0.357717528833481 -0.625160894659654 -0.612643087590388 -0.610748555121249 -0.647036525993996 -0.655905213046009 -0.6855100176088 -0.655485887743444 -0.572724581158816 -0.550961670032917 -0.619745377922557 -0.627980385638838 -0.535319576293341 -0.538433221298042 -0.616221426766707 -0.595367342736903 -0.502712588084024 -0.51925635895266 -0.556614172199339 -0.549400272795206 -0.508156211581134 -0.544067705923901 -0.545937643426817 -0.53888003609695 -0.581455525168026 -0.599455892603292 -0.545762763375878 -0.53367567790325 -0.618973887078831 -0.598147926838552 -0.546320111938975 -0.52362720995267 -0.630547415119288 -0.58692142000081 -0.540892074298869 -0.538841952618097 -0.650086658177573 -0.707902414594671 -0.772280301148922 -0.897302172817206 -1.04900067269095 -1.13632143218787 -1.14579237548206 -1.28895452279949 -1.40436699175261 -1.48410588266851 -1.54254528664373 -1.52173712599278 -1.46912420352553 -1.51600120824385 -1.60313287271511 -1.59833480690054 -1.50957845996201 -1.41548252999408 -1.43330478616231 -1.42816894682152 -1.40177687328213 -1.37730131421206 -1.42392925608954 -0.945864829977846 -0.497568937632013 -0.307111513887851 -0.108189564840869 0.0153109272894333 -0.418370246494664 -0.895679917099781 -0.974415154695408 -1.03756449678733 -1.09946700041444 -1.11919954255885 -0.192955869174969 0.716359814796293 0.736506741976887 1.06383195383782 0.941577166281999 0.399917214268179 -0.00946722358399011 0.815261293911782 1.72006970661137 1.01546135219077 0.322052627184229 -0.083114947989574 -0.559091366520471 -0.906049330680753 -0.753199763595137 -0.631660366933514 -0.75672424221688 -0.864294529195023 -0.834364675484095 -0.807859815990237 -0.725024401823971 -0.702863543954369 -0.732023733049106 -0.745004998597408 -0.79643617208276 -0.794700398107715 -0.509155995239107 -0.0488340940200009 0.318425179235083 0.309340366441755 0.135871862117469 0.0590474384341811 -0.424857381866476 -0.849582585189077 -0.855148583921126 -0.867089787221275 -0.92489088230545 -0.813548239008641 -0.691374018168365 -0.737742273115216 -0.817125580650365 -0.921456978992304 -1.03720434437262 -1.11899089470892 -1.19060364229993 -0.823134571351597 -0.455079192152012 -0.399361962892648 -0.338488881040977 -0.0165643628218321 0.338338082376671 0.0621309485942062 -0.223310085851084 -0.310572770169787 -0.415110175666785 -0.567452089996847 -0.491693652891559 -0.363776798352046 -0.304216378239282 -0.523064145734616 -0.482129176207888 -0.512665141708527 -0.539753847587291 -0.564438405371678 -0.694796967653826 -0.853308224786129 -0.841720871770095 -0.799126086887196 -0.872497177128984 -0.885131580004837 -0.840046342406686 -0.789592403271733 -0.782924634081496 -1
2.23338946368412 1.71790430600794 1.28603898630579 0.782424785317553 0.698464592708514 0.696783717707963 0.731615938126489 0.794176977914992 0.970657752634258 1.08877194439003 0.216538805066048 -0.635360463032588 -0.578111355014578 -0.501402813275811 -0.453080530999806 -0.50748535276817 -0.539008614526205 -0.464483493933148 -0.461040136834019 -0.47539779688603 -0.446963926096287 -0.422791659005675 -0.386692749664922 -0.341376759339517 -0.337406309238639 -0.427037997143637 -0.599455892603292 -0.651269473082309 -0.512479380016536 -0.367613932935143 -0.514790430017928 -0.587621086382072 -0.461448277929703 -0.436772054691848 -0.458489623100622 -0.499470856101125 -0.48407025296374 -0.562473901010784 -0.643620697037833 -0.729767292063809 -0.864905343791613 -1.02934112549075 -1.10643862448448 -1.09355392468629 -1.20867758647764 -1.41608062482485 -1.47265739295906 -1.42856410782769 -1.44264671726651 -1.46912420352553 -1.51600120824385 -1.51965534736658 -1.47785226356032 -1.05027875504941 -0.63031502491262 -0.336529324658155 -0.0198825349685661 0.103767558958233 0.196351174326452 0.380433800270318 0.534250014238742 0.830081111078173 1.20128338872278 0.764659835023151 0.318521432353259 0.485788799162834 0.579859430034941 0.604573550133816 0.589963857630507 0.639204969128218 0.65865557065111 0.440914222494829 0.332827006681552 0.232296747469483 0.152219870367273 0.0603134394598161 -0.0123283849408857 0.0450639842597935 0.149288827816385 -0.372892798971421 -0.883305046972642 -0.826746340198438 -0.828679236770262 -0.820883341155999 -0.896865881189085 -0.86613629100848 -0.882446200059638 -0.896207480368256 -0.894851968273512 -0.855067800078248 -0.849987654587541 -0.850123471835536 -0.956836235174549 -0.884305424953921 -0.794569198681506 -0.786063283187648 -0.837491729419651 -0.851594950811554 -0.817306051026067 -0.766982578939483 -0.796274883083634 -0.776064667890374 -0.83428798455991 -0.851611448473427 -0.839916337893856 -0.864575459941937 -0.8579691934039 -0.86599552112362 -0.933724420501328 -0.97175364782779 -0.988624552664407 -0.999516733306653 -1.01511969263819 -1.11431701341204 -1.17324773893946 -1.17731524325396 -1.14837077618546 -1.14223127537351 -1.12300518772329 -1.13387596294277 -1.19801317182566 -1.25088011539685 -1.23977327958211 -1.21229866289976 -1.24759387424074 -1.29212744321446 -1.36150633722163 -1.42050795816064 -1.370470364 -1.35608317757511 -1.39638146469451 -1.34902450923827 -1.28648325589019 -1.2144461570714 -1.16698856041482 -1.14855015747201 -0.617975576442221 -0.0488358444598848 -0.00140738659585946 -0.116680751265463 -0.322229925111993 -0.616753483643141 -0.88719567619533 -0.823691637266358 -1
-0.796318424248207 -0.69430485340236 -0.636469769694953 -0.623542055347482 -0.610748555121249 -0.647036525993996 -0.669643046225935 -0.657325503408347 -0.624803932264619 -0.603780590982159 -0.596108756803444 -0.557285037482434 -0.561488344806491 -0.620111483837164 -0.640856449655926 -0.598098747766951 -0.520222371789306 -0.598285323461215 -0.577472581071301 -0.516005984542684 -0.508425734115638 -0.572179626012728 -0.544067705923901 -0.477750682064384 -0.53888003609695 -0.581455525168026 -0.599455892603292 -0.566864105317164 -0.576068273676677 -0.535187235697602 -0.55646917842824 -0.62892206082517 -0.606532452649959 -0.565955628310141 -0.522705521550716 -0.706576947089844 -0.191954521473835 0.208518362056958 0.465238930817611 0.5881359895747 0.204190014052978 0.0126148761201321 -0.618352765329076 -1.19803082627782 -1.28895452279949 -1.40436699175261 -1.49555437237796 -1.49695281511731 -1.51043849617474 -1.51403628855179 -1.53930438650892 -1.56735679042288 -1.55014178956445 -1.52166529430181 -1.42756203007226 -1.43330478616231 -1.47984918211887 -1.46898867829286 -1.36450739154102 -1.32368686406955 -1.30982749658848 -1.22076042757984 -1.16013483812283 -1.14070653785075 -1.08924162687165 -1.00661830029593 -0.997052849345679 -0.963373275640658 -0.928334405886802 -0.922277500333659 -1.05415606280727 -1.03811599140137 -0.993989194364035 -0.951053239639732 -0.954006028675637 -0.914701747662599 -0.88067549816849 -0.881966549084531 -0.897239333190669 -0.916258064843877 -0.893042310558096 -0.853671315996469 -0.846644641319194 -0.847965269566571 -0.92441622966409 -0.909573416936688 -0.891734564249494 -0.936059834125791 -0.966152659456655 -0.917177173860709 -0.881583533535519 -0.8605483943365 -0.935671844239534 -0.904609650541229 -0.863959078799242 -0.858673505453433 -0.848189562247635 -0.828765687106724 -0.85277398750327 -0.848679937081654 -0.81883845960456 -0.7560221067913 -0.823524907174439 -0.840942596808253 -0.810917596008195 -0.855148583921126 -0.87621038103865 -0.86599552112362 -0.501090167127655 -0.114121839457782 -0.15504794642032 -0.190651621526592 -0.222589038711446 -0.245046926058595 -0.271227703606652 -0.532827889524091 -0.746608405508334 -0.868642945942726 -0.986099712755333 -1.01928629860099 -1.10014167285493 -1.17896978970574 -1.2042021258068 -1.19846665482915 -1.24060117943424 -1.25813452586765 -1.30529010732961 -1.36106384262342 -1.34809939587449 -1.35608317757511 -1.36462447127779 -1.27873569845202 -1.20220603553377 -1.05934447673023 -0.930854040195208 -0.7764725418211 -0.945394913268528 -1.13773128196591 -1.05784566536006 -0.345716031830166 0.31947796146585 0.287582594349215 0.294888406990461 0.317784451909774 -1
-0.0503676185072922 -0.234302176491558 -0.398983393953684 -0.514552377776549 -0.655507978978677 -0.711643268479667 -0.710856545765712 -0.558679703706761 -0.394689266173435 -0.464028546777115 -0.550961670032917 -0.541669952372403 -0.395258242725622 -0.382694142714458 -0.384798378761217 -0.434994636769146 -0.445077400841708 -0.407139852706834 -0.364013099969616 -0.292660952431084 -0.283065771378015 -0.40145052086181 -0.566549842532327 -0.636853591910062 -0.426950187842333 -0.449097644004264 -0.534271401663747 -0.609066789199737 -0.59726457156339 -0.577080561388217 -0.577308552633396 -0.525669624717426 -0.461448277929703 -0.565955628310141 -0.672542617934268 -0.582313292496612 -0.48407025296374 -0.474861143843995 -0.49898683253495 -0.644741273893582 -0.821709571757488 -0.134831727881407 0.636725158213383 0.452704218868432 0.201902866034877 0.024696243060639 -0.0873901381154765 -0.11778055144324 -0.143304288192118 -0.166673737764106 -0.176068458002702 -0.279417827902716 -0.345316356162312 -0.240460854282459 -0.147135021785565 -0.090062928814526 -0.0457226526172442 -0.0575407730675197 -0.123496892449669 -0.258611448857132 -0.38778874117487 -0.789004314178151 -1.10812122079143 -1.09812851834518 -1.07841268026222 -1.01751178277373 -1.01958016762254 -0.919205759421659 -0.928334405886802 -0.977649219108903 -0.978272003097088 -0.937501691136318 -0.931794684940023 -0.858443240648576 -0.800363542697455 -0.820950287362367 -0.8631331322447 -0.854700945162639 -0.84015597895392 -0.845821826675225 -0.844355992630829 -0.817771348265761 -0.85562734359366 -0.875047197977142 -0.915232780172421 -0.848761440637196 -0.863869471679925 -0.886244391928871 -0.884666155247349 -0.865419362375325 -0.871051573886193 -0.818848704332645 -0.893343062369504 -0.874153312160266 -0.854046238782422 -0.7445717276072 -0.62353507285997 -0.623302313763256 -0.61632107765525 -0.696956271960478 -0.784993094823171 -0.746000826241764 -0.672841823777846 -0.595559008509256 -0.723921370351212 -0.798587327796264 -0.848848599586525 -0.386419008643006 0.0116615405744754 -0.0151643231073968 -0.333093435132649 -0.658524578340549 -0.88543285835927 -1.12833749869193 -1.13933721129537 -1.16402684420798 -1.11648487375077 -1.17404387181895 -1.15560172938233 -0.64181446312217 -0.114435861792563 -0.165034197461097 -0.54969289634111 -0.935658501487542 -0.974878776787256 -0.999788354031904 -0.567452089996847 -0.0978763874574669 0.650373756671083 1.51334757649541 1.42999094939388 1.16575294333635 0.904724473376694 1.47656799684799 2.17146500131068 1.08391553643347 -0.27009253106427 0.395179770833833 1.1412707516593 0.593328618485117 -0.119585329350569 -0.103179908486988 1.26007632812381 1.18408326958809 -1
1.43005782673237 1.1681450092121 0.969390485317435 0.80422272083174 0.329199345884735 -0.181867980097164 -0.29872155036794 -0.403664875604268 -0.364007310694611 -0.324276502572072 -0.370373322950808 -0.463594526822249 -0.461750283557969 -0.433569287240752 -0.453080530999806 -0.471239994768658 -0.482649886315507 -0.502712588084024 -0.53866176632554 -0.597222359855994 -0.549400272795206 -0.486815073437269 -0.521585569315476 -0.386834733581139 -0.292634369936793 -0.316739762840502 -0.382174256138144 -0.376952027845588 -0.47008678424311 -0.577080561388217 -0.577308552633396 -0.443067675831231 -0.419995656581058 -0.4152414590888 -0.394273724650529 -0.395917810606766 -0.465813019745621 -0.509906246710711 -0.579338979480996 -0.701425286007066 -0.843307457774551 -0.960532710290028 0.138678363156852 1.42433940366971 0.832650222849418 0.0129826099883993 -0.12173560724383 -0.186169258732864 -0.199797437282309 -0.200357801533798 -0.199371636267765 -0.219791024082338 -0.188689049820034 -0.119592510884406 -0.557838024443562 -1.02663523302032 -1.22144800563209 -1.42866159528642 -1.39009523688311 -1.38633835908204 -1.34622376324955 -1.15599701056958 -1.02489943306119 -1.09812851834518 -1.05675478704338 -1.00661830029593 -1.00831650848411 -0.974415154695408 -1.00479546951717 -0.999797906619 -0.999953163014283 -0.957624551189328 -0.962891939652029 -0.879023240424388 -0.872063369487273 -0.839700579422413 -0.819277217435225 -0.827435341240747 -0.878211548445086 -0.865946466151983 -0.776195147532655 -0.72802142893899 -0.747834916300067 -0.766719484334855 -0.823398285255739 -0.814011739894629 -0.863869471679925 -0.876281303489488 -0.905037781299675 -0.886122486969478 -0.90264745283417 -0.912673006841319 -0.501801830071725 -0.0416800630806141 0.1768891229668 0.0852593840017686 -0.0244564344928634 -0.406424308567373 -0.840951342010869 -0.825337834755319 -0.807556671344097 -0.735979545692227 -0.780472597632555 -0.808936041812732 -0.781918854122534 -0.789160451775453 -0.8214868181344 -0.849168275071668 -0.877642202471408 -0.938767809044329 -0.972438599145105 -0.991586683191162 -0.971890747878551 -0.434323477337167 0.0746596783630733 -0.453097495248231 -0.931546639629553 -0.989530812435397 -0.946983862764487 -0.945140045203364 -1.0162518165943 -1.07829533373819 -1.02634635693025 -0.970238521664069 -0.939915302754758 -1.02698268790935 -1.13664141765355 -1.19016201045391 -1.10201874649388 -1.00030470132917 0.207346702850024 1.42347858288592 1.62491162914973 1.91860778582034 1.60962769458127 1.35616745032438 0.927034419206913 1.029487792682 -0.820686051759934 -0.735076008790162 -0.637454851851985 -0.66141205539585 -0.648609897937648 -0.589281368953402 -1
-0.589747431889184 -0.514791613632291 -0.478145519200774 -0.514552377776549 -0.543609419335107 -0.569508435011191 -0.532264714426678 -0.488218418205628 -0.532758065828146 -0.51061256151213 -0.445618467568353 -0.447979441712218 -0.461750283557969 -0.484444431767046 -0.401868916820864 -0.253767846771585 -0.200856245262016 -0.292452570254204 -0.441634729461138 0.113420924135462 0.679835887591831 1.26315825435964 1.92896732100292 1.99970891410403 2.01312050410831 2.02158280438596 0.747690253480626 -0.461357395610733 -0.385301592696256 -0.304773944399222 -0.223039191145741 -0.257213290837291 -0.316364103209447 -0.329119076676604 -0.330057826200435 -0.354496592409022 -0.411041320091264 -0.457338592410638 -0.531127691313368 -0.630570270865211 -0.800111685740426 -0.960532710290028 -1.02675113727543 -1.04131547389052 -1.15133691767632 -1.26380339488573 -1.31237853702674 -1.31458292901165 -1.34095904890417 -1.37930003347302 -1.43444008431613 -1.44810318278212 -1.40556273755619 -1.36453644788435 -1.33092602944685 -1.31007158824049 -1.28604829975379 -1.28079562426281 -1.26215601017266 -1.24850507005456 -1.16424242994423 -1.02647017654908 -0.972885815729787 -1.00232797445767 -1.00261005399627 -0.952150887906922 -0.951998212791946 -0.952331396585908 -0.972026442247012 -0.966574875353854 -0.924069103304102 -0.87713311097729 -0.911063181798686 -0.909893240088107 -0.851577704690183 -0.77407455721225 -0.731565387816275 -0.754727064115702 -0.783072624717172 -0.835759506936846 -0.805406938289015 -0.763921396669698 -0.792748427672397 -0.793801412745427 -0.795847936780735 -0.46651473246896 -0.130088700681267 0.050285921373224 0.235773277630606 0.345713426382648 0.392783584032915 -0.172503509272892 -0.787521107694429 -0.721871620255452 -0.695440798513311 -0.734198838712087 -0.773304732451747 -0.760277895992235 -0.699079596102057 -0.685285220797311 -0.728584153520855 -0.72595826514269 -0.748183365476142 -0.755591783486863 -0.752920112236873 -0.826867955858695 -0.812366224317025 -0.781859290863863 -0.789513002710104 -0.848056752389808 -0.931973715346848 -0.991586683191162 -0.993505220258371 -1.04421458701257 -1.10542668365128 -1.13080584659304 -1.11010769326383 -1.0913311210608 -1.07737002940064 -1.10691368898 -1.14208660098524 -1.16458772456752 -1.1472882797663 -1.15005462658201 -1.19165231578875 -1.21054444158212 -1.2771819923836 -1.36106384262342 -1.35555638524966 -1.31741160407011 -1.30904973279852 -1.27092583058688 -1.24051386296851 -1.17567073698611 -1.09370543345011 -1.06687458330474 -1.05794531030257 -1.03201327832454 -0.863805981505412 -0.735076008790162 -0.716261083536984 -0.761893841839445 -0.757057978963867 -0.691198876915557 -1
-0.819270756732543 -0.649426543459843 -0.625160894659654 -0.612643087590388 -0.633128267049963 -0.685800571485399 -0.614691713506232 -0.530495189506308 -0.440712199391672 -0.495084556600458 -0.49076555433888 -0.479209611932279 -0.445127273349883 -0.399652524223223 -0.401868916820864 -0.41687195776939 -0.426291158104809 -0.464483493933148 -0.441634729461138 -0.373877327744393 -0.365014848737151 -0.486815073437269 -0.589031979140753 -0.636853591910062 -0.628423914700643 -0.515276584586145 -0.403902419784659 -0.566864105317164 -0.639657167336817 -0.598027224233524 -0.493951055812771 -0.443067675831231 -0.502900899278347 -0.565955628310141 -0.565516120517445 0.598191426139081 1.50596816781124 1.41757441095864 1.17233782394282 0.403912950205876 -0.335757136373583 -0.74427769108777 -1.04667300907769 -1.02042009357221 -1.17427318519685 -1.33408519331917 -1.4612089032496 -1.4627584614725 -1.4087508278124 -1.43544013975584 -1.51600120824385 -1.60313287271511 -1.58628655256651 -1.46123112260279 -1.36716452968138 -1.34704154761703 -1.42816894682152 -1.45554631729071 -1.37730131421206 -1.31115656506705 -1.2612991410404 -1.16679091340463 -1.11852394425771 -1.09812851834518 -1.04592584043396 -0.984831335340326 -0.963261871930379 -0.930247638476409 -0.950180424066907 -0.689716281477635 -0.403721265291429 -0.535044490076129 -0.797039914521331 -0.827573240984857 -0.872063369487273 -0.858450871482459 -0.819277217435225 -0.809258271959486 -0.84015597895392 -0.906195745105498 -0.883305046972642 -0.835721332131115 -0.837661939044728 -0.847965269566571 -0.878498982205749 -0.840074015451555 -0.882446200059638 -0.936059834125791 -0.925409407352002 -0.844716237781172 -0.849987654587541 -0.829273626833609 -0.893343062369504 -0.864001199366612 -0.794569198681506 -0.754944616502312 -0.709117735483843 -0.760277895992235 -0.758192823564062 -0.755311527776315 -0.717302365260392 -0.625745459647323 -0.0701094901914706 0.471326158008121 0.291034595646927 0.20066153040964 0.163537314142099 0.0763302577856569 0.00364979514162965 -0.0234107828032622 -0.106490085862412 -0.610944277647604 -1.04393898914462 -1.05122482965251 -1.10542668365128 -1.150738445162 -1.17387949813322 -1.16768135252986 -1.12300518772329 -1.11365425747069 -1.13509577963019 -1.20054288741308 -1.21131635656186 -1.19155065079384 -1.19864501059525 -1.1969472746434 -1.2701549636471 -1.36106384262342 -1.34809939587449 -1.31741160407011 -1.3169889811527 -1.25530609485661 -1.20220603553377 -1.16016056895199 -1.14256085142658 -1.14855015747201 -1.1193364359575 -1.05315687905282 -0.960825823432737 -0.95265952532663 -0.930163712396265 -0.90703420003575 -0.789592403271733 -0.670815375323126 -1
-0.773366091763871 -0.727963585859248 -0.65908751976555 -0.623542055347482 -0.610748555121249 -0.647036525993996 -0.655905213046009 -0.6855100176088 -0.655485887743444 -0.572724581158816 -0.550961670032917 -0.619745377922557 -0.627980385638838 -0.535319576293341 -0.538433221298042 -0.616221426766707 -0.614153585473803 -0.540941682234901 -0.51925635895266 -0.556614172199339 -0.528913003455422 -0.550838487868863 -0.544067705923901 -0.545937643426817 -0.494108096795103 -0.559395878307399 -0.664640383542836 -0.693472156964881 -0.618460869450103 -0.535187235697602 -0.639826675248865 -0.608271573603621 -0.52362720995267 -0.544425032707092 -0.58692142000081 -0.603023901595484 -0.557099185836216 -0.632564106744215 -0.707902414594671 -0.772280301148922 -0.908101115825738 -1.06866021989116 -1.12636049628674 -1.12489699516375 -1.28895452279949 -1.45122152404157 -1.51845135179686 -0.938445038918721 -0.324082365280729 -0.335094056612567 -0.304235938460551 -0.637178650824984 -0.93568081852936 -1.15906026410766 -1.37924402975956 -1.40865814657794 -1.42816894682152 -1.42866159528642 -1.35171346886998 -1.36127776107705 -1.33409167436252 -1.19917262190975 -1.13932939119027 -1.15135104272714 -1.13255741330934 -1.06108571268493 -1.06463480417628 -1.06275018713341 -1.07033352405749 -1.06624396914929 -1.05415606280727 -1.00793170132185 -0.993989194364035 -0.961343239527638 -0.974491693472728 -0.914701747662599 -0.854361949282805 -0.854700945162639 -0.916267117936251 -0.956507343797392 -0.863830519801736 -0.808796356333084 -0.85562734359366 -0.884074507447333 -0.915232780172421 -0.857448865822838 -0.891734564249494 -0.906170568807639 -0.905037781299675 -0.896474049266555 -0.892115493184844 -0.850123471835536 -0.914507453304519 -0.935065988922192 -0.873871918816061 -0.827554838768096 -0.816096063763683 -0.874424214516384 -0.876419278488072 -0.813666783592152 -0.807556671344097 -0.796107228989447 -0.855814139330852 -0.872949151803774 -0.859248832484297 -0.892856088004368 -0.8944515686734 -0.908063636253498 -0.94974791136702 -0.97175364782779 -0.980531575904756 -1.0470970339996 -1.08716793390426 -1.13534774133188 -1.13933721129537 -1.16402684420798 -1.21214258105485 -0.824105310919111 -0.418919887888071 -0.419375702929295 -0.477958572255279 -0.689979575006198 -0.898290203339139 -1.08089458622896 -1.28255734827324 -1.2853288597451 -1.34745227974863 -1.4427995014871 -1.43012627900137 -1.3947547510801 -1.39638146469451 -1.38026398069882 -1.30946795235103 -1.2144461570714 -1.16698856041482 -1.2030005402502 -1.19095941588826 -1.12715948160177 -1.02550571805095 -0.964111289354865 -0.896389613102694 -0.884704914159395 -0.843816443784843 -0.793116384877712 -1
-0.589747431889184 -0.492352458661032 -0.500763269271371 -0.514552377776549 -0.454090571620252 -0.440294950039849 -0.463575548527049 -0.445941646904948 -0.410030243912847 -0.386388522218758 -0.370373322950808 -0.338673845942002 -0.328766201893274 -0.399652524223223 -0.384798378761217 -0.380626599769877 -0.276001216209614 -0.273338023178766 -0.286391470478094 -0.272356858602757 -0.283065771378015 -0.252062553854757 -0.184353520189091 -0.273189797977083 -0.382178248540486 -0.250560822258622 -0.0997081287334513 -0.292546660080443 -0.448890486356396 -0.388560595780451 -0.327236062171522 -0.27786377805884 -0.295637792535125 -0.307588481073556 -0.244436628266977 -0.250943546914663 0.392276941505974 0.944465522257984 1.20447868272124 0.205518907808682 -0.65972542662952 -0.596831087086231 -0.449016855009855 -0.498035585614538 -0.635270898464423 -0.642980842057025 -0.625469154459677 -0.243159848140883 0.173057346712951 0.484551495116607 1.66488262493731 2.86887741381324 0.955895111911997 -0.953584080330967 -0.122976021629212 0.710952857677269 0.483999759180655 -0.393599798121171 -1.26215601017266 -1.19838387404456 -1.15211034105721 -1.05885188505421 -1.03530215652747 -0.927816440322937 -0.796860068417243 -0.832322580651109 -0.92947089451508 -0.897122001312159 -0.972026442247012 -0.900128812823561 -0.902387943386907 -0.857010250924281 -0.734845405097319 -0.704093242329983 -0.667206721516364 -0.633447366761902 -0.222836776026365 0.208657607791145 0.272969428662673 0.029599990563731 -0.211433859576359 -0.458771670958677 -0.711904107202202 -0.69450100857333 -0.704013441864053 -0.657638086553078 -0.64094873112337 -0.617241004065504 -0.650392455645595 -0.679091241027945 -0.702540219496978 -0.725024401823971 -0.724027934889384 -0.660958943493526 -0.655789438446033 -0.671961505341415 -0.67702423699989 -0.72603400043499 -0.758192823564062 -0.73196942544998 -0.706020576999929 -0.645788020746396 -0.651315669006904 -0.755591783486863 -0.801251348712975 -0.798587327796264 -0.775883849047525 -0.86599552112362 -0.837583475307179 -0.806824453910481 -0.867229901269637 -0.959866482729199 -0.88543285835927 -0.861948278373941 -0.915527728844375 -0.41987649763329 0.0760478773067423 0.117547543865899 0.200414403633653 1.03658709106043 1.90591150981753 0.870474492490882 -0.222438281608266 0.24006218451438 0.220872035124189 1.6720549494273 1.72335927810298 1.53683678981612 1.27676086418537 1.03382006503349 1.08066402180992 -0.981960719576757 -0.93405124349062 -0.842202124252583 -0.6947195199756 -0.540520883115643 -0.546352596511467 -0.598569463394964 -0.637426350341654 -0.700720716705456 -0.659970918047699 -0.650247412457673 -0.637765089835026 -0.630048372138264 -1
-0.693032928068696 -0.570889501060438 -0.512072144306669 -0.525451345533642 -0.543609419335107 -0.569508435011191 -0.491051214886901 -0.361388104303589 -0.456053177131084 -0.464028546777115 -0.415520409721335 -0.385519101272094 -0.428504263141796 -0.450527668749517 -0.436009992940159 -0.398749278769634 -0.351146187157211 -0.388025305631395 -0.383418507342497 -0.333269140087739 -0.283065771378015 -0.230721415710893 -0.206835656797516 -0.182273849493839 -0.270248400285869 -0.338799409701129 -0.403902419784659 -0.376952027845588 -0.321712699036116 -0.346667270089836 -0.389754184786991 -0.422417188609682 -0.357816724558091 -0.329119076676604 -0.3514631256838 -0.395917810606766 -0.338012387218788 -0.264590526643702 -0.450775544367321 -0.673083279950324 -0.832508514766019 -0.950702936689925 -1.02675113727543 -1.03086778373137 -1.19720945271738 -1.32237156024693 -1.35817249586454 -1.40576787206448 -1.42004945763043 -1.42421211849928 -1.4227884951836 -1.3646256574336 -1.36941797455413 -1.32827594486493 -1.33092602944685 -0.595319040293966 0.173918347396519 0.170979363968964 0.0684119476160036 -0.183429654842138 -0.424185007835934 -0.767416508508067 -1.04570487999375 -1.05555049883962 -1.00261005399627 -0.952150887906922 -0.92947089451508 -0.897122001312159 -0.873719360436539 -0.900128812823561 -0.913228523345504 -0.887194541003795 -0.900697430228017 -0.858443240648576 -0.831092039893092 -0.792824849272297 -0.784192485587645 -0.791081202678225 -0.783072624717172 -0.825697187198468 -0.795669674703562 -0.745971412804344 -0.702921404927736 -0.676446389632949 -0.759114138814062 -0.779262039152062 -0.817427650730643 -0.786613507535031 -0.772622211959553 -0.782606863998711 -0.807859815990237 -0.77714901432879 -0.798103303161936 -0.772632184223723 -0.774743518647867 -0.786063283187648 -0.751909066795779 -0.691790104877745 -0.61632107765525 -0.673614169634144 -0.706020576999929 -0.66583058184547 -0.737420288090671 -0.819604893477906 -0.810917596008195 -0.817441079837885 -0.7850044428649 -0.798686536915814 -0.861618711605716 -0.914028429956732 -0.915787761827545 -0.959866482729199 -0.964685923751944 -1.03019410173267 -1.06473405047837 -1.08429644993212 -1.08459897131608 -1.09769364034989 -1.10344726272787 -0.722701285010488 -0.345132966509287 -0.387956207103537 -0.421636742749997 -0.444622214980857 -0.450426666299781 -0.870615268114029 -1.30529010732961 -1.34620281373912 -1.31827143837381 -1.27874003056512 -1.2772927393818 -1.26311596272175 -1.22519073199461 -1.14465040091788 -1.10184800311286 -1.11224990228656 -1.08864087313004 -1.02144147796041 -0.885365946378151 -0.826690121016043 -0.806325348319839 -0.7842231277158 -0.670299514142892 -0.558706116564756 -1
0.730011685960126 0.640824867387527 0.618815359223182 0.335567107276728 0.071832658704525 -0.220632025588567 -0.559740380786529 -0.502310675305854 -0.440712199391672 -0.448500541865444 -0.49076555433888 -0.510439782152341 -0.461750283557969 -0.450527668749517 -0.470151069059453 -0.344381241770365 -0.294787458946513 -0.23510892902789 -0.325202285223855 -0.414485515401048 -0.426476656756503 -0.358768244574081 -0.319246339839645 -0.295918785097894 -0.359792278889563 -0.471157290864891 -0.425630583431173 -0.334749343963015 -0.427694188469683 -0.430453921471065 -0.348075436376678 -0.298514265280389 -0.337090413883769 -0.393710863485751 -0.372868425167164 -0.354496592409022 -0.392784086873145 -0.509906246710711 -0.595409408870206 -0.630570270865211 -0.756915913706301 -0.921213615889617 -1.02675113727543 -1.06221085420883 -1.15133691767632 -1.29894429410245 -1.40396645470235 -1.42856410782769 -1.42004945763043 -1.39052805472958 -1.4227884951836 -1.48387926507435 -1.45375575489228 -1.36453644788435 -1.3067670292905 -1.31007158824049 -1.32480847622681 -1.32112270726925 -1.27494993284371 -1.27356566805955 -1.22490287437933 -1.1344092048995 -1.06651032692631 -1.03426148908684 -1.03509689382453 -0.396583281539062 0.219422337605085 0.196024025108073 0.163966503118456 0.196231218926267 -0.0893444464921063 -0.34387731957254 -0.610456386249295 -0.879023240424388 -0.841334872291637 -0.783449703242274 -0.75787893670196 -0.781992668037594 -0.830642086581129 -0.865946466151983 -0.795669674703562 -0.736996420871667 -0.756817618574533 -0.775746793805046 -0.814214835764071 -0.761887188780779 -0.789562558161073 -0.836428949731951 -0.833737090116533 -0.761903739404558 -0.713072179146304 -0.725024401823971 -0.798103303161936 -0.782784297017378 -0.735092158580589 -0.7445717276072 -0.773304732451747 -0.783107159697065 -0.710902241594458 -0.73196942544998 -0.762429518302245 -0.735979545692227 -0.791235675018026 -0.808936041812732 -0.781918854122534 -0.845721707900316 -0.87621038103865 -0.80710015994179 -0.765477766411567 -0.856303212085674 -0.931973715346848 -1.00744678342214 -1.00791486851159 -1.05823507229246 -1.12577300023774 -1.14409424563902 -1.10373051277689 -1.07860608248263 -1.06433141273702 -1.10017312048931 -1.14907742234029 -1.17896978970574 -1.18997366429667 -1.21229866289976 -1.24060117943424 -1.24453735892893 -1.28420902112011 -1.34620281373912 -1.34809939587449 -1.31741160407011 -1.32492822950688 -1.27092583058688 -1.23285229748156 -0.764651284081996 -0.263163327850109 -0.141218076075638 0.0368630972103921 -0.0911230459164294 -0.163107123141401 -0.425878380027812 -0.761293215928411 -0.795387770653977 -0.757057978963867 -0.691198876915557 -1
1.3841531617637 1.24668205161151 1.19556798602341 1.07669691475907 0.911071856031296 0.825997202679306 0.443121441348048 0.033195094502756 -0.179915577821663 -0.448500541865444 -0.415520409721335 -0.338673845942002 -0.262274161060927 -0.297902235170634 -0.367727840701569 -0.362503920770121 -0.351146187157211 -0.44536894685771 -0.577472581071301 -0.556614172199339 -0.528913003455422 -0.529497349724999 -0.49910343270705 -0.455021694943573 -0.516494066446026 -0.559395878307399 -0.577727728956777 -0.545762763375878 -0.59726457156339 -0.639920549924138 -0.598147926838552 -0.566970599160523 -0.585806141975636 -0.630547415119288 -0.54411082103408 -0.499470856101125 -0.538841952618097 -0.632564106744215 -0.707902414594671 -0.800622307205664 -0.897302172817206 -1.01951135189064 -1.07655581678108 -1.06221085420883 -1.11693251639553 -1.18180796338005 -0.671263113297481 -0.106382433561637 -0.143304288192118 0.125254814906558 0.429814176888948 1.23510298913489 2.07638276497599 1.45169595329027 0.795065984312192 0.834186055599083 0.651960523897062 0.439826584011885 0.285908633023766 0.292721707252825 0.291608236498318 0.171653038140601 0.108997424763358 0.08341152293416 0.903284549262066 1.71675231915437 1.90897120837003 2.01793406914179 1.05965324850277 0.118710812640926 0.0949454128040484 0.0887641715671637 0.125511975268179 0.12939674859042 0.121491373171637 0.125939461669979 0.119239359487539 0.126860796025469 0.139774935443593 0.160410147162655 -0.863830519801736 -0.808796356333084 -0.783765725397931 -0.775746793805046 -0.832581734747407 -0.831386590265913 -0.882446200059638 -0.896207480368256 -0.894851968273512 -0.865419362375325 -0.871051573886193 -0.8605483943365 -0.914507453304519 -0.884305424953921 -0.834220558748784 -0.817181949872984 -0.848189562247635 -0.897253478221214 -0.840951342010869 -0.790324681265817 -0.841402036125487 -0.826171070638058 -0.823524907174439 -0.808936041812732 -0.839916337893856 -0.911709840045989 -0.903572162490775 -0.891236390201547 -0.925712675068483 -0.963507188131925 -0.972438599145105 -1.03916698388411 -1.05114381327123 -1.10029652813214 -1.13933721129537 -1.18395944277695 -1.1866338591071 -1.16131883324077 -1.1295244960551 -1.16083823690555 -1.23296727860092 -1.24368908282774 -1.22554481807198 -1.24687868307629 -1.30353543269274 -1.29212744321446 -1.31231713606612 -1.40564692927634 -1.40775531087586 -1.3870204363791 -1.40432071304869 -1.34902450923827 -1.27882169040324 -1.20669107305435 -1.17513113007756 -1.18485041265747 -1.16026385306079 -1.12715948160177 -1.09018561266917 -0.414426615999577 0.240671729780851 1.15842474352704 2.03005770340997 1.77520481576859 -1
-0.647128263100024 -0.638206965974213 -0.557307644447863 -0.579946184319108 -0.565989131263821 -0.556587086514057 -0.504789048066826 -0.445941646904948 -0.379348288434023 -0.355332512395415 -0.400471380797826 -0.338673845942002 -0.378635232517535 -0.365735761205693 -0.401868916820864 -0.434994636769146 -0.369932429894111 -0.311567117329643 -0.286391470478094 -0.353573233916066 -0.426476656756503 -0.44413279714954 -0.431657022881773 -0.432292707822762 -0.337406309238639 -0.427037997143637 -0.23007711061254 -0.229242634256584 -0.194534911715836 -0.179093967327378 -0.243878565350897 -0.257213290837291 -0.25418517118648 -0.156874311852214 -0.308652526717071 -0.499470856101125 -0.48407025296374 -0.544951349577427 -0.627550267648624 -0.687254282978695 -0.821709571757488 -0.783596785488181 -0.68807931663699 -0.309977162749775 0.0413489933911754 -0.467276345973429 -0.946026866324307 -1.33737916477486 -1.37485493835828 -1.40175607598615 -1.14315035600284 -0.86376050534242 -1.04411510753555 -1.19532076712707 -1.1497335282742 -1.18683839031868 -1.26020818210511 -1.26735326326067 -1.22377424215953 -1.19838387404456 -1.13997825217019 -1.04805798221916 -0.993691262662348 -0.906527430570156 -0.861833748073777 -0.843216063128911 -0.873152598822916 -0.84191260603841 -0.830027324076329 -0.82260840653822 -0.869866203511115 -0.857010250924281 -0.786674162950662 -0.704093242329983 -0.67744955391491 -0.652197658821949 -0.398260435264265 -0.127618173912188 0.0351221193428879 0.200659426116171 0.0806840479872429 -0.0548970339882083 -0.37056142077249 -0.703528318043521 -0.56626169948903 -0.36226563024126 -0.0279166945928462 0.369104751433512 1.09138157182832 1.14278372325755 0.0346969559558348 0.0359949407463831 0.725732844159149 1.37961572803099 0.36523308328637 -0.609724171970742 -0.612837240031986 -0.611887681910841 -0.486271977238838 -0.393508941718126 -0.446539447009276 -0.705915704043617 -1.01726030011292 -1.05431963011173 -1.02357503650304 -1.05311298035814 -1.05862225738615 -1.05109522769508 -1.06992409285971 -1.07895762387404 -1.09383325053987 -1.16604778573196 -1.18083064755015 -1.1984399250914 -1.20715826658356 -1.07765225040913 -0.925169459142614 -0.957718215989957 -0.888310087778219 -0.850772086333659 -0.869444568138203 -0.876946421803083 -0.884061741829016 -0.852666453063877 -0.883973744302761 -0.503491760768489 -0.117722250860686 -0.231625647416215 -0.333948840851366 -0.358356581146273 -0.348400681942637 0.181709592328891 0.207522014064504 0.196979134033292 0.225390851914597 0.249009667168003 0.292659454105944 0.257746366100063 0.278872156749745 0.42155215806159 0.443316325542276 0.443887595483697 0.446715720427169 0.419701959871929 -1
-0.624175930615688 -0.53723076860355 -0.444218894094878 -0.372865796934336 -0.38695143583411 -0.466137647034117 -0.463575548527049 -0.431849389804722 -0.410030243912847 -0.417444532042101 -0.370373322950808 -0.338673845942002 -0.345389212101361 -0.365735761205693 -0.418939454880511 -0.362503920770121 -0.276001216209614 -0.254223476103328 -0.189364433613692 -0.17083638946112 -0.160142155339311 -0.0386511724161103 -0.0494607005385365 -0.091357901010594 -0.135932582380329 -0.206441528537368 -0.251805274259055 -0.334749343963015 -0.385301592696256 -0.409507258625758 -0.327236062171522 -0.257213290837291 -0.274911481860802 -0.286057885470507 -0.287247227233706 -0.313075374211279 -0.356269620436907 -0.422293489543922 0.352745925093145 0.914069059227235 0.84132765155632 0.946443368129882 0.935553235247302 1.05867024809934 1.32577997454079 1.45375947787389 1.49250144178877 1.4551597162181 0.658898428888594 0.664199835221631 0.70945231606971 0.710387115515559 0.401675412547013 0.122144175911698 0.179011480325197 0.13175682744474 0.186838406220858 0.238191168979694 0.196351174326452 0.192479315232832 0.41292912536853 0.51705792886195 0.608328151144811 0.764659835023151 0.210231966259036 -0.37479631658346 -0.377551596731864 -0.632116903998164 -0.644336169545435 -0.656493250212488 -0.663895184297765 -0.263385879360502 0.146243478409517 -0.251333247262109 -0.667206721516364 -0.164690065260741 0.259578286877859 0.235923211713037 0.291997213408256 0.341531902453474 0.450700064234472 0.501552465837771 0.464829890752859 0.388776127849542 0.287799103236113 0.185042156454169 -0.0743585155421284 -0.378126881520288 -0.538348512357799 -0.710145927919175 -0.734136098444956 -0.735449324324935 -0.808685498629444 -0.782784297017378 -0.754917838614228 -0.7445717276072 -0.698419902655859 -0.657546209320501 -0.639966368640052 -0.661943118470976 -0.615766270916224 -0.595681617998713 -0.597500282079549 -0.616896711839604 -0.395268962313719 -0.214121014506018 -0.4566630654394 -0.68930943757813 -0.765477766411567 -0.831563832998077 -0.859136924509986 -0.896426081805273 -0.899842506612483 -1.00916337381283 -1.09864457812247 -0.831816868058565 -0.5425386299263 -0.474166750019276 -0.386323346229032 -0.8103286753895 -0.687683212906845 -0.538967891054867 -0.122839051037401 0.260810196620296 0.563514080642673 0.815433432287709 0.458494105532522 0.0953169880385028 0.202954394160879 0.175311133222637 0.0961972258914915 0.697160871428037 1.27247961675016 1.10432396402917 0.241675991240087 -0.731097222839281 -0.648671139269687 -0.577425862666691 -0.637426350341654 -0.723624244761927 -0.637454851851985 -0.58325955482861 -0.507627392603562 -0.456788608602601 -1
-0.245462444624147 -0.312839218890964 -0.35374789381249 -0.383764764691429 -0.409331147762824 -0.50490169252552 -0.518526881246752 -0.502310675305854 -0.548099043567558 -0.541668571335473 -0.535912641109408 -0.432364356602187 -0.411881252933709 -0.365735761205693 -0.453080530999806 -0.525608031767926 -0.482649886315507 -0.44536894685771 -0.441634729461138 -0.455093703057703 -0.487938464775854 -0.40145052086181 -0.296764203231219 -0.273189797977083 -0.359792278889563 -0.515276584586145 -0.577727728956777 -0.609066789199737 -0.40649789058297 -0.47234724716168 -0.535629804223084 -0.525669624717426 -0.482174588604025 -0.393710863485751 -0.265841927750342 -0.478760247002254 -0.630128118708692 -0.0893650123101245 0.352745925093145 0.616477995631442 0.538957247317446 1.30031521773358 0.716412645422428 0.233302725526208 0.339520471158049 0.481527932877988 0.576622265032686 0.246959220768084 -0.0529152496478124 0.0242026235974819 0.126872859443123 0.102193716547704 0.0643242911944147 0.0617100042126721 0.00989847923072807 -0.065416289230163 -0.0328025937929052 0.00967103194321072 -0.0851151244365347 -0.0455963658146491 -0.0238260745642337 0.0529201069551374 0.0153729135668364 0.00889998879942642 -0.298728524383815 -0.636239896050688 -0.805570643992318 -0.941289517531159 -1.01571847860722 -1.12161568792454 -1.02163432293148 -0.87713311097729 -0.890331678657348 -0.889313240312294 -0.984734525871274 -0.895951455602552 -0.82804840039712 -0.836523875881378 -0.849669871326712 -0.926320384582256 -0.931991364899909 -0.79084637246773 -0.765800320848999 -0.748664865394474 -0.805031386272403 -0.86613629100848 -0.882446200059638 -0.886244391928871 -0.864294529195023 -0.834364675484095 -0.849987654587541 -0.850123471835536 -0.882760866901997 -0.833544860985649 -0.784656358664686 -0.79643617208276 -0.826793896591667 -0.828765687106724 -0.829128696518468 -0.766982578939483 -0.796274883083634 -0.766043387340837 -0.801998752403497 -0.808936041812732 -0.781918854122534 -0.836294831879505 -0.867089787221275 -0.908063636253498 -0.909689184202791 -0.914028429956732 -0.907694785067894 -0.936076332382727 -0.979095572005158 -1.05122482965251 -0.983348784132557 -0.898258863288449 -0.695590961612825 -0.480529269308364 -0.621018446174107 -0.796847538408114 -0.981297709819039 -1.15739669199841 -1.19708789505174 -1.23304667500567 -1.29654273788624 -1.23094019199021 -1.19285764754557 -0.974677091631483 -0.669513362734019 -1.00803901603016 -0.864451824964394 -0.669566004971214 -0.7195274098561 -0.749141116047878 -0.776145216603051 -0.722022159042917 -0.648671139269687 -0.577425862666691 -0.443386666487005 -0.437330144056048 -0.51361648777556 -0.605588840704964 -0.55100662501405 -0.497555611787463 -1
-0.452033436983169 -0.53723076860355 -0.591234269553759 -0.601744119833295 -0.577178987228178 -0.582429783508325 -0.546002547606603 -0.530495189506308 -0.517417088088733 -0.526140566423801 -0.520863612185899 -0.526054867262372 -0.544865334598404 -0.6031531023284 0.33216421974397 1.39539594220622 1.37718814463753 0.644160236442267 -0.131148211495051 -0.373877327744393 -0.508425734115638 -0.486815073437269 -0.409174886273347 -0.455021694943573 -0.516494066446026 -0.493216937725518 -0.490815074370718 -0.503560079493305 -0.47008678424311 -0.514240572852295 -0.514790430017928 -0.463718163052779 -0.461448277929703 -0.565955628310141 -0.522705521550716 -0.458049637903382 -0.48407025296374 -0.5975190038775 -0.659691126427043 -0.729767292063809 -0.854106400783082 -0.528022671885512 -0.130266906173675 -0.487587895455384 -0.979314911272355 -0.830398971212861 -0.671263113297481 -0.436927852128149 -0.188498807464271 -0.301409992842875 -0.409100240653337 -0.708730815409437 -0.971825581531424 -1.20740760146688 -1.43964153015044 -1.38401150699358 -1.3894087703485 -1.40177687328213 -1.32612562352789 -1.33621716307205 -1.29769540770146 -1.17758481623967 -1.11852394425771 -1.14070653785075 -1.08924162687165 -1.02840526525153 -1.05337114503784 -1.04066642902391 -1.02664148769727 -1.03302093788415 -1.03247490289008 -0.967685981215833 -0.983623442793366 -0.961343239527638 -0.923277531480001 -0.867826017512483 -0.871904315206595 -0.881966549084531 -0.859183763699503 -0.88607110562874 -0.873567783387189 -0.826746340198438 -0.819696534495796 -0.83893796009638 -0.896865881189085 -0.857448865822838 -0.891734564249494 -0.896207480368256 -0.864294529195023 -0.855067800078248 -0.892115493184844 -0.850123471835536 -0.893343062369504 -0.884305424953921 -0.854046238782422 -0.837927727663209 -0.816096063763683 -0.817351055254309 -0.805483405533666 -0.825337834755319 -0.81883845960456 -0.746000826241764 -0.791235675018026 -0.883618003468948 -0.868915079779517 -0.553488551255193 -0.256010001457151 -0.0751149566819055 -0.0444206774554452 -0.369762090029612 -0.729649296355565 -0.912286182036254 -1.02952934089141 -1.11431701341204 -1.14611931682419 -1.16402684420798 -1.1547479566724 -1.16131883324077 -1.11648587939149 -1.12713539445208 -1.19102235047061 -1.23649805025863 -1.23265904882705 -1.23996267904098 -1.27556465346674 -1.27853027627574 -1.34042525101213 -1.41307744371849 -1.37792735337518 -1.35608317757511 -1.40432071304869 -1.34902450923827 -1.26349855942935 -1.20669107305435 -1.17513113007756 -1.1757753488611 -0.853308224786129 -0.6091412637591 -0.551186490850699 -0.780883064903103 -0.817583381417696 -0.862375628283041 -0.789592403271733 -0.762541132489065 -1
1.93500914138776 1.96473501069178 2.08896911381199 2.04670504514038 2.07481687632442 2.40240171932968 2.57248558423654 2.69663168644558 2.98032583649727 3.04530056326064 2.9404130402212 3.09664487826478 3.34491905409393 3.50077522279267 3.52435483689802 3.78758957017403 4.00726212780345 4.18035144539833 4.21566304003018 4.3772806280842 4.36754436875294 4.52835239037094 4.69427012383928 4.70445838148056 4.63227895326635 4.51432289963681 4.35456541880208 4.2442418572961 4.36266913392754 4.3244385444137 4.25742626296284 4.2652434106819 4.34705579851307 4.47220374280328 4.31489216168967 4.07757375474955 3.56903552145869 3.38010017149471 2.92401462736664 2.43036638326294 1.57565577613644 1.20201748173255 1.10488914556652 1.20493791032749 1.33724810830105 1.27805498179029 1.14904675050524 1.12461429765158 1.09954499179208 1.05718057920137 1.11725793570832 1.15162546378636 1.20890845292645 1.25830660385339 1.26616648736107 1.98025479627196 2.80961034756168 3.02075989642393 2.89586885791692 2.84890270376263 2.14781783621256 1.31580673865507 1.17007521832394 1.32881859347185 1.50970555938972 1.55335008198735 1.62737972990921 1.60938454411605 1.58395768482529 1.60267287581746 1.55842370721469 1.40681150503928 1.4730596794551 1.51854673345776 1.56573074136655 1.42908475984321 1.30334905934336 1.3810785764325 1.43366429814322 1.50876099210542 1.47311274070708 1.3900766671728 0.312123952086935 -0.784774103275236 -0.694829992372385 -0.527326708768453 -0.306567620288539 0.149916805767064 0.836736246174236 1.39122121838739 1.76193833844528 1.48505916838035 1.2125138356645 0.689272058062495 0.236366163067717 0.344581606379571 0.424852544282467 0.48391697592099 0.530475535107649 0.563517253661598 0.61394864947426 0.586829486846622 0.70483208156244 0.738047449637466 0.581022014503537 0.483467811033952 0.318587409037474 0.160466488045414 0.0917789949029333 0.116779032026451 0.0634624260902658 -0.0399806693322664 -0.136131149192165 -0.181954742299071 -0.413651919711833 -0.599269884753974 -0.797625849403843 -0.976805773857221 -0.933945246100872 -0.945140045203364 -1.02324263794935 -1.05672223603086 -1.0548032799505 -1.08089458622896 -1.13571075733675 -1.13576002341914 -1.15772250386306 -1.22731458266467 -1.24370154462211 -1.20913119825613 -1.18996100748581 -1.13034820901439 -1.09494411871651 -1.00505888861082 -0.922711470532463 -0.903523434970192 -0.914699350441061 -0.894579873590775 -0.71288622739624 -0.632010132536046 -0.626196818754129 -0.616753483643141 -0.518472200706184 -0.416021605417739 -1
-0.704509094310864 -0.615767811002955 -0.534689894377266 -0.470956506748176 -0.454090571620252 -0.50490169252552 -0.504789048066826 -0.488218418205628 -0.471394154870496 -0.448500541865444 -0.430569438644844 -0.369904016162064 -0.544865334598404 -0.535319576293341 -0.521362683238395 -0.489362673768414 -0.38871867263101 -0.464483493933148 -0.577472581071301 -0.617526453684321 -0.46745119543607 -0.316085968286351 -0.386692749664922 -0.477750682064384 -0.494108096795103 -0.647634465749907 -0.295261601552085 -0.292546660080443 0.801691088959692 1.87367899151274 1.7567013583441 1.10571886578493 0.512688323763444 0.123023430987421 -0.265841927750342 -0.250943546914663 -0.264983454346311 -0.299635629510418 -0.386493826810484 -0.134585164872224 -0.119778276202959 -0.636150181486641 -1.02675113727543 -1.05176316404967 -0.761420369827332 -0.45556271290119 -0.419396339689557 -0.311548555430507 -0.312783735462691 -0.357550099125695 -0.245977992797892 -0.26749246713864 -0.23688206715612 -0.192113516923238 -0.171294021941918 -0.12703288819107 -0.0715627702659222 -0.50113868613834 -0.91672009805445 -1.06055058501707 -1.18850660771827 -1.11282139922942 -1.06651032692631 -1.00232797445767 -0.980952160777423 -0.984831335340326 -1.00831650848411 -0.952331396585908 -0.939257414976854 -0.933351844088708 -0.913228523345504 -0.927440261109814 -0.973257691222698 -0.940763239751825 -0.882306201885819 -0.811575141332343 -0.8631331322447 -0.881966549084531 -0.916267117936251 -0.956507343797392 -0.834618729045376 -0.781871380535053 -0.828679236770262 -0.875047197977142 -0.933599679155758 -0.857448865822838 -0.845292743300212 -0.846392038171336 -0.82355127709037 -0.834364675484095 -0.881583533535519 -0.797998859330717 -0.766356716759414 -0.772632184223723 -0.764830678631047 -0.786063283187648 -0.816096063763683 -0.783107159697065 -0.722724887086859 -0.673614169634144 -0.683457000479003 -0.735979545692227 -0.780472597632555 -0.819604893477906 -0.810917596008195 -0.845721707900316 -0.87621038103865 -0.908063636253498 -0.933724420501328 -0.938767809044329 -0.956252645625802 -0.603014227532113 -0.273022807597693 -0.37824153621759 -0.637461402162832 -0.85174946662753 -0.969809722551184 -1.07860608248263 -1.14256311271872 -1.14735709992416 -1.1770407077605 -1.17896978970574 -1.16863097203149 -1.15697063061732 -1.23360848462774 -1.2853288597451 -1.31231713606612 -1.36106384262342 -1.31827143837381 -1.30194297466812 -1.33286747786106 -1.2943554341823 -1.24051386296851 -1.17567073698611 -1.13441828176384 -1.13947509367565 -1.16026385306079 -1.15887488269418 -1.02550571805095 -0.92975599727016 -0.817583381417696 -0.851210985344863 -0.854661251887465 -0.823691637266358 -1
0.948058844561316 0.865216417100113 0.844992859929152 0.281072268491262 -0.252673164261827 -0.207710677091433 -0.175081051748609 -0.164096504900416 -0.179915577821663 -0.231108473102044 -0.15968691802168 -0.073217399071478 -0.129290079396231 -0.094401657065457 0.093176686908908 0.398648597219635 0.250013580423569 0.0516092771036832 0.0823112696066347 0.113420924135462 0.126679615417664 0.174760209022537 0.242807075370997 0.226847918680762 0.199856962383521 -0.206441528537368 -0.599455892603292 -0.58796544725845 -0.512479380016536 -0.556133898542909 -0.577308552633396 -0.587621086382072 -0.544353520626992 -0.501363841500995 -0.54411082103408 -0.561602683397741 -0.557099185836216 -0.615041555310858 -0.691831985205461 -0.758109298120551 -0.886503229808675 -1.04900067269095 -1.16620423989126 -0.59206479704692 -0.027459809170411 -0.162721886095196 -0.270565973466694 -0.311548555430507 -0.357978254734844 -0.380006141638823 -0.374145473255742 -0.339044631723094 -0.285075084492205 -0.204200351263043 -0.159214521863741 -0.12703288819107 -0.0715627702659222 0.063440475951795 0.848841230549739 1.62093340151772 0.983137303058527 0.290385969326065 0.0985947012970785 -0.0656115453353071 0.00448198068001094 0.08272994748419 0.185631360189786 0.284359057546071 0.546271821270296 0.80532012545395 0.420162811561969 0.0585798814876495 0.156609229980185 0.180846748029951 0.111248540773091 1.07282921070232 1.90856068371412 0.99936012152601 0.0256082269700964 0.069849269517246 0.119633102329056 0.106652820799979 0.06959099067635 0.0457383679822988 0.0122956184860667 0.0199810779269761 0.0835436756854308 0.169842982645832 0.18484421249979 0.211143116520651 0.224272229643701 0.223643545763731 0.186040875316264 0.151210079998817 0.18680196298362 0.323835828589347 -0.249110923880528 -0.874424214516384 -0.793660760041265 -0.766982578939483 -0.784993094823171 -0.746000826241764 -0.791235675018026 -0.840942596808253 -0.820583843303416 -0.836294831879505 -0.848848599586525 -0.899650013227523 -0.901677438769945 -0.889289050869136 -0.964345622385453 -1.06295713423058 -1.05114381327123 -1.0792658002123 -1.1122087891801 -1.15738264468499 -1.14837077618546 -1.13586875608442 -1.10996657105968 -1.12713539445208 -1.1630590650504 -1.20773391998219 -1.24688751033717 -1.21229866289976 -1.20563770540175 -1.25133594239829 -1.33339822227562 -1.41307744371849 -1.35555638524966 -1.34061454817311 -1.38050296798615 -1.33340477350799 -1.26349855942935 -1.19118090502023 -1.15070342108933 -1.13947509367565 -1.13980014450915 -1.1060158808735 -0.982385788305476 -0.849593649072514 -0.761293215928411 0.0754543785238479 0.891352852634668 1.04139875844107 -1
-0.681556761826528 -0.615767811002955 -0.500763269271371 -0.405562700205616 -0.342192011976682 -0.491980344028386 -0.546002547606603 -0.460033904005175 -0.410030243912847 -0.417444532042101 -0.400471380797826 -0.369904016162064 -0.312143191685187 -0.331818998188164 -0.367727840701569 -0.398749278769634 -0.351146187157211 -0.273338023178766 -0.189364433613692 -0.211444577117775 -0.324040310057583 -0.316085968286351 -0.206835656797516 -0.20500283661465 -0.292634369936793 -0.316739762840502 -0.23007711061254 -0.165938608432726 -0.258123805375976 -0.367613932935143 -0.389754184786991 -0.298514265280389 -0.25418517118648 -0.242996694264409 -0.308652526717071 -0.43733902880451 -0.374526853655026 -0.352203283810491 0.175971201811842 0.545622980489587 0.117798469984728 1.45759159533522 1.40371722260044 1.02732717762188 1.34871624206132 1.53575490937956 1.44670748295097 1.47795595198131 1.41590662669715 1.37156517438516 0.860922974792623 0.281074128008837 0.257096360538757 0.267186187989361 0.191090980403374 0.119433507652559 0.303118935639909 0.910309219086997 1.39897990540467 0.781403368350287 0.194551525402148 0.0421262041200952 0.00497019010055611 0.0727670180577694 0.199403019649613 0.300599597040214 0.320795269850982 0.33956845281982 0.30596562128914 0.284825968966657 0.214191792348619 0.189378471832211 0.239535242545535 0.304326746684826 0.326348021142546 0.27594179815035 0.206951189106489 0.226834677072406 0.25394164391709 0.271095664284822 0.333852901209031 0.348977602982261 0.249245036165672 0.145038772154396 -0.20810716931397 -0.475202157654602 -0.817427650730643 -0.786613507535031 -0.721693146828737 -0.679091241027945 -0.692008259847652 -0.704174556822044 -0.766356716759414 -0.701567394668143 -0.596312398345117 -0.59935128307563 -0.62353507285997 -0.657546209320501 -0.628143723147651 -0.650272067307809 -0.706020576999929 -0.715936984593153 -0.758946442861613 -0.755591783486863 -0.723921370351212 -0.826867955858695 -0.83972800576915 -0.80710015994179 -0.821559984441487 -0.864549671781539 -0.891508831548591 -0.904356131920763 -0.842203913599629 -0.735763910854893 -0.630679296634014 -0.273704108127546 0.0760478773067423 0.162085178889515 0.291684720278959 0.349049105009729 0.360939990350988 0.388675310360448 0.46764210163273 0.530534353997207 0.164930476672191 -0.224749838524654 -0.159884423279701 0.429690137935374 1.05305118293027 0.941008288621509 0.755154839288504 0.751829946484006 0.736170032663857 0.825140939415053 -0.792430355928541 -0.749247350432009 -0.781685244855374 -0.841720871770095 -0.777566122014457 -0.689268952677221 -0.626196818754129 -0.605588840704964 -0.594385857424538 -0.609664870545833 -1
-0.830746922974711 -0.705524430887989 -0.568616519483162 -0.209381280577936 0.138971794490667 0.451278096262413 0.772829437666266 0.977376320217938 0.280313754360705 -0.572724581158816 -0.49076555433888 -0.416749271492156 -0.561488344806491 -0.552277957802105 -0.55550375935769 -0.561853389767439 -0.539008614526205 -0.560056229310339 -0.577472581071301 -0.556614172199339 -0.549400272795206 -0.508156211581134 -0.431657022881773 -0.386834733581139 -0.359792278889563 -0.427037997143637 -0.469086910724203 -0.482458737552019 -0.491283082129823 -0.514240572852295 -0.535629804223084 -0.546320111938975 -0.544353520626992 -0.58748622391319 -0.565516120517445 -0.540892074298869 -0.502327486181859 -0.544951349577427 -0.595409408870206 -0.673083279950324 -0.767714856714832 -0.685299049487154 -0.5287043422189 -0.686094008479301 -0.956378643751826 -0.85382623735734 -0.728505561844736 -0.516714677299377 -0.278887846008576 -0.301409992842875 -0.712041558099162 -1.17381988520839 -1.23688717687989 -1.24366810448629 -1.25844902897779 -1.29774826844831 -1.26020818210511 -1.21358381925208 -1.17259855147535 -1.16079297703706 -1.07931780773508 -0.961706759538826 -0.952080368797227 -0.970394459828499 -0.959294267558578 -0.963044370384723 -0.974525531068812 -0.709410057381412 -0.469568024104593 -0.113850406215098 0.214191792348619 -0.0420344187773977 -0.237289329705223 -0.518873244347671 -0.820849207494546 -0.811575141332343 -0.749107753740065 -0.700195856271918 -0.687933700989258 -0.694887030599543 -0.746983356776295 -0.611346533814188 -0.541232763987346 -0.595200604401234 -0.694829992372385 -0.683700362110004 -0.687390552072653 -0.686982623141192 -0.660578268671758 -0.730849052513328 -0.660412380899675 -0.589500409311442 -0.692281348486861 -0.721871620255452 -0.655789438446033 -0.609724171970742 -0.559348075892066 -0.497741363386692 -0.498094622731239 -0.521890504512968 -0.548075541353445 -0.555596495800566 -0.597500282079549 -0.659572118500299 -0.656257639284669 -0.685464815546539 -0.7120396923259 -0.731377552708009 -0.733430784680184 -0.765592155431154 -0.810579063952078 -0.76954527995742 -0.698107431067493 -0.763804881414681 0.610446015139707 0.550176632723005 0.139819682176128 -0.206940939877584 -0.647095679501337 -1.15409766841485 -1.1770407077605 -1.00638500804708 -0.805805203523336 -0.527614263404522 -0.555317088397276 0.754246181063452 0.774710398675135 0.704619172295023 0.605631820420062 0.701244532890549 0.81072957776777 0.829928625135392 0.843431949481117 0.739835015227407 0.884938994596951 1.12021579161892 0.855411439276158 0.955485190133047 0.505251787913503 0.0321921811015943 0.341994027661564 0.611357239556356 0.555163801453388 0.450277212260575 -1
-0.486461935709673 -0.52601119111792 -0.534689894377266 -0.470956506748176 -0.442900715655895 -0.466137647034117 -0.491051214886901 -0.488218418205628 -0.471394154870496 -0.448500541865444 -0.445618467568353 -0.447979441712218 -0.362012222309448 -0.280943853661869 -0.282375150403333 -0.253767846771585 -0.182070002525117 -0.177765287801575 -0.189364433613692 -0.109924107976138 -0.0372185393006075 -0.102674586847705 -0.184353520189091 -0.182273849493839 -0.203090491333099 -0.206441528537368 -0.251805274259055 0.424898965923289 1.11963555726039 1.49663906029721 1.88173760357503 1.27092276355732 0.616319877135056 -0.0492213338369699 -0.180220729816883 -0.333785983310151 -0.301497920782549 0.243563464923673 0.658084083488123 0.98492407436909 0.895322366598976 0.838315858528753 1.03516259425861 0.776582613802191 0.454201808760693 0.657232428961584 0.817040548931158 0.782670761203468 0.975260063793663 0.978584430405423 1.04734840091313 1.0800732992019 1.10047416392025 1.14952509479514 0.940019985250309 0.747922817053813 1.03956228862723 1.13882935612348 1.09192576129959 0.656100378325296 0.230947792063212 0.106889621130348 0.0777892543645179 0.08341152293416 0.177745126430769 0.257025667129009 0.230685996743518 0.207065904162823 0.207658539478666 0.26267728145656 0.235872952265814 0.169255611779202 0.208437987833529 0.242586747357389 0.244405361954182 0.182190337850118 0.171866457258909 0.235923211713037 0.225399966798716 0.190597106377792 0.207268474598137 0.19640274012675 0.177383417969943 0.145038772154396 0.159230810352758 0.185042156454169 0.213580774343421 0.23958460172152 0.296888155787585 0.345713426382648 0.361187705084938 0.348742615775296 0.344773807328878 0.344100223078249 0.335494563235912 0.365327384169795 0.435550377110451 0.52957550333065 0.577766117077253 0.540175151335264 0.489848978609166 0.386403875855888 0.446518224311136 0.417981899682252 0.291034595646927 0.21951528245126 0.181778501776849 0.0931575038376083 0.0196732860073212 -0.757345695735288 -0.794393110432775 -0.848845781112328 -0.863818385979449 -0.69370245501521 -0.535729819230559 -0.207262112897663 0.114310960228374 -0.238753536323023 -0.562344671187838 -0.560927641233852 -0.547866785805801 -0.524585825916645 -0.492779050300616 -0.479202235157384 -0.548324393590776 -0.619067679747641 -0.560425061260345 -0.499124167333712 -0.580029490231978 -0.621323280980229 -0.689788361172414 -0.708615344296906 -0.757835237290835 -0.772406368099054 -0.580723544697169 -0.513295691726551 -0.413338490925779 -0.365989855383969 -0.260126965068725 -0.402974851971342 -0.614938785656272 -0.639082769519496 -0.637765089835026 -0.548514365768541 -1
-0.509414268194009 -0.52601119111792 -0.534689894377266 -0.569047216562015 -0.543609419335107 -0.530744389519788 -0.463575548527049 -0.474126161105401 -0.471394154870496 -0.355332512395415 -0.370373322950808 -0.369904016162064 -0.445127273349883 -0.501402813275811 -0.367727840701569 -0.398749278769634 -0.38871867263101 -0.464483493933148 -0.305796877850975 -0.130228201804466 -0.160142155339311 -0.188039139423163 -0.296764203231219 -0.432292707822762 -0.315020339587716 -0.206441528537368 -0.360446092491629 -0.482458737552019 -0.321712699036116 -0.179093967327378 -0.202199816940585 -0.257213290837291 -0.337090413883769 -0.242996694264409 -0.137410130850154 -0.271654156013535 -0.392784086873145 -0.544951349577427 -0.595409408870206 -0.658912276921953 -0.756915913706301 -0.321597426283357 0.198443978563636 0.243750415685362 0.247775401075934 0.153546206855276 0.336203981134213 0.303949810176104 0.297342274711372 0.697883898991323 0.744407083467305 0.292999488772913 -0.140496032483949 1.25830660385339 2.65530899635135 1.31479552749416 -0.0715627702659222 0.0231133929453568 0.0684119476160036 0.0671763252078422 0.0610985476449149 -0.486775034796971 -0.910469474932106 -0.938460945199328 -0.883491641292622 -0.854109545606712 -0.940734553653513 -0.985457033750158 -0.917411396796749 -0.877980125313464 -0.934909683262699 -0.897255971030299 -0.911063181798686 -0.817283241096951 -0.749149380704728 -0.755324265152204 -0.766650119663855 -0.754727064115702 -0.754530947598798 -0.795510227983331 -0.776195147532655 -0.72802142893899 -0.747834916300067 -0.739637555924283 -0.786664487289066 -0.753199763595137 -0.77098582978136 -0.766687330656263 -0.7318789598549 -0.741200614810405 -0.776263937042259 -0.766724091827826 -0.808685498629444 -0.752327958636415 -0.735092158580589 -0.754944616502312 -0.67702423699989 -0.611887681910841 -0.604498432162849 -0.626929964981474 -0.728584153520855 -0.675851862395006 -0.694367978548787 -0.723585228491342 -0.733587617646432 -0.798587327796264 -0.7850044428649 -0.773445667837887 -0.765477766411567 -0.815070913606347 -0.875322878029289 -0.944006382498217 -0.971890747878551 -0.0277294042202351 0.85460181417716 0.237899255142554 -0.332091673857327 -0.658679809402825 -0.973061096091718 -0.938399476712671 -0.939352781688725 -1.07829533373819 -1.19708789505174 -0.25789010602761 0.682389892353168 0.557087260451959 0.50768330668804 0.489134253472595 0.456492032916661 0.446012147757592 0.366131669933641 0.330097081766524 0.291799234420923 0.662284175056819 1.10478837549107 1.58304404523347 1.46932269582548 1.08234679450268 1.23829059358662 -0.666365424620751 -0.614938785656272 -0.66141205539585 -0.691989130348135 -0.630048372138264 -1
-0.738937593037367 -0.638206965974213 -0.557307644447863 -0.492754442262362 -0.49884999547768 -0.556587086514057 -0.559740380786529 -0.530495189506308 -0.502076110349321 -0.479556551688787 -0.50581458326239 -0.526054867262372 -0.544865334598404 -0.552277957802105 -0.504292145178748 -0.453117315768902 -0.520222371789306 -0.617399870536654 -0.558067173698421 -0.495701890714357 -0.528913003455422 -0.593520764156593 -0.589031979140753 -0.659582579030873 -0.67319585400249 -0.581455525168026 -0.512543238017232 -0.524661421434592 -0.554871975789963 -0.556133898542909 -0.493951055812771 -0.443067675831231 -0.606532452649959 -0.652078010722337 -0.651137318450903 -0.603023901595484 0.48356310759657 1.40005185952529 1.07591524760757 0.00712486541148667 -0.875704286800144 -0.950702936689925 -0.966985521868647 -0.9786293329356 0.798245821568625 0.715800594322783 -0.0530446689871233 0.00759874525440252 0.105265567804722 0.04665866611061 -0.00129462101472595 -0.148238859497884 -0.248930321490141 -0.192113516923238 -0.147135021785565 -0.102386248606707 -0.0586427114415832 0.0365557539475029 0.0812058702870485 0.0170551291978461 -0.0602223412252974 -0.659477480157645 -1.14973211465655 -1.11941752809797 -1.0675837336528 -1.05019223020713 -1.07589846331471 -1.07379206618816 -1.05941051496743 -1.07731831290434 -0.924069103304102 -0.917378831083309 -0.95252618808136 -1.01279323896717 -0.974491693472728 -0.895951455602552 -0.871904315206595 -0.86378947980327 -0.916267117936251 -0.996756622750907 -0.922254101314456 -0.835721332131115 -0.819696534495796 -0.83893796009638 -0.896865881189085 -0.822699165080271 -0.836004379110355 -0.886244391928871 -0.874480342221186 -0.865419362375325 -0.871051573886193 -0.870973316837464 -0.925089648772027 -0.884305424953921 -0.834220558748784 -0.848300616558321 -0.826793896591667 -0.817351055254309 -0.710902241594458 -0.73196942544998 -0.762429518302245 -0.786085948439911 -0.909629526258207 -0.862280300138601 -0.772252606827314 -0.808014203817074 -0.8944515686734 -0.966958997435328 -0.941736165934174 -0.930521349348463 -0.940066692106499 -0.983656633075671 -1.02952934089141 -1.12132725605198 -1.05116983942074 -0.964700858518332 -0.72109968356058 -0.474166750019276 -0.464555046210724 -0.149752963301567 0.151215349699421 -0.0571687089244323 -0.286466358403823 -0.652102336040019 -1.02382764043275 -1.12896143994978 -1.2701549636471 -1.33877229929696 -1.21387358712143 -1.07764784833915 -0.967662053568745 -0.810143626543708 -0.788481499238624 -0.741386032030819 -0.719147228963836 -0.731097222839281 -0.822612661958663 -0.947438875411456 -0.777566122014457 -0.654913660592516 -0.581164686362701 -0.694905984210382 -0.691989130348135 -0.691198876915557 -1
-0.601223598131352 -0.582109078546067 -0.545998769412565 -0.470956506748176 -0.420521003727181 -0.466137647034117 -0.463575548527049 -0.431849389804722 -0.42537122165226 -0.432972536953773 -0.415520409721335 -0.385519101272094 -0.395258242725622 -0.399652524223223 -0.333586764582275 -0.253767846771585 -0.238428730735815 -0.23510892902789 -0.247580655732333 -0.17083638946112 -0.119167616659743 -0.252062553854757 -0.364210613056496 -0.20500283661465 -0.292634369936793 -0.360859056561756 -0.382174256138144 -0.250343976197871 -0.236927507489263 -0.262880618708607 -0.28555731376121 -0.319164752501938 -0.357816724558091 -0.329119076676604 -0.287247227233706 -0.333785983310151 -0.356269620436907 -0.369725835243849 -0.402564256199694 -0.375492216354532 0.614549848377164 1.43793204813501 1.47344377390836 1.68553165764855 1.81890972623216 1.75831393775212 1.37801654469426 1.12461429765158 1.11084362161012 2.33717500244967 2.44553909681694 1.22317762837081 -0.0320617434777564 0.0375363355330616 -0.0504990211601539 -0.00379969026925567 0.483999759180655 1.00440574610202 0.951192611918098 0.00452483019534702 0.000438103209808737 0.0529201069551374 0.0569838074319574 0.08341152293416 0.145258286602502 -0.963044370384723 -0.985789190207245 -0.952331396585908 -0.895565378616644 -0.91120315657861 -0.924069103304102 -0.897255971030299 -0.869600175516011 -0.837863240872763 -0.820849207494546 -0.83032543339239 -0.79296366854954 -0.772904133396963 -0.811614301835546 -0.88607110562874 -0.795669674703562 -0.701096453140959 -0.801731129946863 -0.676446389632949 -0.575445148980698 -0.570763834696661 -0.64094873112337 -0.70690880001996 -0.691135707750248 -0.668739678730868 -0.734136098444956 -0.725024401823971 -0.724027934889384 -0.701567394668143 -0.616138078378756 -0.54748683860007 -0.334693586504401 -0.0982292485521704 -0.0251888030351989 0.0149778489927316 0.207804272097587 0.336297473108204 0.435755146925665 0.449988454677774 0.310367090237367 0.21008840643045 0.163537314142099 -0.798686536915814 -0.829571729874333 -0.930521349348463 -0.632533575239749 -0.37304277418288 -0.431528938383043 -0.490405418456744 -0.345830864423651 -0.745442274259717 -1.09097615180302 -0.836830349497287 -0.5297481295288 -0.230639785189886 -0.254252288893608 -0.251326588290428 -0.250895204628514 -0.306302134274748 -0.352528939008785 -0.163562587300397 0.0579534675518777 0.437120652377526 0.38192213916496 0.391871944850601 0.0882579775373104 -0.200973933062899 -0.144909998335064 -0.0356733864784707 0.632519335051852 1.45599315208438 1.37723600734308 1.49464700870399 3.42662702816961 3.77691901833449 1.77176423108939 -0.181332409054229 -0.149748725217038 -0.140844333919922 -1
-0.830746922974711 -0.727963585859248 -0.670396394800848 -0.634441023104575 -0.633128267049963 -0.659957874491131 -0.655905213046009 -0.64323324630812 -0.670826865482856 -0.603780590982159 -0.550961670032917 -0.572900122592464 -0.611357375430752 -0.586194720819635 -0.538433221298042 -0.579976068767195 -0.576581100000004 -0.540941682234901 -0.499850951579779 -0.536310078371012 -0.549400272795206 -0.550838487868863 -0.476621296098624 -0.523208656306006 -0.561266005747873 -0.581455525168026 -0.534271401663747 -0.566864105317164 -0.576068273676677 -0.577080561388217 -0.535629804223084 -0.525669624717426 -0.482174588604025 -0.436772054691848 -0.3514631256838 -0.395917810606766 -0.374526853655026 -0.369725835243849 0.529520648374448 1.16914711373791 2.57995747592985 1.3986129537346 0.606842350509991 0.693001092528963 0.798245821568625 0.797796025828461 0.759798100383902 0.360940399584123 0.0487724187145314 -0.256497907816619 -0.245977992797892 -0.243641745610489 -0.212785558488077 -0.167939848243627 -0.0988170214728594 -0.0407696496458001 0.0317977003287899 0.0231133929453568 -0.00835158841026556 -0.496687129904614 -0.957996918864867 -1.15599701056958 -1.09771849732515 -1.06619500371601 -1.01343900060569 -1.00661830029593 -1.03084382676098 -0.985457033750158 -0.961103433156959 -0.999797906619 -0.999953163014283 -0.927440261109814 -0.921428933369354 -0.909893240088107 -0.892549034284364 -0.83032543339239 -0.81050603447333 -0.827435341240747 -0.84015597895392 -0.855884146413604 -0.824881465459922 -0.772896388602376 -0.792748427672397 -0.793801412745427 -0.860132083222412 -0.831386590265913 -0.845292743300212 -0.836428949731951 -0.82355127709037 -0.824013113187018 -0.828923735288889 -0.787573936829754 0.471760152938968 1.69433122463427 1.45564548513651 1.34037894031033 1.37695966597305 1.47698994708109 1.1452531007125 0.703569867619607 0.64779401425565 2.51091535235768 2.70676447526004 2.46640141939562 2.02129286149137 1.91635296619713 0.190899095594224 0.101571126863584 -0.09249115005252 -0.221325815504033 -0.583975714681841 -0.951936432613708 -0.92866180311891 -0.988132645892989 -0.942656150959648 -0.878326264719484 -0.797625849403843 -0.346916364237518 0.148259936979192 0.0794263653820012 -0.0165643628218321 -0.0427866437862103 0.787782485610512 1.5471869471871 2.0389726848141 2.4198991310571 1.58984573210943 0.734341230063633 0.434121064791151 0.183045447923636 0.207346702850024 -0.974150851711618 -0.926389678003673 -1.00505888861082 -1.06113515479913 -1.10317483849019 -1.09887272740586 -1.08487228014523 -1.01472573561458 -0.964111289354865 -0.907647646200551 -0.862375628283041 -0.800437211374355 -0.772732883285281 -1
-0.693032928068696 -0.615767811002955 -0.0144816427535349 0.531748526904408 0.955831279888724 1.56251406701596 1.54214809574211 1.47060531872587 1.38486415159839 1.11982795421337 0.968990251241503 0.972993303300587 1.15068170662646 0.651767129320192 0.110247224968555 -0.253767846771585 -0.632939828210702 -0.521827135159463 -0.461040136834019 -0.47539779688603 -0.508425734115638 -0.508156211581134 -0.49910343270705 -0.523208656306006 -0.516494066446026 -0.471157290864891 -0.512543238017232 -0.58796544725845 -0.576068273676677 -0.514240572852295 -0.431432933197303 -0.505019137495877 -0.585806141975636 -0.609016819516239 -0.479894922583987 -0.478760247002254 -0.538841952618097 -0.632564106744215 -0.675761555816252 -0.758109298120551 -0.875704286800144 -0.999851804690438 -1.03671207317656 -0.2368433316357 0.626223815164659 0.493241565950228 0.141579656073545 -0.11778055144324 -0.199797437282309 -0.222813844046926 -0.222674814532829 0.805790001628164 1.89565894996566 1.5121301249893 1.12121248642295 1.16691568998798 1.24628322981666 1.28669532714709 1.19427714266795 1.09466084341276 0.9103447697364 0.927226236593552 1.06604798366114 0.604992261877294 0.123600393383657 0.1698778073066 0.208158678466652 0.229149662272322 0.196735530388614 0.151933843906072 0.571930930982331 0.923862863767056 0.529776286524257 0.0985267489267017 0.152219870367273 0.135314607700002 0.0753834446780643 0.0723295881816855 0.0922054735796363 0.12016086820914 0.139107629499963 -0.36004675969923 -0.85562734359366 -0.802828722215618 -0.850948633730744 -0.822699165080271 -0.826716014920499 -0.8065396844138 -0.803179651038043 -0.844716237781172 -0.881583533535519 -0.808423781831681 -0.851014280499474 -0.843696973779303 -0.814394878715145 -0.79643617208276 -0.794700398107715 -0.79452179154948 -0.758192823564062 -0.73196942544998 -0.773711306562708 -0.776064667890374 -0.801998752403497 -0.787598338482384 -0.772252606827314 -0.855148583921126 -0.8944515686734 -0.857581898097644 -0.877642202471408 -0.922274889652598 -0.972438599145105 -1.02330688365313 -1.02952934089141 -1.0792658002123 -1.11899089470892 -1.150738445162 -1.1547479566724 -1.12950623679533 -1.08388933773245 -1.10017312048931 -1.18403152911555 -1.24368908282774 -1.21843058731692 -1.21229866289976 -1.24759387424074 -1.26493310933702 -1.32637119353912 -1.37592487150773 -1.370470364 -1.35608317757511 -1.37256371963197 -1.31778503777772 -1.27116012491629 -1.19893598903729 -1.12627571210109 -1.13947509367565 -1.16026385306079 -1.13773128196591 -0.982385788305476 -0.861045413100749 0.229413696682995 1.28123581584699 1.27092113622644 1.1942750203843 -1
-0.61269976437352 -0.514791613632291 -0.398983393953684 -0.15488644179247 0.083022514668882 0.50296349025095 0.965159102185226 1.00556083441839 0.264972776621293 -0.634836600805502 -0.611157785726953 -0.588515207702495 -0.578111355014578 -0.586194720819635 -0.589644835476984 -0.652466784766219 -0.7080847991583 -0.598285323461215 -0.499850951579779 -0.434789609229375 -0.385502118076935 -0.486815073437269 -0.566549842532327 -0.636853591910062 -0.561266005747873 -0.493216937725518 -0.621184056249807 -0.735674840847454 -0.66085346522353 -0.577080561388217 -0.514790430017928 -0.587621086382072 -0.627258763324281 -0.58748622391319 -0.522705521550716 -0.499470856101125 -0.48407025296374 1.64536757959229 3.39005707965371 2.07609130755366 0.722539278462476 0.258359216122698 -0.000774739458976815 0.0765873731389057 0.121625929713026 0.458100666733509 0.759798100383902 0.725680171795448 -0.301485105644653 -0.290181971586311 -0.63048043417144 -1.00686483451133 -1.4658040092263 -0.953584080330967 -0.461202023818151 -0.928048674682865 -1.4540090644702 -1.42866159528642 -1.31333170085684 -1.21091417304706 -1.10358198550912 -1.01567627371404 -0.931274921864666 -0.874593915940985 -0.796860068417243 -0.7451747208287 -0.873152598822916 -0.941289517531159 -0.873719360436539 -0.833682750293269 -0.84818504359392 -0.806703100791757 -0.537896125254614 -0.241043247374203 0.0805200435774547 0.322817528300466 0.268349469839754 -0.900143618365792 -0.916267117936251 -0.946445024059013 -0.883305046972642 -0.808796356333084 -0.837661939044728 -0.866019888506952 -0.896865881189085 -0.822699165080271 -0.817427650730643 -0.796576595974416 -0.82355127709037 -0.834364675484095 -0.871051573886193 -0.870973316837464 -0.935671844239534 -0.864001199366612 -0.784656358664686 -0.806809060977872 -0.837491729419651 -0.805936423401894 -0.746370178071661 -0.673614169634144 -0.694738788739466 -0.675851862395006 -0.748183365476142 -0.787598338482384 -0.781918854122534 -0.808014203817074 -0.80324563049965 -0.80710015994179 -0.805536493575795 -0.806824453910481 -0.802486087192427 -0.825055630765856 -0.849408737726236 -0.749784396134787 -0.807014040383285 -0.791951670920635 -0.778494307943027 -0.747755079450056 -0.699250146155798 -0.79010696991742 -0.918380317623569 -0.977620877770636 -0.912518664849263 -0.866498461134487 -0.807054101431264 -0.768636516073601 -0.74312780840941 -0.788914230577666 -0.460717660229257 -0.0799212519103197 -0.245190453338286 -0.380600893961086 -0.658234885960522 -0.904242796389054 -0.857570913230502 -0.84907305219201 -0.71006226492462 -0.577425862666691 -0.389486754305158 -0.196843099463109 -0.310971892014136 -0.449283839570483 -0.583541049321916 -0.711582378507988 -1
-0.601223598131352 -0.548450346089179 -0.512072144306669 -0.492754442262362 -0.487660139513323 -0.479058995531251 -0.477313381706975 -0.445941646904948 -0.471394154870496 -0.448500541865444 -0.385422351874317 -0.385519101272094 -0.362012222309448 -0.331818998188164 -0.29944568846298 -0.344381241770365 -0.351146187157211 -0.368910758555957 -0.325202285223855 -0.292660952431084 -0.242091232698447 -0.230721415710893 -0.229317793405942 -0.250460810856272 -0.270248400285869 -0.338799409701129 -0.338717928845114 0.0239734690388503 0.398961429112138 1.14054579192698 1.88173760357503 0.816612044683248 0.263972595671577 -0.307588481073556 -0.330057826200435 -0.313075374211279 -0.246726221128192 -0.334680732377133 -0.547198120702577 -0.658912276921953 1.40287268799994 1.05457087773101 0.825982940334865 1.26762405128241 1.76156905743083 1.69974577239092 0.885731487187865 0.851059468493091 0.331238164165486 -0.155445716507542 -0.117810512340043 -0.136313498733808 -0.164592541151991 -0.0833320078649906 0.00989847923072807 0.0454935888994702 0.0188776415044509 0.0365557539475029 0.106793715629138 0.179949016230333 0.146023169854063 0.0313323012850531 0.0361783604993969 0.125989542439722 0.177745126430769 0.158984324828798 0.185631360189786 0.273317178491321 0.284119603109034 0.229454250191414 0.17082947251423 0.149132751726192 0.229169490974866 -0.0969832489435162 -0.421378743951273 -0.586571636611786 -0.731565387816275 -0.745638529475071 -0.773558732344381 -0.825697187198468 -0.785932411118109 -0.719046437006313 -0.702921404927736 -0.721582936983902 -0.795847936780735 -0.770574613966421 -0.761697465591504 -0.776650419095647 -0.803179651038043 -0.782606863998711 -0.713072179146304 -0.683324711820116 -0.766356716759414 -0.782784297017378 -0.735092158580589 -0.692707283131639 -0.698419902655859 -0.74886326413982 -0.699079596102057 -0.603587862655139 -0.627048059176687 -0.675851862395006 -0.758946442861613 -0.744922931821689 -0.733587617646432 -0.798587327796264 -0.7850044428649 -0.739791175733985 -0.741442530113029 -0.782085074822885 -0.616347621720446 -0.484063475799751 -0.424324114256436 -0.385251778857537 -0.250881387020198 -0.10095492052985 -0.128021898275292 -0.843192868786375 -0.816597696128335 -0.143012394810874 0.549692166937398 0.561260092019111 0.880267485426316 0.81409051944473 0.654419113127169 0.441511341472807 0.268764329646954 0.0953169880385028 -0.154981095847284 -0.373825210548271 0.866304316247035 -0.0994456508160978 -1.02599002933399 -0.997303804593759 -0.963424318846189 -0.930748626359283 -0.884003787613595 -0.894579873590775 -0.809906069323565 -0.723624244761927 -0.671228951145556 -0.683741341272205 -0.681144322245514 -0.681007126119342 -1
-0.566795099404849 -0.52601119111792 -0.466836644165475 -0.514552377776549 -0.588368843192535 0.192851126319728 1.13001310034433 1.03374534861884 0.571792331409538 -0.013716404338643 -0.204834004792207 -0.385519101272094 -0.428504263141796 -0.450527668749517 -0.453080530999806 -0.434994636769146 -0.445077400841708 -0.388025305631395 -0.364013099969616 -0.373877327744393 -0.365014848737151 -0.337427106430216 -0.274282066622793 -0.227731823735461 -0.180704521682176 -0.250560822258622 -0.295261601552085 -0.355850685904302 -0.385301592696256 -0.451400584316373 -0.493951055812771 -0.463718163052779 -0.419995656581058 -0.458302650294897 -0.501300222067351 -0.458049637903382 -0.429298553309383 -0.492383695277353 -0.563268550091787 1.50925118641882 2.51516381787866 1.68367638813758 1.23438131228122 1.33031019223733 0.339520471158049 0.247255271433194 -0.00725071014931897 -0.17477114085126 0.127862827440799 0.338587218781274 0.569633246479329 0.591133507874803 0.220951597536693 -0.119592510884406 -0.0384195210819775 0.0454935888994702 0.070557876801807 0.0903251979560872 0.0556180249449588 0.0295854282003451 0.000438103209808737 -0.0874006299004109 -0.369527854685533 -0.629770303784003 -0.786031121807821 -0.963044370384723 -1.01958016762254 -0.974415154695408 -0.939257414976854 -0.966574875353854 -0.967431423138491 -0.87713311097729 -0.817771417662668 -0.796703241321138 -0.779877877900364 -0.764699411182227 -0.766650119663855 -0.736549994834441 -0.716475378107632 -0.785447908244952 -0.785932411118109 -0.772896388602376 -0.81071383222133 0.154066081624586 1.12349300697792 -0.353578205055618 -0.353009441237821 -0.338274527762752 0.0320570171073414 0.418174362462184 0.38225162438359 0.598940755798426 0.789226016964194 -0.0112237246996512 -0.735092158580589 -0.661588616446303 -0.67702423699989 -0.714619368582575 -0.675434305117255 -0.650272067307809 -0.807556671344097 -0.786085948439911 -0.845051061945381 -0.798267190147558 -0.714255123055992 -0.751452947692212 -0.76676325523015 -0.781859290863863 -0.845595220740024 -0.872796131477405 -0.923880738587197 -0.991586683191162 -0.993505220258371 -1.04421458701257 -1.1122087891801 -1.15738264468499 -1.14199359569853 -1.12950623679533 -1.09692795439606 -1.10691368898 -0.673701570196741 -0.200989360306652 0.140387486899886 0.447542305573542 0.430652879319179 -0.612269096278279 -0.637722377361873 -0.796344745019819 -0.915594012114631 -0.91522723961818 -0.951783556860383 -0.919481776655648 -0.88042028508199 -0.818936872201407 -0.637721532336384 -0.458845308948369 -0.085919154099473 0.257746366100063 0.0524925255859874 -0.173939571406639 -0.15335942864414 -0.181332409054229 -0.193127957627526 -0.201994838697215 -1
-0.693032928068696 -0.716744008373618 -0.704323019906744 -0.667137926375855 -0.633128267049963 -0.672879222988265 -0.724594378945638 -0.671417760508573 -0.594121976785795 -0.588252586070487 -0.596108756803444 -0.588515207702495 -0.561488344806491 -0.586194720819635 -0.589644835476984 -0.579976068767195 -0.576581100000004 -0.560056229310339 -0.53866176632554 -0.495701890714357 -0.549400272795206 -0.593520764156593 -0.566549842532327 -0.568666630547629 -0.60603794504972 -0.62557481888928 -0.577727728956777 -0.524661421434592 -0.554871975789963 -0.577080561388217 -0.55646917842824 -0.546320111938975 -0.585806141975636 -0.565955628310141 -0.54411082103408 -0.582313292496612 -0.575356419054335 -0.579996452444142 -0.659691126427043 -0.814793310234035 -0.9296990018428 -1.02934112549075 -1.02675113727543 -0.936838572298986 -0.543525828382308 -0.151008253022957 -0.247668994047791 -0.32294667331211 -0.685638519457951 -1.03123137451954 -1.28296942559322 -1.56735679042288 -1.53809353523043 -1.47331795694259 -1.45172103022861 -1.40865814657794 -1.3894087703485 -1.40177687328213 -1.4156830822252 -1.37380806007955 -1.2612991410404 -1.2099665247448 -1.19134300852167 -1.16199554760353 -1.08924162687165 -1.05019223020713 -1.09842578159158 -1.06275018713341 -1.04848750587738 -1.06624396914929 -1.06499664276587 -0.977747411242337 -0.993989194364035 -1.00250323907926 -1.00522019066836 -0.914701747662599 -0.854361949282805 -0.909232153006423 -0.916267117936251 -0.906195745105498 -0.824881465459922 -0.772896388602376 -0.774783023123465 -0.604227913871424 -0.465243755080679 -0.492577008025886 -0.594506910174088 -0.696945711580576 -0.630020829593268 -0.22362249995657 0.182144391046397 0.630215523301317 1.05378090365188 1.30855093847541 1.59442524537198 2.32580338534598 3.06721725279453 3.3261603071723 1.53540040196174 1.50887239787816 3.63746790327839 5.1364908563363 3.27720757669 0.983431037936463 0.271702101056486 0.983092240136904 1.65019410637422 2.1040134070458 1.55792840911371 1.21355817157656 1.67396480126088 2.08527276161927 1.13191789709063 0.37185442625675 0.278122844227618 0.623262827475877 0.567090774801013 0.639274125571108 0.774113536832723 0.113129207835467 0.00440810124332445 -0.11469696947732 0.979866715997181 0.876334555762478 0.829236483289661 0.638670262084301 0.170385927335918 -0.3282223351642 0.0836425641581578 0.569761182973571 0.604309120559067 -0.255643008118869 -0.221525653204535 -0.144244562717294 -1.13441828176384 -1.13040002987929 -1.1193364359575 -1.07430047978109 -0.960825823432737 -0.92975599727016 -0.907647646200551 -0.862375628283041 -0.757057978963867 -0.660623624526911 1
-0.61269976437352 -0.570889501060438 -0.523381019341968 -0.514552377776549 -0.510039851442036 -0.556587086514057 -0.600953880326306 -0.586864217907214 -0.502076110349321 -0.417444532042101 -0.430569438644844 -0.401134186382125 -0.378635232517535 -0.416610905731987 -0.4872216071191 -0.453117315768902 -0.38871867263101 -0.311567117329643 -0.325202285223855 -0.333269140087739 -0.344527579397367 -0.380109382717946 -0.364210613056496 -0.364105746460328 -0.359792278889563 -0.316739762840502 -0.27353343790557 -0.334749343963015 -0.385301592696256 -0.409507258625758 -0.410593558992147 -0.401766701388133 -0.399269345906736 -0.458302650294897 -0.479894922583987 -0.375207201507894 -0.28324068756443 -0.457338592410638 -0.643620697037833 -0.318808204241048 -0.227767706288271 -0.18398059588192 -0.0107356753601074 0.0870350632980592 0.156030330993819 -0.631267208984785 -1.40396645470235 -1.43996222570929 -1.43134808744847 -1.36807201221646 -1.36453054952094 -1.4123271004899 -1.39351448322217 -1.30410227618532 -1.3067670292905 -1.35936486740922 -1.32480847622681 -1.28079562426281 -1.18539247414639 -1.17332327603956 -1.16424242994423 -1.08043969072429 -1.03530215652747 -1.03426148908684 -1.01343900060569 -0.995724817818127 -0.985789190207245 -0.908163880366909 -0.917411396796749 -0.944426187843756 -0.934909683262699 -0.867071680950785 -0.900697430228017 -0.909893240088107 -0.872063369487273 -0.792824849272297 -0.74033657077817 -0.709284390912549 -0.764044839971589 -0.845821826675225 -0.785932411118109 -0.719046437006313 -0.729869511751134 -0.766719484334855 -0.740747239830726 -0.631575810996153 -0.232260706769688 0.229621513282136 0.317259781839912 0.407822800165108 0.392783584032915 0.129819243255057 -0.184335966046499 -0.437612462033132 -0.665702278462853 -0.20518150506137 0.27508288469069 0.0958194929388831 -0.119769966974407 -0.136745816128444 -0.198340105279087 0.025637776072565 0.317361295685485 0.930086779610594 1.37365429271161 1.44500916515661 1.5133851991136 1.32154646563006 2.90390164183181 2.98654700618763 2.92028322224719 2.8306974724754 2.28468975734771 1.5846264029676 0.915640763936523 0.603330228906912 0.318380735810408 0.461123585476646 0.656765986860186 0.389492515953888 0.0743163147938467 0.00755058419756632 -0.0730394357519682 -0.0365779768978372 -0.0868065363617973 -0.163562587300397 -0.173938480752706 -0.187042560763299 0.493776979792512 1.27358382076445 1.65228990331094 1.9857890691759 1.31844900967184 0.755345183261524 0.10325230697342 -0.649421648672007 -0.720294119200442 -0.841720871770095 -0.756006157141718 -0.712172480733692 -0.603680752558415 -0.639082769519496 -0.637765089835026 -0.681007126119342 1
-0.520890434436177 -0.52601119111792 -0.478145519200774 -0.438259603476896 -0.431710859691538 -0.466137647034117 -0.436099882167198 -0.474126161105401 -0.502076110349321 -0.432972536953773 -0.385422351874317 -0.401134186382125 -0.445127273349883 -0.365735761205693 -0.29944568846298 -0.308135883770853 -0.313573701683412 -0.349796211480519 -0.402823914715377 -0.333269140087739 -0.242091232698447 -0.380109382717946 -0.274282066622793 -0.159544862373027 -0.292634369936793 -0.40497835028301 -0.425630583431173 -0.229242634256584 -0.152142315942409 -0.262880618708607 -0.264717939556054 -0.257213290837291 -0.233458860512158 -0.22146609866136 -0.287247227233706 -0.375207201507894 -0.319755154000669 -0.404770938110564 -0.515057261924159 0.134663892666826 0.376973102189477 0.150231706521569 0.118756491354591 -0.393558684023003 -1.04812371383394 -1.21694886259677 -1.32382702673619 -1.37157351841967 -1.38615356817632 -1.37930003347302 -1.07324082120765 -0.75643225846574 -0.730860494850996 -0.736021062214473 -0.678633025225325 -0.54602576112524 -0.420404358523075 -0.111310217076104 0.145175483642273 0.154888418225335 0.158155258741085 0.0853018154602639 0.889201684734377 1.76524329340386 1.22815294754474 0.63829755385205 0.377113565543147 0.792285494064563 1.20165236667345 2.5661407825067 2.93517736195655 3.10719317951858 3.26633470118078 3.35016671350506 3.42992623790182 2.49785140726585 1.73313702447622 1.16295374505736 0.539358415100832 0.422030460360504 0.255954792525404 0.313077635251552 0.39296827255713 0.451967294140876 0.361266699169458 0.280603833496228 0.362194601381124 0.458772547387968 0.459861164206197 0.459580611650491 0.540231019123478 0.598940755798426 0.450595762003953 0.465925576602101 0.513925683538662 0.780242939974279 1.03462901547756 1.21445341447554 1.36988336506812 1.82399077928367 2.20468079419956 1.61902138344891 1.44748442115994 2.21034897943145 2.66893143027114 2.10489048661334 1.55898816820047 1.36361458075994 1.5739518999794 1.61763469667396 1.53638419634681 1.40328845168706 1.17514684185027 1.05885820497157 0.935987080522977 0.869098209826444 0.783914911356924 0.772887030641954 0.630688753532956 0.45689820086082 0.49376559609698 0.165753300718008 -0.186867127832957 -0.230226089886389 -0.268616601330789 -0.319930007095719 -0.342587170428766 -0.372805421817116 -0.341405830226536 -0.273279119435287 -0.276947446755009 -0.255643008118869 -0.206202522230641 -0.120979310666117 -0.010743668305011 0.131033837815274 0.32335501693341 0.426895171926241 0.569931682531719 0.650587438626293 0.67973502059727 0.723003668938128 0.750370347300583 0.756029736147039 1
0.695583187233622 0.730581487272562 0.811066234823256 0.73882891428918 0.821553008316441 1.01981743013632 1.07506176762463 1.07602211991952 1.17009046324662 1.07324393947836 0.893745106623958 0.254699388239169 -0.461750283557969 -0.450527668749517 -0.265304612343686 -0.253767846771585 -0.238428730735815 -0.23510892902789 -0.266986063105214 -0.272356858602757 -0.303553040717799 -0.294744830142487 -0.229317793405942 -0.227731823735461 -0.315020339587716 -0.40497835028301 -0.425630583431173 -0.41915471172816 -0.194534911715836 -0.200040630172685 -0.202199816940585 -0.319164752501938 -0.316364103209447 -0.264527289867458 -0.201626029300248 -0.313075374211279 -0.429298553309383 -0.404770938110564 -0.515057261924159 -0.658912276921953 -0.832508514766019 -0.980192257490233 -0.966985521868647 -1.05176316404967 -1.17427318519685 -1.00610346729646 -0.808644989810894 -0.892852567392305 -0.934208375454791 -0.0543935251984663 0.849271385660091 1.46168484365232 2.64265071867499 3.84488915257171 4.92625501104851 5.0734080641095 2.83545046521035 2.99387517441964 1.45015559608885 0.0546460262053432 -0.327128296739764 -0.68106528582773 0.0673865308982377 0.839171369157885 0.480955631494595 0.08272994748419 0.219422337605085 0.405819727148319 0.589963857630507 1.07110437557512 1.49338022746311 1.29613577474773 1.37976791531909 1.39506673480288 1.40184542298982 2.42285023902567 2.23309445330423 1.85368237774529 1.36706705153368 0.834585569634035 0.70386891745626 0.707977280289344 0.779224470359173 0.894305458180215 1.81225171885303 2.59145893287693 1.8390445075683 0.976853146235936 1.03026669367134 1.00821341339556 1.0352331226418 1.53718378088516 2.04850727759759 1.95828615726928 0.613054083706856 0.68688693991827 0.38206121297053 0.0844048610864681 0.234909397797624 0.913648788556619 1.51649171031131 1.74929803059288 2.73905370741645 3.51194888258265 2.86225637617554 2.49139240346657 2.36160042412947 1.90208645442238 1.54190491824802 0.858960404654342 0.0796483796095685 0.00759963136067846 -0.0856973803059172 -0.139893286459389 -0.216970859376107 -0.26041570908157 -0.281074229961818 -0.315103767792078 -0.249417871261073 -0.237380353680579 -0.26124311024866 -0.280090718566872 -0.293580589158885 -0.320134142345359 -0.345536244202285 -0.353922924442529 -0.377722314111279 -0.402527479585727 -0.371233787727216 -0.304216378239282 -0.292825943463371 -0.318121951039978 -0.282818177100113 -0.206285234853764 -0.458584999755992 -0.7764725418211 -0.832844516234485 -0.79943367031355 -0.680546280087132 -0.632010132536046 -0.626196818754129 -0.203661694930583 0.218974750272108 0.705070982165962 1
0.661154688507118 0.371555007732424 0.132533732705346 -0.15488644179247 -0.431710859691538 -0.440294950039849 -0.463575548527049 -0.460033904005175 -0.410030243912847 -0.386388522218758 -0.400471380797826 -0.369904016162064 -0.345389212101361 -0.348777379696928 -0.367727840701569 -0.344381241770365 -0.294787458946513 -0.311567117329643 -0.325202285223855 -0.333269140087739 -0.201116694018879 -0.188039139423163 -0.116907110363814 -0.114086888131405 -0.203090491333099 -0.294680115979876 -0.338717928845114 -0.376952027845588 -0.321712699036116 -0.283827281553914 -0.348075436376678 -0.443067675831231 -0.378543035232414 -0.286057885470507 -0.330057826200435 -0.416628419705638 -0.264983454346311 -0.159455218043556 0.288464207536308 0.5881359895747 2.30998390071657 1.31014499133368 0.666607965916775 0.839268754757112 1.00467222925338 1.14920501799565 1.2291861784714 0.942244411545922 0.692794318342708 0.27121909124189 -0.129462101472575 -0.100537416441582 -0.0441099978117778 0.0496231698728668 0.0582164795434333 0.0454935888994702 0.135158170923502 0.238191168979694 0.490611395760484 0.74381247134279 0.71623134754406 0.538645734532035 0.535509086880849 0.51983622286617 0.394324058619216 0.246132184651208 0.253213315020384 0.262275299436572 0.338734648559297 0.340197687741901 0.0732642528868537 -0.172833009121959 -0.454970112689265 -0.734963241993701 -0.636478224320728 -0.417819008071368 -0.24915032491205 -0.0730869660684046 0.158802720189176 0.401905820883747 0.363064691965391 0.286152659453521 0.276193142989071 0.244339176326492 0.205148057811099 0.193729581639811 -0.269414163529113 -0.796576595974416 -0.772622211959553 -0.761903739404558 -0.765731977392934 -0.714599479323007 -0.713445739421876 -0.721871620255452 -0.71526647854695 -0.692707283131639 -0.666326404171906 -0.623302313763256 -0.557207850193245 -0.615258913818307 -0.672175212218539 -0.645788020746396 -0.672841823777846 -0.595559008509256 -0.501597682561144 -0.506354171151141 -0.502266034526275 -0.100355825759833 0.244002158127003 0.421898040773473 0.540948054909694 0.689583941292887 0.735652570127256 0.624223161294846 0.515496537736253 0.217966656573589 -0.0514957324320293 0.0539223509750201 -0.00168415465238323 -0.0890878468853286 -0.219298182118347 -0.287281751135983 -0.357608665954441 -0.562194283581049 -0.765097932592266 -0.904608185460838 -1.05934410155202 -1.10842635159023 -1.10201874649388 -1.08538216304015 -1.09469002723564 -1.052249530363 -1.00300533287314 -0.632814855791996 -0.238735618861874 1.0748404726371 2.73807262602742 2.30867563674247 1.88508953976879 2.50577321120039 2.86379344158151 2.87777975600634 2.85426311920924 2.79437989539013 1
0.00701321270354726 2.21156571537563 3.62697611861258 4.80414388768498 3.60782714344132 2.62206464378096 3.32806640913245 3.9790270825662 3.5172600573767 2.70368445520386 2.74477566421558 2.9561091122745 3.16206594180497 3.21248273714367 3.21708515182436 3.44325866917866 3.59396478759166 3.6642586743615 3.74993326308104 3.95089465768932 3.93731171261748 4.10152962749364 4.37952021132132 4.43171053603083 4.38603328710619 4.31578607789116 4.24592460056951 4.03322843788323 3.9811357719667 3.94739861319816 3.94483564988549 3.91418512791557 3.97398220637526 4.10618361755145 4.10083916685602 3.95331010015632 3.40472042249562 3.15230700286106 2.76331033347455 2.28865635297923 1.47846528905966 1.16269838733214 1.07500633786313 1.14225176937256 1.19963050317788 1.10235048570669 0.94297393573512 0.930846293664318 0.918766914703472 0.922444324122603 0.954135687852877 1.16355082455043 1.40168052227079 1.95934299556209 2.49827549533506 2.59642078588103 0.974961994505537 1.0581751901106 1.3222163693784 1.11972144141776 0.898212680849379 0.657378665717498 0.608328151144811 0.679503796012028 0.78416613655842 0.82348675597467 0.8389235902189 0.814369252174063 0.884885103061926 0.960360938024633 0.875467169823057 1.4470572251453 2.19866228940191 2.87682671866138 3.55284022668437 2.75098035007648 2.18046735553286 1.92639065487033 1.53831711424393 2.5149929659433 3.30371829477231 4.10052423084128 3.0249000389757 1.95050066619252 1.24287785036961 0.506476888322913 0.585115341937678 0.398994016751664 0.43948953815387 0.14903374273819 -0.175942237030683 -0.391426881793131 -0.671116957551846 -0.366547672477552 0.00837084268086979 0.417191828645356 1.43044883011297 2.60703850047016 2.95411786104986 3.13114850955842 3.15235100807847 2.90174529378961 3.12652449329341 1.16480151624442 0.987004400902793 0.983092240136904 1.10295847733172 1.12803313603262 1.03716495597874 1.10635419553031 1.03461963724843 0.943345544988593 0.663604328861188 0.477008065855956 0.413764954803981 0.377427445125309 0.439547165062241 0.550198855523877 0.650246678528378 0.733261508979241 0.312004240865622 -0.143461099753764 -0.293580589158885 -0.458454223051468 -0.611258646849273 -0.673456347502535 -0.736100779672908 -1.01182966384225 -1.22878756587177 -1.24006845706013 -1.26141424267344 -1.1928271519355 -1.13325194615125 -1.06709956074729 -1.02856487614815 -0.985199009137466 -0.894235641889417 -0.810005470677686 -0.788346104450826 -0.700720716705456 -0.637454851851985 -0.572094911890432 -0.128059109011794 0.256633947132481 1
0.718535519717958 0.124724303048579 -0.184114768283012 -0.503653410019455 -0.454090571620252 -0.50490169252552 -0.559740380786529 -0.530495189506308 -0.471394154870496 -0.432972536953773 -0.460667496491862 -0.416749271492156 -0.411881252933709 -0.348777379696928 -0.333586764582275 -0.290013204771097 -0.294787458946513 -0.349796211480519 -0.383418507342497 -0.333269140087739 -0.262578502038231 -0.294744830142487 -0.364210613056496 -0.318647772218706 -0.247862430634946 -0.250560822258622 -0.316989765198599 -0.292546660080443 -0.215731209602549 -0.241933955863299 -0.348075436376678 -0.422417188609682 -0.378543035232414 -0.329119076676604 -0.330057826200435 -0.395917810606766 -0.374526853655026 -0.43981604097728 -0.547198120702577 -0.687254282978695 -0.0873814471773651 0.376316499323929 0.945514171148433 1.68553165764855 1.75010092367057 1.67631850624644 0.736901120965 -0.0949843156800326 -0.177200177646232 -0.166673737764106 -0.152765279737638 -0.207865663318262 -0.164592541151991 0.0375363355330616 -0.0988170214728594 -0.262589405905066 -0.756325887955889 -1.29423798526496 -1.24936208750162 -1.22344447204956 -1.18850660771827 -1.09123359355933 -1.04570487999375 -1.05555049883962 -1.00261005399627 -0.919470440473519 -0.906943576238214 -0.908163880366909 -0.939257414976854 -0.933351844088708 -0.934909683262699 -0.907317401056804 -0.890331678657348 -0.796703241321138 -0.749149380704728 -0.783449703242274 -0.801734851511435 -0.791081202678225 -0.764044839971589 -0.765323268768195 -0.698297038849028 -0.638271509612219 -0.666990595829872 -0.261190154004182 0.122497012386085 0.254541557939303 0.390059693950693 0.468735635827352 0.0931718952643206 -0.306434998333184 0.0662928349038125 0.432141995783006 0.693986257756626 0.861857975554618 0.791485204009606 0.790615828869392 0.745787529121988 0.746453508526533 0.707815217493664 0.64521461180377 0.568821496432408 0.466574120252181 0.521859766009433 0.514001564668816 0.484359541551334 0.568309695221246 0.701652349367223 1.59078240246128 2.41518517042821 1.47744488184425 0.403367449995622 0.412032187250709 0.310567946657456 0.448967095296168 0.583317593024434 0.523599834631052 0.809423633304678 0.817424665665569 0.441628811910535 0.0255018174564556 0.0743163147938467 0.129798137872453 0.111930563879639 0.0187500553846061 -0.0238722831033002 -0.0275909179131601 0.0157912951328625 0.0284423580591288 0.247696330411899 0.531089609468578 0.0723794808289487 -0.240023272388592 -0.39774165940432 -0.314856411092587 -0.173595061559913 -0.0504674381120007 0.00616753438292582 0.0251667580890681 0.149512367513312 0.42155215806159 0.578412722716558 0.354570451978279 -0.149748725217038 -0.619856621342049 1
0.500488361116768 0.180822190476726 -0.172805893247714 -0.547249281047829 -0.442900715655895 -0.41445225304558 -0.408624215807346 -0.389572618504042 -0.394689266173435 -0.386388522218758 -0.385422351874317 -0.369904016162064 -0.345389212101361 -0.331818998188164 -0.367727840701569 -0.362503920770121 -0.313573701683412 -0.273338023178766 -0.228175248359453 -0.17083638946112 -0.119167616659743 -0.145356863135434 -0.161871383580665 -0.20500283661465 -0.203090491333099 -0.272620469119249 -0.316989765198599 -0.355850685904302 -0.279320103262689 -0.325720607244529 -0.368914810581834 -0.381116214166584 0.699225119832345 1.86700167483437 1.96030921851957 1.59230066288493 1.12256627023074 0.436311530690609 -0.2418599623076 0.559793983517958 0.852126594564851 1.34946408573409 2.09102179977845 1.73777010844432 1.36018437582158 1.62946397395748 1.74436821539669 1.96807502089027 1.76616415105634 1.31542506810234 0.884226153057686 0.400327735649594 -0.080254760813842 -0.0349846705057696 -0.0142605209256247 0.0208469493151073 0.109318053274824 0.18442172497111 0.170763328984363 0.167418717227834 0.109626903193 0.00974449561496871 -0.203084279225049 -0.395591196503412 -0.677741655713597 -0.973937852862525 -0.985789190207245 -0.941289517531159 -0.928334405886802 -0.955500531598805 -0.924069103304102 -0.816764530818262 -0.817771417662668 -0.837863240872763 -0.820849207494546 -0.792824849272297 -0.766650119663855 -0.781992668037594 -0.821128194208338 -0.845821826675225 -0.795669674703562 -0.736996420871667 -0.783765725397931 -0.820883341155999 -0.795847936780735 -0.683700362110004 -0.79885092235093 -0.786613507535031 -0.742064772881064 -0.772255301701635 -0.828923735288889 -0.797998859330717 -0.798103303161936 -0.792936409811032 -0.774743518647867 -0.765317505397424 -0.709117735483843 -0.634716945615671 -0.61632107765525 -0.650272067307809 -0.694738788739466 -0.675851862395006 -0.737420288090671 -0.69157867349582 -0.627258897399008 -0.412085410943037 -0.164804063283401 0.0258485196298028 0.868918301888975 0.999150219484055 1.02652666048877 0.760954392332304 0.562736791088693 0.427936367376327 0.318815477400527 0.257831853711519 0.114310960228374 0.193897775334954 0.311242645274382 0.301865125574877 0.256077670025204 0.252045691547339 0.225758255960628 0.184734152231936 0.227864729930688 0.237553837391952 0.240656214700944 -0.513985196218017 -0.498002607105107 -0.458902672259256 -0.46748940725535 -0.443079836882195 -0.39774165940432 -0.307101327075528 -0.198022770548149 -0.0232422467229095 0.210804619899367 0.00402315736079585 -0.152327140705031 -0.105228987237228 -0.164617461741996 -0.203661694930583 -0.21481757383277 -0.548514365768541 1
-0.647128263100024 -0.615767811002955 -0.545998769412565 -0.492754442262362 -0.49884999547768 -0.582429783508325 -0.326197216727792 -0.00908167679792385 0.0348581105301086 0.0483956153080427 0.0509994869074475 0.098548537138861 0.136678083933159 0.126057302548485 0.093176686908908 0.108685733223538 0.137296124002173 -0.063078005348946 -0.305796877850975 -0.353573233916066 -0.324040310057583 -0.294744830142487 -0.274282066622793 -0.182273849493839 -0.203090491333099 1.09507763623962 2.37730252696924 2.30291839869776 -0.300516401149403 -0.304773944399222 -0.368914810581834 -0.401766701388133 -0.44072196725538 -0.393710863485751 -0.330057826200435 -0.292364765112407 -0.392784086873145 -0.509906246710711 -0.0811556684155068 0.219689910837053 -0.335757136373583 -0.70495859668736 -0.777727739747166 -0.76967552975253 -0.761420369827332 -0.771830805851662 -0.259117483757242 0.326746045939312 1.46110114596931 1.46138934443768 0.266691929033504 0.269148767244762 0.473964938551142 0.557270212144687 0.6380324832959 0.501456421210184 0.354799170937265 0.560807833031199 0.669726313155112 0.643570079322797 0.631306725334912 0.527851831696993 0.493898193015728 0.626281271630075 0.773337189948998 0.714551931196659 0.523541134342776 0.306442815655571 0.262273584928929 0.26267728145656 0.246713532224411 0.249747051991239 0.343192758252221 1.20984673682057 2.04714386409818 1.84159118516423 0.610425605353659 0.663084339822677 0.672552908319911 0.663526134081596 0.694131653870806 0.600277377097219 0.563639615771987 0.460994603611066 2.91426565785322 5.10212481152738 4.02181009218456 2.78017215376444 2.59888189970047 2.38497119890676 1.49863934721213 0.546816143293607 0.514088934808998 0.973531216284815 0.969916324312356 0.780242939974279 0.553226538218275 0.643721821854798 0.625056699046857 0.610201458314268 0.546257919911481 0.426488998054034 0.478807456467549 0.428650751347426 0.320033337532587 0.247795910513691 0.181778501776849 0.10998474988956 0.0517202677387043 0.0673002738512577 0.217228984523641 0.340661736211292 0.296158298404242 0.287731514577385 0.203519683410618 0.164813060389683 0.133442501689189 0.403860911874855 0.734997686841877 1.19162016634638 1.65424194103565 1.76216253106064 1.79800325282929 2.14887929825868 2.57741018491458 2.88220280697371 3.03038662309245 1.87864045415515 0.575803862919382 0.809524938704531 0.850425819538674 1.51719699726759 1.51764971233247 2.1512603063321 2.92058141028323 3.38898174070986 1.17259892182664 1.28321100142127 0.774751348822738 0.238323933609827 -0.0407790976655706 0.43272295254552 0.90219766073729 2.21345010000585 1
-0.601223598131352 -0.559669923574808 -0.512072144306669 -0.470956506748176 -0.454090571620252 -0.491980344028386 -0.463575548527049 -0.417757132704495 -0.394689266173435 -0.40191652713043 -0.400471380797826 -0.416749271492156 -0.378635232517535 -0.348777379696928 -0.350657302641922 -0.344381241770365 -0.294787458946513 -0.330681664405081 -0.364013099969616 -0.312965046259411 -0.221603963358663 -0.316085968286351 -0.386692749664922 -0.364105746460328 -0.292634369936793 -0.206441528537368 -0.251805274259055 -0.271445318139157 -0.236927507489263 -0.304773944399222 -0.368914810581834 -0.422417188609682 -0.44072196725538 -0.372180267882702 -0.308652526717071 -0.43733902880451 -0.264983454346311 -0.159455218043556 -0.386493826810484 0.177176901751939 0.366174159180946 0.169891253721774 -0.269720008789504 -0.644303247842687 -0.944910509991562 -1.28723066103021 -1.27803306789839 -1.34877728265646 -1.38615356817632 -1.39052805472958 -1.387833727786 -1.40040173972582 -1.44170750055826 -1.34036277920473 -1.23429002882144 -0.915725354890684 -0.61420524088816 -0.541465769144778 -0.456138881896835 -0.534278026912111 -0.594034252254231 -0.627095771652519 -0.629595941342539 -0.746859857424299 -0.851004801464355 -0.766961685784302 -0.726725030023287 -0.720451936436162 -0.731720242265855 -0.789385375273074 -0.761460403925141 -0.696027370500205 -0.755576908238656 -0.117563248719329 0.510719004316364 1.76659001692404 2.86461962656067 2.18086962480799 1.44317819051601 0.955333406494581 0.363064691965391 0.286152659453521 0.240262333891206 0.244339176326492 0.214331507302767 0.132917605340319 0.24144586691299 0.379067839872896 0.378374659996891 0.356064988679724 0.392783584032915 0.411292150781078 0.355356002796385 -0.0213758374933055 -0.34849139792463 -0.516368171914733 -0.698419902655859 -0.68037547302533 -0.651789014132453 -0.661943118470976 -0.672175212218539 -0.655809301295933 -0.715894133319729 -0.744922931821689 -0.723921370351212 -0.770306699733833 -0.794125036682275 -0.765032044811912 -0.765477766411567 -0.559430663034517 -0.365465342171255 -0.436483175106806 0.908568349165818 0.799479227293523 0.461239693505708 0.184745658958648 0.57984513577489 1.02102528291638 0.539418436887649 0.463638769351513 0.346958347640883 0.863283459921772 1.33557825375027 1.25671477770428 1.11593697035615 1.03978668677665 0.282818387119959 0.0210118436169759 -0.244464968349325 -0.342887951744276 -0.443671662192808 -0.513368647668442 -0.367095397456531 -0.183019982802587 -0.564438405371678 -1.03057432811928 -0.976090476095994 -0.915723474319047 -0.863805981505412 -0.849593649072514 -0.761293215928411 -0.717235270086736 -0.713678746553379 -0.701390627711773 1
0.43163136366376 0.360335430246794 0.437873358658405 0.466354720361848 0.497047185350089 0.593412929730889 0.66292677222686 0.765992463714538 0.909293841676608 1.24405199350675 0.652960643847812 0.145393792468954 0.0203170124765507 -0.128318420082987 -0.29944568846298 -0.489362673768414 -0.463863643578608 -0.254223476103328 -0.247580655732333 -0.191140483289448 -0.139654885999527 0.921700044057801 2.13130655047875 2.20426979819133 1.56540111108985 0.918600461354608 0.334855144196845 -0.229242634256584 -0.321712699036116 -0.409507258625758 -0.410593558992147 -0.422417188609682 -0.378543035232414 -0.329119076676604 -0.308652526717071 -0.333785983310151 -0.319755154000669 -0.334680732377133 -0.563268550091787 -0.644741273893582 -0.778513799723363 -0.93104338948972 -0.986907393670909 -0.999524713253907 -1.12840065015579 -1.25208976181349 -1.34672400615509 -1.37157351841967 -1.36355630854024 -1.28947586342051 -1.31792419299081 -0.839909783814269 -0.309171593160248 -0.760194730894084 -1.23429002882144 -1.24845498927958 -1.31188841740247 -0.138194939080396 0.989574379931233 0.969357853387772 1.01953356971959 0.851668916748258 0.483495469549448 0.168567561945284 0.221060912868458 0.246132184651208 0.309531610712549 0.37269408998407 0.382426684919508 0.395569406517145 0.2900758520588 0.189378471832211 0.35355850982289 0.499836744555044 0.193191199961455 -0.145939773200695 -0.170209678254995 2.06271867447979 2.18526179559374 1.45844939341352 1.05441040653258 0.618227360962573 0.545674211223054 0.470021913081257 3.07038429921158 5.38880984265356 4.17042391922226 2.77020906532506 2.86371303838072 2.31251026282722 2.36226003845686 2.32947789095841 2.31306216428528 2.21208897711064 1.28712720485058 1.39224338478589 1.4732401614249 1.92216058932527 2.03195151264258 0.890306686230285 -0.24346725832094 -0.29504320151261 -0.349949502213716 -0.456863936861997 -0.540262671742025 -0.506354171151141 -0.283371782909276 -0.100355825759833 -0.012373695724062 0.133271951418181 -0.122676039381715 -0.404762974644843 -0.957481099625337 -0.202985470218913 0.501932326678616 0.789367815550585 1.05175649180834 0.861962300689184 0.721959070178262 1.08377107049529 1.43752647902903 1.15092476268621 0.794896716365574 0.41987828943232 0.255835509156687 0.0539920837191822 0.0790345537613854 0.110178016922808 0.0538146066574775 0.0438277833056595 -0.0387699961295834 -0.0994456508160978 -0.0529712124916984 -0.0124081344272944 0.0543968889969498 -0.313644288206549 -0.76122153630373 -0.810005470677686 -0.788346104450826 -0.735076008790162 -0.727519116634841 -0.706070627148559 -0.648609897937648 -0.599473119749618 1
-0.497938101951841 -0.559669923574808 -0.557307644447863 -0.460057538991082 -0.454090571620252 -0.50490169252552 -0.436099882167198 -0.319111333002909 -0.317984377476374 -0.355332512395415 -0.385422351874317 -0.354288931052033 0.585499359551505 1.58447811230225 1.3905375794421 1.26853718920793 0.644524677898456 -0.063078005348946 -0.189364433613692 -0.292660952431084 -0.324040310057583 -0.188039139423163 -0.251799930014368 -0.341376759339517 -0.315020339587716 -0.250560822258622 -0.27353343790557 -0.271445318139157 -0.300516401149403 -0.283827281553914 -0.243878565350897 -0.298514265280389 -0.316364103209447 -0.307588481073556 -0.201626029300248 -0.188811719618048 -0.228468987910073 -0.387248386677207 -0.466845973756531 -0.531373249666614 0.0314069259164783 0.464784461724853 0.786139196730342 1.26762405128241 1.53220638222555 1.58260944166852 1.92754405074791 2.37840726462801 1.89044907905476 1.43893330192455 1.57166991187706 1.66441597664161 0.859509077239826 0.0617100042126721 0.795065984312192 1.54893860354561 0.962041935681198 0.31884533499257 0.221939019668542 0.142358119222836 0.655570903108954 0.991989653603806 0.483495469549448 0.0408335034285979 0.188574073040191 0.278812632084611 0.27574063329725 0.218107783217572 0.207658539478666 0.273751625211609 0.225032372307217 0.169255611779202 0.19807223626286 0.232296747469483 0.264891026751273 0.219690921970211 0.136781725411329 0.172303469228623 0.234913859171507 0.250971024808065 0.236480265354497 0.19640274012675 0.222296929342274 0.244339176326492 0.214331507302767 0.150292455711602 0.185715681773852 0.269473867039672 0.317259781839912 0.335361864085571 0.32959182613696 0.348742615775296 0.365938198263892 0.364404448665558 0.345407403252731 0.417191828645356 0.467643875594403 0.540990135183064 0.554120826092451 0.516833049008929 0.501130766869629 0.406446436954961 0.435755146925665 0.375306493021557 0.407029563189571 0.474040935013141 0.218260877046349 -0.0582877106299541 -0.332843513037894 -0.559430663034517 -0.333093435132649 -0.151001370949137 0.000760509213364072 0.736387043533999 1.41751657306907 1.0086263998092 0.618108218696521 0.499298701211174 0.428590195246919 0.133350913307547 0.535710524227293 0.956766883320214 2.49519786682535 3.91246032726156 3.03193534733706 2.03237987330348 1.59687276084593 1.16531106770849 0.471406011667001 -0.172733028322304 -0.173737218150658 -0.161924593737206 -0.474357314273791 -0.741386032030819 -0.491155278406972 -0.231968714039275 0.0982542228653244 0.765192783578597 1.5293501193686 0.902526247247467 0.0830592664108552 -0.281814195497824 -0.60523066552716 -0.630048372138264 1
0.293917368757745 0.0910655705916914 -0.195423643318311 -0.503653410019455 -0.49884999547768 -0.556587086514057 -0.559740380786529 -0.502310675305854 -0.410030243912847 -0.324276502572072 -0.340275265103789 -0.369904016162064 -0.378635232517535 -0.348777379696928 -0.384798378761217 -0.398749278769634 -0.369932429894111 -0.388025305631395 -0.422229322088258 -0.373877327744393 -0.365014848737151 -0.145356863135434 -0.116907110363814 -0.20500283661465 -0.247862430634946 -0.294680115979876 -0.295261601552085 -0.313648002021729 -0.321712699036116 -0.388560595780451 -0.410593558992147 -0.443067675831231 -0.378543035232414 -0.307588481073556 -0.244436628266977 -0.230232937815792 -0.28324068756443 -0.369725835243849 -0.48291640314574 -0.61639926783684 -0.184571934254146 0.130572159321364 0.0291080682444151 -0.153261810362472 -0.428844490779664 -0.209576418384155 0.0156462692695832 -0.00379937262720139 0.00357789944237862 0.304903155011582 0.627891192141988 0.459954539469972 0.317337632208864 0.158404678931114 0.166931980247021 0.168726786821285 0.173918347396519 0.197864085973256 0.196351174326452 0.230070212240329 0.255211969837254 0.452294511851697 0.712355385807613 0.711437310641199 0.708363510292464 0.594723623940846 0.467222838650611 0.38373596903882 0.295042612199087 0.273751625211609 0.235872952265814 0.189378471832211 0.249900994116203 0.242586747357389 0.234162529555637 0.82907541392172 1.34720497415284 0.508579250931956 -0.402516929805516 -0.423204397663315 0.0806840479872429 0.510527457770448 1.04870553859316 1.03874240970326 0.398000497136131 0.367478085352645 0.399348058140549 0.418920193630432 0.388560473023054 0.521689985432951 1.6460867823027 2.72562494599503 1.56172628609224 0.374556561459212 0.315668883202273 0.292717161904011 0.285780717518674 0.301282866282351 0.199441461320421 0.026648900155899 -0.266030834841866 -0.134702712720023 0.0159951288922971 1.26082118123098 2.24361654928144 2.0671829825301 1.90557073326072 1.71698674785092 1.05318844684443 0.545594936211454 0.419553403514924 0.269291285171875 0.562736791088693 0.876591896332941 1.02415445239761 0.955472803625293 -0.0132326495103979 -0.003340322626771 0.0700282369975006 0.126610344816853 0.214132741894891 0.309573952100227 1.25732171544459 2.12813128615276 2.0879215484596 1.65165919901922 1.35795378380484 1.31392135655154 1.20219097043367 1.35092696777444 1.40617320433133 -0.443079836882195 -0.405403224891267 -0.330366579126704 -0.246878188524619 -0.26826896922473 -0.27009253106427 -0.619713064123236 -0.90692591125089 -0.815238356987808 -0.716261083536984 -0.706070627148559 -0.670299514142892 -0.609664870545833 1
-0.589747431889184 -0.593328656031696 -0.489454394236072 -0.416461667962709 -0.420521003727181 -0.50490169252552 -0.546002547606603 -0.502310675305854 -0.42537122165226 -0.417444532042101 -0.445618467568353 -0.432364356602187 -0.378635232517535 -0.314860616679399 -0.333586764582275 -0.326258562770609 -0.294787458946513 -0.273338023178766 -0.344607692596736 -0.353573233916066 -0.303553040717799 -0.252062553854757 -0.251799930014368 -0.318647772218706 -0.337406309238639 -0.250560822258622 -0.186620783319511 -0.355850685904302 -0.364105294809543 -0.325720607244529 -0.28555731376121 -0.360465726945035 -0.357816724558091 -0.329119076676604 -0.265841927750342 -0.292364765112407 -0.301497920782549 -0.317158180943775 -0.354352968032066 -0.4888602405815 1.64044943418763 1.27082589693327 1.09492820966539 1.06911793825849 1.02760849677391 0.83293692504518 0.656761692998843 0.566106521452993 0.365134053619601 0.0803427298803021 -0.16441686887017 -0.172089581026035 -0.15254428681797 -0.119592510884406 -0.0504990211601539 -0.00379969026925567 0.070557876801807 0.117209919960379 0.106793715629138 0.104767222215339 0.0974948143059785 0.0313323012850531 0.0569838074319574 0.115345037563331 0.166916179821346 0.191664772262202 0.196895019328219 0.240191541327072 0.251350575838877 0.284825968966657 0.300916432017398 0.249747051991239 0.280998248828209 0.242586747357389 0.234162529555637 0.191565483880141 0.163095274297014 0.208657607791145 0.234913859171507 0.250971024808065 0.304641110452671 0.232302707857459 0.18636612024441 0.172120700564967 -0.10708922490562 -0.327515929498693 -0.575930181794375 -0.846392038171336 -0.772622211959553 -0.730849052513328 -0.734136098444956 -0.735449324324935 -0.766356716759414 -0.721871620255452 -0.71526647854695 -0.754944616502312 -0.741211233967795 -0.68037547302533 -0.687256950609656 -0.720298374286813 -0.751147730041782 -0.715936984593153 -0.715894133319729 -0.712916376826168 -0.346937725837618 -0.044437246131431 0.218260877046349 0.404461555798709 0.276049139858387 0.232229467768567 0.435739357034227 0.594423339906998 0.541122318708873 0.939684080092466 1.31578499013679 1.15479878931494 1.00073904791284 0.811062146376481 0.676323911855609 0.996143680116275 1.30470087328304 1.92036524758108 1.88337402189003 0.9039985719037 0.892170736548158 0.788239098410262 0.837953657303658 0.927534605559603 0.419207086040811 -0.0412496784053263 -0.10228398296303 -0.154114725872068 -0.175556260282853 -0.159754730751411 -0.100311934595207 -0.250118841632003 -0.423570345201602 -0.66200026557978 -0.842246016632673 -0.849593649072514 -0.795067315221982 -0.728399913024914 -0.670299514142892 -0.670815375323126 1
-0.463509603225337 -0.380156683804739 -0.285894643600699 -0.263876119363403 -0.252673164261827 -0.272317419577104 -0.257508050828163 -0.262742304602002 -0.210597533300488 -0.153468448543686 -0.129588860174662 -0.12006265440157 -0.0627980385638839 0.00734863198713153 -0.00924654144897593 -0.0544183777742674 -0.0693525461037204 0.0133801829528069 0.0629058622337542 0.05250864265048 0.00375599937896043 0.0893956564470779 0.197842802154146 0.249576905801574 0.0431551748270577 0.0141549400689022 0.0958453440851818 0.0661761529214226 -0.00376823073541569 -0.0324673274102264 0.110390796136758 1.20897130189268 2.3366036631038 2.12536882207096 1.68204032523583 0.784586908028927 -0.0824111221651208 0.34869877352382 0.674154512877332 2.33116936206434 2.94712153821991 1.80163367133881 1.08496727376426 0.985536416985262 0.855586490369947 0.680659695106064 0.599519244451588 0.782670761203468 1.18993403033639 1.59612559951644 0.872574563925155 0.0664176342554767 0.0161312738583292 0.545183377804882 1.38696148814283 1.47499868479252 0.742400935667435 0.157537002966818 0.132381560971228 0.142358119222836 0.158155258741085 0.0960957182953058 0.0985947012970785 0.136634047316112 0.177745126430769 0.213451737217804 0.219422337605085 0.251233420381822 0.251350575838877 0.240528593946462 0.225032372307217 0.219562761911725 0.239535242545535 0.201426747805764 -0.134579436792 -0.464694738221484 -0.626311192273535 -0.781992668037594 -0.811614301835546 -0.80557254772171 -0.708034302434482 -0.683146469275605 -0.738852214025601 -0.766719484334855 -0.786664487289066 -0.761887188780779 -0.817427650730643 -0.816502772853184 -0.752250585907227 -0.710145927919175 -0.734136098444956 -0.745874246825899 -0.776938912226921 -0.762480071430069 -0.745004998597408 -0.775690394292536 -0.751909066795779 -0.72603400043499 -0.687256950609656 -0.696956271960478 -0.672175212218539 -0.605702898548249 -0.672841823777846 -0.819604893477906 -0.549928919037245 -0.327243526755743 -0.100959906561776 0.0679166347596812 0.0116615405744754 0.0508073544595268 0.0391834958113118 -0.0320506192167756 -0.164950445698592 -0.280098139258331 0.176391261295346 0.643195426044842 0.84768671622631 1.12282559154179 1.00228932844599 0.854591741811718 0.941178162820322 1.02867720901132 1.09369440807817 1.08381467682164 0.41666748970618 -0.279138506279548 -0.237181739381228 -0.231625647416215 -0.214637010848645 -0.118592825415313 0.0168047423496827 0.173899724463752 0.199860448577557 0.27452997420388 0.347529396855774 0.457736134484369 0.425673559691631 0.247174565735927 0.386671981113439 0.536069798343942 0.522122557227274 0.477381524298228 0.490094952837656 0.511427717037867 1
-0.67008059558436 -0.615767811002955 -0.534689894377266 -0.481855474505269 -0.465280427584609 -0.50490169252552 -0.504789048066826 -0.516402932406081 -0.532758065828146 -0.448500541865444 -0.355324294027298 -0.338673845942002 -0.2955201814771 -0.280943853661869 -0.333586764582275 -0.398749278769634 -0.351146187157211 -0.292452570254204 -0.325202285223855 -0.333269140087739 -0.303553040717799 -0.252062553854757 -0.229317793405942 -0.341376759339517 -0.359792278889563 -0.316739762840502 -0.295261601552085 -0.292546660080443 -0.342908996922829 -0.346667270089836 -0.368914810581834 -0.381116214166584 -0.378543035232414 -0.372180267882702 -0.201626029300248 -0.230232937815792 -0.338012387218788 -0.474861143843995 -0.563268550091787 -0.545544252694985 -0.713720141672176 0.356656952123724 1.54317032521627 1.72732241828516 1.96799546511559 1.67631850624644 1.30932560643755 1.06762370824356 0.850975135795243 0.664199835221631 0.674497548672115 0.638834950931105 0.739026533899612 0.871527904979623 0.807145484390368 0.760246136845995 0.496919818004994 0.211306446975402 0.234732942339587 0.255130810245327 0.218815703176191 0.128477426800432 0.129802871695919 0.168567561945284 0.253547752696725 0.300599597040214 0.433431861235312 0.538322275805317 0.524425803090191 0.52846153157773 0.474365711354955 0.410729932415315 0.322461255110884 0.21171674769367 0.295619523946909 0.24781636006028 0.206951189106489 1.04480279472916 1.95692837864675 2.04206393823949 2.16445845527427 2.14397598951768 3.0518481457991 3.97261798751521 2.38162558733646 1.70534156394147 1.29103102036677 1.4351552144476 1.10156738485448 1.15313528555463 1.10895684018708 1.30783548586396 1.4982331132872 1.91767770609466 2.3676267666839 2.40878649650688 2.40395161745952 2.28742880860254 2.07924209461218 1.71895131881517 1.31341952162298 1.26827656421512 1.53358904024371 1.4955359178648 1.31565680894029 1.24704476871959 1.2580085722271 1.1701012511625 1.06921193771012 1.12284711492204 1.11554940484494 1.08608644706743 0.79329116314011 0.603192433375004 0.312033371871708 0.0717942670678462 -0.0132326495103979 -0.130590708408529 -0.216821329602034 0.0861669338726943 0.388903275771197 1.48890329343443 1.2004078694041 0.876334555762478 0.304784372802185 -0.299534256687634 -0.230154710644726 -0.149889988552536 -0.423432713353407 -0.667729169186221 -0.681849112818234 -0.763284419352876 -0.834450892160307 -0.849957208269642 -0.865713482893247 -0.794622669413827 -0.699830410648798 -0.693715666672189 -0.626646367905285 -0.528944256281929 -0.356004024405563 -0.33763741018871 -0.128059109011794 0.0426071804119563 1
-0.302843275834986 -0.436254571232886 -0.534689894377266 -0.481855474505269 -0.49884999547768 -0.595351132005459 -0.614691713506232 -0.586864217907214 -0.594121976785795 -0.588252586070487 -0.550961670032917 -0.526054867262372 -0.561488344806491 -0.552277957802105 -0.521362683238395 -0.453117315768902 -0.407504915367909 -0.368910758555957 -0.344607692596736 -0.353573233916066 -0.446963926096287 -0.486815073437269 -0.454139159490199 -0.432292707822762 -0.47172212714418 -0.493216937725518 -0.469086910724203 -0.503560079493305 -0.53367567790325 -0.514240572852295 -0.368914810581834 -0.381116214166584 -0.419995656581058 -0.479833245897946 -0.437084323617258 -0.43733902880451 -0.575356419054335 -0.685131761044289 -0.707902414594671 -0.74393829509218 -0.918900058834269 -1.07848999349126 -0.608391829427945 -0.00699414813432257 -0.337099420697549 -0.818685338140621 -1.26658457818894 -1.39436975418288 -0.561353591459531 0.259991069985326 -0.502312953713591 -1.32884957514137 -1.20074241387783 -1.01401825202999 -0.956461527023382 -1.07592851218904 -1.22144800563209 -1.21358381925208 -1.13421678346221 -0.860065800977086 0.218815703176191 1.08913477911918 0.129802871695919 -0.77879337205347 -0.840175854854932 -0.886789993040115 -0.951998212791946 0.173940266998573 1.25626741212371 1.21507084439075 1.1139599289122 1.71871583586093 2.53036633966331 2.53725672236047 0.439019177526546 0.369693258450582 0.312205384649229 0.272277350275559 0.311024998153838 0.341531902453474 0.343590164794484 0.313077635251552 0.339072058910334 0.325584961558207 0.205148057811099 0.185042156454169 2.63784382789595 2.87980303815828 2.98594279469468 3.07852587281089 1.70927854019865 0.265343235767586 0.365938198263892 0.476077689395755 0.484187163488203 0.448310495330692 0.499737374078355 0.780697404083777 0.435894371168441 0.026648900155899 -0.119367587455845 -0.254958079314464 -0.263844883129948 -0.296831161884391 -0.385602715018499 -0.496927295130331 -0.58435137888265 -0.605173207318374 -0.653313330351725 -0.485212525771728 -0.341186411892301 0.0631099821691141 1.1030986005842 2.10338435832369 1.0580649800417 0.895675007918398 0.739274647948354 0.499298701211174 0.18085647863823 -0.183455805755033 -0.212307360763294 -0.229753490583096 -0.229552512363328 0.143238128020104 0.528550606610175 0.59787876126813 0.746602283729125 0.570869912336275 0.35955117103945 0.384137630149602 0.374070918287822 0.0723714422169508 -0.221525653204535 -0.338121663143763 -0.458584999755992 -0.241043777835639 0.0470949514862142 0.247174565735927 0.451351875731655 0.604780382513353 0.555896656520844 0.577863310741824 0.609387841966498 0.552194720222729 1
3.14000659681539 4.97158177684044 5.60602924978982 5.93763653442268 5.07369827477208 4.68948040332244 5.01781989026331 4.86683927988048 5.0206758758391 4.89313314774954 4.52056107718965 4.36146677217728 4.2758076257468 3.77210932693291 3.18294407570507 2.95394633618525 2.65465265074669 2.82321860304222 2.99312237553871 3.09812271689957 3.05635913100677 3.11983727287587 3.45775261037587 3.65892497392325 3.40105062246556 3.14662479427793 3.07260376365771 3.12587073440793 3.15448015438488 3.02574544800464 2.90286693962769 3.04686466461052 3.08275084737941 3.2449597934295 3.52289608080518 3.62194035457437 4.00720911869355 4.60667877182976 3.93645167888683 3.16725854073823 1.70524309223882 0.946443368129882 0.547076735103208 0.546733430300814 0.511542477562015 0.481527932877988 0.427791898809822 0.474921578400162 0.545912130708212 0.664199835221631 0.837619796527559 0.841566083920391 0.871557331573847 0.992396248377675 1.10913298634478 1.1545923701958 1.51760446512778 1.89160157224366 2.56322686846975 3.26240257084509 3.28823419159256 2.98886167808661 1.62779505084027 0.424035678978656 0.329350378962681 0.213451737217804 -0.0846964591326058 -0.367111806684168 -0.0326476605024902 0.295900312721706 0.268394692141606 0.289992772097258 0.270632497257541 0.222006747581576 0.234162529555637 0.800949975831651 1.29457787638147 1.3810785764325 1.49074765237997 1.11633052230864 0.645445335943539 0.447702514241709 0.366020165733732 0.289475723677445 0.278615653744444 0.280603833496228 0.343617873001411 0.33921548611536 0.378374659996891 0.418174362462184 0.434911422630219 0.463416763285897 1.15960285832696 1.80600446536447 1.41599412506923 1.13292116240809 1.41975099728498 2.80108724196122 4.20731828324436 3.93645103981697 3.55849538545514 2.66123456060073 2.39463523108138 1.92228998447175 1.20932808869286 0.67200533145016 0.765496506088848 0.783074591967615 0.684648156933522 0.718770589824629 0.605691868986905 0.610283440137979 0.541122318708873 0.981745535932148 1.39717025648261 1.19466398645287 0.987984686938958 0.613824048414756 0.285165411947152 0.214237735195865 0.11626124292416 0.395866342929559 0.659726332019399 0.779510499268202 0.899163431354657 0.965002268613669 0.943359088351196 0.578300426778427 0.165669447285028 0.244919965531626 -0.237251204984105 -0.200973933062899 -0.167894694795906 -0.105469142632 -0.00260109864226584 0.112883710222547 0.282427599830122 0.363464369741424 2.12224915336891 2.39125557091804 2.15453735641652 2.15207796502481 -0.561851433116672 -0.52813086417611 1
-0.153653114686804 -0.166984711577783 -0.138879268141818 -0.263876119363403 -0.38695143583411 -0.401530904548446 -0.449837715347123 -0.474126161105401 -0.410030243912847 -0.355332512395415 -0.295128178333262 -0.244983335281817 -0.229028140644753 -0.280943853661869 -0.436009992940159 0.869838251213294 0.945104561688846 1.86749124927031 1.13020326774218 0.417982331560371 0.147166884757448 -0.124015724991569 -0.116907110363814 -0.159544862373027 -0.203090491333099 -0.272620469119249 -0.316989765198599 -0.355850685904302 -0.40649789058297 -0.325720607244529 -0.223039191145741 -0.236562803615742 -0.419995656581058 -0.242996694264409 -0.137410130850154 -0.188811719618048 -0.301497920782549 -0.352203283810491 -0.466845973756531 -0.588057261780098 -0.357355022390646 -0.193810369482023 -0.458977790910986 -0.644303247842687 -0.142141146773055 0.340964336011112 0.565173775323234 0.976438765190734 1.39330936706108 1.27051298307609 1.19881905963604 1.04429721690968 0.907702094575912 0.47266237176605 0.0219779793089045 0.0208469493151073 0.0317977003287899 0.224748807977548 0.34987824637899 0.255130810245327 0.146023169854063 0.139271329635475 0.129802871695919 0.168567561945284 0.134429339993079 0.311493079518015 0.478486497789044 0.516238517695817 0.535348812180244 1.7023419696129 2.79424982249479 3.59014182079081 4.79010018206907 3.91611670733991 3.04069860675709 2.55410228344599 1.7682217563238 1.24475055682304 0.996025248994819 0.71383773277349 0.655182599528993 0.546427425501157 0.635501233967715 0.722786578246594 0.65513708290284 0.575976289808047 0.603692070317391 0.63810813929688 0.78580718104342 0.946104039613096 2.18321672441832 3.36154521855382 3.0432336515433 2.5978692632695 2.43701664680164 2.48139671877266 2.25418195786774 2.09338006711149 1.57086833843894 0.901977737393452 0.670357590776576 0.406446436954961 0.457281301696607 0.407313048017079 0.310367090237367 0.596590323283677 0.865823038079973 0.867210822227371 0.892953538187513 1.08161481644271 1.1722002421625 1.29226775007019 1.28321920374937 1.17803232985067 1.07162919109934 0.988693801240234 0.911458521095696 0.295698083960361 -0.282014412920111 -0.271083196134045 -0.345132966509287 -0.40952930481087 -0.713320203707532 -1.01865054991121 -0.737127153366267 -0.367520091381252 0.0228183238693652 0.214205219112946 0.419207086040811 0.507886665365582 1.02508928333065 1.04079505749413 0.958355431785324 0.956977367705053 0.469667941796951 -0.0686175657047282 -0.444034053753246 -0.926295274683184 -0.842246016632673 -0.746527772818397 -0.69374501734127 -0.739564555963091 -0.681144322245514 -0.64024012293448 1
-0.635652096857856 -0.52601119111792 -0.410292268988983 -0.361966829177243 -0.38695143583411 -0.453216298536983 -0.518526881246752 -0.572771960806987 -0.517417088088733 -0.464028546777115 -0.445618467568353 -0.447979441712218 -0.362012222309448 0.600891984793898 1.54417242197893 1.28665986820768 0.963890804425746 0.357442030310694 -0.286391470478094 -0.272356858602757 -0.242091232698447 -0.188039139423163 -0.161871383580665 -0.20500283661465 -0.292634369936793 -0.382918703422383 -0.403902419784659 -0.355850685904302 -0.300516401149403 -0.346667270089836 -0.368914810581834 -0.319164752501938 -0.233458860512158 -0.329119076676604 -0.437084323617258 -0.292364765112407 -0.392784086873145 -0.509906246710711 -0.563268550091787 -0.630570270865211 -0.778513799723363 1.11354951933163 1.05508446606087 0.933297966189494 0.78677768780836 0.657232428961584 0.610967734161039 0.657291464505824 0.274745015075295 0.0803427298803021 -0.117810512340043 -0.0766866949134307 -0.0561582521457992 0.00127583251364588 0.0702959796216097 0.13175682744474 0.199758465045197 0.265075890983986 0.285908633023766 0.305252006255324 0.243079880950233 0.0960957182953058 0.0777892543645179 0.104700532686941 0.101942500164812 0.0609429825285876 -0.467660869839328 -0.963373275640658 -0.851873342256434 -0.855831437803366 -0.859025623552518 -0.776518810712243 -0.72447965352665 -0.662933242778358 -0.615992559523637 -0.614697074701856 -0.626311192273535 -0.545690767381198 0.520330630355249 1.69994506713461 0.538335436503552 -0.539546598352771 -0.487336550340549 -0.5320094381099 -0.621362396439039 0.0112936527413343 0.705864076405811 0.0901382751307601 -0.599463390514779 -0.606630304948408 -0.639348461601023 -0.631200099315297 -0.681699153019353 -0.721871620255452 -0.695440798513311 -0.682334394236527 -0.67702423699989 -0.646131577468086 -0.592675786670448 -0.568574709165637 -0.581920906134834 2.35057486356509 2.53455523709251 2.28503094108766 1.82796791558696 1.72781544578093 0.437155128663348 0.328738948564927 0.187919940097083 0.339433443814818 0.427646380274576 0.959205645219574 1.33365297263562 2.04730241720411 2.70611662354451 2.33746630440686 1.95731612095362 1.67636476969244 1.76504840326748 -0.0553850044318626 -0.0655001123071977 0.000359551628455349 0.161730179165072 0.295390216796823 1.01803924306515 1.6720549494273 0.964440174560704 0.221635733555098 0.560889884169042 0.987414176827502 0.469341898537992 -0.0603963114904049 -0.114263736387276 -0.136489478700235 -0.255020758187364 -0.404394926170186 -0.290556239615914 0.226030965007655 0.3651120162407 0.501714506259236 0.510864524129417 -0.0920152655488108 -0.65945470604027 -0.711582378507988 1
-0.704509094310864 -0.570889501060438 -0.534689894377266 -0.514552377776549 -0.543609419335107 -0.569508435011191 -0.477313381706975 -0.474126161105401 -0.517417088088733 -0.588252586070487 -0.626206814650462 -0.541669952372403 -0.461750283557969 -0.56923633931087 -0.606715373536632 -0.543730710767682 -0.445077400841708 -0.464483493933148 -0.51925635895266 -0.556614172199339 -0.487938464775854 -0.44413279714954 -0.386692749664922 -0.318647772218706 -0.292634369936793 -0.338799409701129 -0.338717928845114 -0.334749343963015 -0.342908996922829 -0.409507258625758 -0.389754184786991 -0.360465726945035 -0.316364103209447 -0.350649672279653 0.0552375645001267 0.370374726051491 1.81634113251926 3.22239720859449 2.82759205103138 0.729846019858411 0.258184729095634 0.0617637441206452 -0.0206966112612381 -0.0383372186117832 -0.0962686117319973 -0.151008253022957 -0.213323524919438 -0.243159848140883 -0.278887846008576 -0.278953950329747 -0.292584349328019 -0.374820714015321 -0.923632564195338 -1.43705745392318 -1.36716452968138 -1.32239490803267 -1.29896835857813 -1.26735326326067 -1.33891954619893 -1.37380806007955 -1.3219595854755 -1.19917262190975 -1.10812122079143 -1.11941752809797 -1.0675837336528 -0.984831335340326 -0.985789190207245 -0.985457033750158 -1.00479546951717 -1.03302093788415 -0.989112583055686 -0.907317401056804 -0.848868672374674 -0.755543241769513 -0.779877877900364 -0.783449703242274 -0.74033657077817 -0.754727064115702 -0.773558732344381 -0.815634867460089 -0.756720620361748 -0.710071445073636 -0.729869511751134 -0.775746793805046 -0.850948633730744 -0.787949464337704 -0.761697465591504 -0.746761153777496 -0.742064772881064 -0.720497490216251 -0.692008259847652 -0.662474866818189 -0.639370371149323 -0.589894153937946 -0.556661038277839 -0.537113949704958 -0.505858911752146 -0.018326825585266 0.873332254387279 1.27545137461481 1.11034733293464 1.21817016146744 1.97487521304802 1.82627031948519 0.958005659017132 0.351491546742606 0.309466815220099 0.210948226201268 0.115814231201471 0.0837931932429887 0.0310905190516604 -0.0320506192167756 -0.107311852685738 -0.181954742299071 0.250994422112345 0.696349022228748 0.834932355252433 1.04647536007273 0.963173478455144 0.854591741811718 0.850297485204643 0.841710362214439 0.304014794266308 -0.244058097957 -0.072821146748798 -0.0411880848518838 0.0228183238693652 -0.149889988552536 -0.311577872725856 -0.304216378239282 -0.292825943463371 -0.583657458454689 -0.543311403656315 -0.42342758733141 -0.303876176163835 -0.231968714039275 -0.137078425478583 -0.0171204433674764 0.127952402640573 0.249775697638062 0.432058292444419 0.600192596618178 1.28176594432906 1.84654707134209 1
-0.566795099404849 -0.570889501060438 -0.568616519483162 -0.503653410019455 -0.409331147762824 -0.427373601542714 -0.518526881246752 -0.516402932406081 -0.471394154870496 -0.432972536953773 -0.445618467568353 -0.416749271492156 -0.411881252933709 -0.399652524223223 -0.367727840701569 -0.271890525771341 -0.238428730735815 -0.349796211480519 -0.402823914715377 -0.333269140087739 -0.365014848737151 -0.40145052086181 -0.386692749664922 -0.295918785097894 -0.225476460984023 -0.228501175397995 -0.27353343790557 -0.292546660080443 -0.300516401149403 -0.346667270089836 -0.368914810581834 -0.360465726945035 -0.357816724558091 -0.393710863485751 -0.372868425167164 0.411795944249235 1.12256627023074 1.52270971955879 1.23661954149966 0.19134790478031 -0.702921198663645 -0.990022031090336 -0.249798136987242 0.651210331892349 0.52301061132228 0.258968904505434 0.118682676654643 1.35257665528366 2.59096412777313 2.15752666234465 1.81635328366022 1.73596814122606 1.65469386328524 1.60882479970774 1.60439248955001 2.04187139523287 2.56412922989923 2.33519948531448 1.51412520944407 0.806463966355285 1.79598725848895 2.4491665363345 1.25329700605419 0.189856571698065 0.210231966259036 0.191664772262202 0.196895019328219 0.229149662272322 0.240427566748824 0.218379906436365 0.235872952265814 0.22962419193823 0.280998248828209 0.273456747021107 0.285376691548364 0.219690921970211 0.145552908373224 0.154126399947361 0.301511105781047 0.452217419575641 0.197531211012684 0.169477764328719 0.0785736929508161 0.06379298692268 0.104130113402749 0.167667306082886 0.24144586691299 0.33921548611536 0.378374659996891 0.387119675570954 0.413847503331567 0.400867228280114 0.365938198263892 0.354252335871903 0.424710123387287 0.458683384225804 0.456946042766419 0.540990135183064 0.648701990031659 0.621872509477435 0.456003613827776 0.00559521497349151 -0.360712579599187 -0.104791831911263 0.0783771551520783 0.257222786534502 0.154416720324724 0.0174348966038271 -0.308808276739356 -0.229572275199899 -0.187419853458926 -0.254092022450518 0.231314881264781 0.68731534505437 0.583317593024434 1.16808718836092 1.09001957472998 1.05283787936182 1.08052102842768 0.982662543134889 0.843306663849591 2.27272584346752 3.63347478763524 2.4393514677415 1.38865206780964 1.35252152636729 1.39308892748736 0.154761103575724 0.173126436660199 0.0360934686046606 -0.134040976379754 -0.208783800928038 -0.229187218691483 -0.159754730751411 -0.0270288076305012 0.140108901611638 0.333586871209232 0.458610573018649 0.613051612277197 0.742201550852175 0.713509119890841 0.723003668938128 0.739525539197961 0.684687480573531 1
-0.474985769467505 -0.36893710631911 -0.342439018777192 -0.340168893663056 -0.219103596368756 -0.104339889114359 0.305743109548791 0.751900206614312 1.13940850776779 1.44591605735847 1.19472568509414 1.05106872885074 0.485761298302984 -0.179193564609281 -0.0945992317472124 0.0361950172245131 0.0809373957914747 0.0133801829528069 0.0240950474879933 0.05250864265048 0.0447305380585284 0.0467133801593484 0.0854321191120175 0.0904739959558954 0.110313083779828 0.0803338806507832 0.0958453440851818 0.0239734690388503 -0.0249645286221291 -0.0324673274102264 -0.0354848232993357 0.0112430430428437 0.0152568675797097 0.0369010485752254 0.0980481634668557 0.0597155895684138 0.0453895103617125 -0.00175225514333558 0.802717947991007 1.35337015310674 1.23008959986344 1.34946408573409 1.17461569687444 0.985536416985262 0.740905152767303 0.879791457334139 0.954422425444571 1.09041994400677 1.24642717942658 0.843848175326655 0.837619796527559 0.793864640864088 0.943846857577975 0.907788407999039 0.867542984781251 0.846509375391265 0.832841347437808 1.00440574610202 1.04075007061541 0.99441845139277 0.934608947510442 0.571027443037161 0.379468234886645 0.434680183855046 0.426810898447483 0.464001834207232 0.478486497789044 0.483112880531568 0.480733766729981 0.539535875332779 0.506887451230747 0.40066850238881 0.384655764534896 0.355776746124357 0.305862356345455 0.24781636006028 3.23300931096026 3.38055619737124 2.93685929304426 2.44455672777464 4.03401306368132 5.24034820629127 4.68669995975193 3.51222520453549 2.32652489038645 1.40128168244401 1.54181685349289 2.59087347341614 2.68036840390978 2.40567432350091 2.30960024021023 2.14182928594106 2.16491142774017 1.65372277345965 1.22765016474966 0.915090495610737 0.553226538218275 0.575234030740309 0.648701990031659 0.656885662966937 0.670357590776576 0.306233631459594 0.0698105158196521 -0.328837716879912 -0.68525638117033 -0.562915427276004 -0.420180690169901 -0.335937270487152 -0.268749549575127 0.298201145335491 0.808016287978188 1.22882734914626 1.49215910342097 0.792468984653576 0.135698628122437 -0.10095492052985 -0.300205771422634 -0.0924155926740016 0.18085647863823 0.443417063879434 0.528719702872241 0.618788352571999 0.275557871246061 -0.0919060091802804 -0.233653127298291 -0.401513008728062 -0.553398032523842 -0.736900629482597 -0.885766054613951 -0.814681148505197 -0.808877086485127 -0.755474551487738 -0.711865844369152 -0.764651284081996 -0.6947195199756 -0.712947095246554 -0.720294119200442 -0.66200026557978 -0.54040650841433 -0.712172480733692 -0.727519116634841 -0.773058484777623 -0.724523554656001 -0.681007126119342 1
-0.452033436983169 -0.447474148718515 -0.410292268988983 -0.394663732448522 -0.331002156012325 -0.41445225304558 -0.463575548527049 -0.431849389804722 -0.302643399736961 -0.277692487837058 -0.32522623618028 -0.385519101272094 -0.362012222309448 -0.348777379696928 -0.401868916820864 -0.434994636769146 -0.501436129052406 -0.330681664405081 -0.169959026240811 -0.272356858602757 -0.365014848737151 -0.316085968286351 -0.229317793405942 -0.273189797977083 -0.315020339587716 -0.471157290864891 0.378311471489874 1.20564861775088 1.52236521710795 1.7689456772862 1.7567013583441 -0.27786377805884 -0.274911481860802 -0.329119076676604 -0.223031328783612 -0.168101110519176 -0.210211754691954 -0.369725835243849 -0.547198120702577 -0.658912276921953 -0.800111685740426 -0.921213615889617 -1.00682926547317 -1.02042009357221 -0.749952236067067 -0.467276345973429 -0.396499360270655 -0.425529734246545 0.18435597653099 0.192622942445942 -0.0712041558099164 -0.0886120556775063 -0.080254760813842 -0.0228978361659643 0.00989847923072807 0.0578169086916517 0.0576378179774679 0.063440475951795 0.0556180249449588 0.21753991323783 0.206683614289169 0.139271329635475 0.17141376556104 0.243079096080017 0.340179325572104 0.616510588896448 0.906505545049498 1.3995888420758 1.86795592116666 1.6801932821028 1.43917732767012 1.13515289432366 0.73709131793763 0.29403674679692 -0.165307933987636 -0.614697074701856 -0.784192485587645 -0.682018786990657 -0.592794777261344 -0.453391356878452 -0.260120177503626 -0.279271832305136 -0.307682504851227 0.316557652088017 0.921457118161218 0.862661320934223 -0.659525459503083 -0.65709335782304 -0.069801113154291 0.542393110027105 0.498103180526174 0.765739515813846 1.02203431724936 0.729880509237112 0.494100003505023 0.0333949395262081 -0.484463246096178 -0.452082835977032 -0.415336104284432 -0.428522095207629 -0.45782123526974 -0.495468812503345 -0.554447972537665 -0.574221305178909 -0.559595166332466 0.323210918680175 1.15768204023597 1.70015950179896 2.21489153460707 1.3949802848856 0.460018287313181 0.189990784016967 0.16647146412532 0.161547147058337 0.0475312562478007 0.138236262297729 0.229100208993268 0.429310989031207 0.676323911855609 0.355789673500422 -0.0165643628218321 -0.0931238717699872 -0.172638666322834 0.0464140715258278 0.290798983189186 0.346331172901741 0.830926628567156 1.38822650097307 0.419207086040811 -0.513042875166247 -0.578638884213882 -0.513368647668442 -0.45137261781295 -0.338121663143763 0.184678003600872 0.829813750135282 0.589383228104784 0.152028362458702 0.289652139186114 0.593328618485117 0.769799285380125 0.466216881360051 0.12137147734851 -0.21218658949343 1
1.55629565539622 1.23546247412588 0.992008235388032 0.281072268491262 -0.409331147762824 -0.50490169252552 -0.504789048066826 -0.460033904005175 -0.42537122165226 -0.448500541865444 -0.460667496491862 -0.416749271492156 -0.395258242725622 -0.382694142714458 -0.401868916820864 -0.398749278769634 -0.313573701683412 -0.292452570254204 -0.364013099969616 -0.434789609229375 -0.405989387416719 -0.380109382717946 -0.319246339839645 -0.273189797977083 -0.292634369936793 -0.0961432942342327 -0.121436292379966 -0.271445318139157 -0.427694188469683 -0.430453921471065 -0.431432933197303 -0.360465726945035 -0.274911481860802 -0.264527289867458 -0.308652526717071 -0.333785983310151 -0.319755154000669 -0.369725835243849 -0.0490148096370882 0.148834895695197 0.646946677402758 0.887464726529266 1.34395160719366 1.46613016430632 1.6124833185474 1.59432307474076 1.48105295207932 1.4665578340997 1.54019155469557 1.6410376845427 1.000742044383 0.269148767244762 0.799267805569719 0.641878052523323 0.46891948220143 0.254990025366555 0.0188776415044509 0.18442172497111 0.209145096997497 0.242600511242828 0.230947792063212 0.0745079126252217 0.0881919778307982 0.125989542439722 0.166916179821346 0.158984324828798 0.174367701051353 0.306442815655571 0.30596562128914 0.395569406517145 0.463525131396358 0.732695693263466 0.778554324220304 0.798246741304324 0.787275479077092 0.679073077441349 0.487629043887129 0.408605369885019 0.349080567645004 0.271095664284822 0.402013746307205 0.47462749003974 1.07565364541656 1.68870869155699 1.69286687546135 0.914785872048074 0.287887687862272 0.38903092831228 0.449675351180034 0.604502483809565 1.00363724369382 1.38080994337071 1.3606645722096 -0.732023733049106 -0.695440798513311 -0.754944616502312 -0.719815568311827 -0.691790104877745 -0.687256950609656 -0.696956271960478 -0.706020576999929 0.677021011792453 0.737121313718853 0.930086779610594 0.996670648198013 0.8888234799288 0.783737693723598 0.648456623552003 1.11728241030719 1.14758649400963 0.864667125295748 0.562703139445034 0.361001715543703 0.175567632338231 -0.00672558798274429 0.191389858481636 0.388529721166732 0.658361683438371 0.982731403450567 0.955700269172116 0.899233234690009 0.741035906246885 0.54589863993841 0.454458309608848 0.0460546649616967 -0.374318674850614 -0.426911515266797 -0.447110566238643 2.02991679107754 2.1784986407813 1.91428509899891 1.66558448670522 1.41038779551521 0.956977367705053 0.542951068761656 0.0584333274443642 -0.382642928098313 -0.947438875411456 -0.939265858559998 -0.483137200168988 -0.0745531969591412 -0.170167766116051 -0.236507190038014 -0.242761841882077 1
-0.589747431889184 -0.548450346089179 -0.489454394236072 -0.492754442262362 -0.510039851442036 -0.466137647034117 -0.367410716267569 -0.445941646904948 -0.548099043567558 -0.417444532042101 -0.310177207256771 0.426465324449508 1.23379675766689 1.51664458626719 1.16862058466669 0.88796093021305 0.250013580423569 -0.426254399782272 -0.305796877850975 -0.191140483289448 -0.283065771378015 -0.40145052086181 -0.251799930014368 -0.295918785097894 -0.382178248540486 -0.294680115979876 -0.23007711061254 -0.229242634256584 -0.236927507489263 -0.241933955863299 -0.243878565350897 -0.257213290837291 -0.337090413883769 -0.4152414590888 -0.330057826200435 -0.292364765112407 -0.319755154000669 -0.404770938110564 -0.450775544367321 -0.545544252694985 -0.594931768578332 0.120742385721261 0.945514171148433 0.912402585871187 0.855586490369947 0.762655126611742 0.633864713579941 0.349542281702519 0.0939669379866842 0.114026793649994 -0.00129462101472595 -0.16016422026196 -0.116399523815906 -0.0591583391853801 -0.0142605209256247 0.0578169086916517 0.122238112099163 0.170979363968964 0.0812058702870485 0.0797066242103412 0.158155258741085 0.160859135305559 0.129802871695919 0.147278552192503 0.264376699306147 0.365960491907021 0.140576723636054 -0.102106709370172 -0.349414924114015 -0.612195875192293 -0.728938664049349 -0.796641670765252 -0.786674162950662 -0.755543241769513 -0.226764928378909 0.219690921970211 -0.240379141950155 -0.645664648428135 -0.697447593362049 -0.735136309553058 -0.717771566019935 -0.674171477342927 -0.595128977634143 -0.613255223341615 -0.66727964389738 -0.709762637666929 -0.715255644642222 -0.716871888459344 -0.701321520776411 -0.689442803325021 -0.102218519485402 0.484266608287825 0.3765203937314 0.293339659109978 0.781572363992787 1.36112471810056 1.21649217355329 1.10030709595139 1.1216078097277 1.04203035135146 0.941120509027692 0.74716997563921 0.833989010188091 0.802060559628508 0.64868574557008 0.558882819200435 1.35833510421822 1.96939543863019 1.94249218989031 2.12891519781762 1.79535945265565 1.43500865214902 0.937387645672245 0.575151462815216 0.359508110573435 0.191389858481636 -0.0642500934059065 0.855599781400097 1.86283802824459 1.74434678258322 2.10864532911404 2.48126578797174 1.49920556111669 1.4157828705163 0.213879340317689 0.162769419228971 0.486602220478532 0.860659975580229 0.665287735421423 0.538823924169577 0.159711212724938 -0.216593668793176 0.0696138352994558 0.398611318476821 1.41420602267538 2.70835195598258 2.19578434940885 1.28321100142127 1.36765038282306 1.47511444865923 1.36647503956654 1.14726010058886 2.49638445182272 3.6301034606798 1
-0.578271265647016 -0.570889501060438 -0.512072144306669 -0.470956506748176 -0.409331147762824 -0.427373601542714 -0.408624215807346 -0.417757132704495 -0.440712199391672 -0.417444532042101 -0.415520409721335 -0.401134186382125 -0.395258242725622 -0.382694142714458 -0.384798378761217 0.616120745216709 1.71534051390172 1.44697121361067 1.14960867511506 0.499198706873681 -0.221603963358663 -0.252062553854757 -0.274282066622793 -0.295918785097894 -0.315020339587716 -0.140262587955487 -0.164892619672996 -0.229242634256584 -0.258123805375976 -0.346667270089836 -0.348075436376678 -0.339815239723486 -0.337090413883769 -0.329119076676604 -0.308652526717071 -0.333785983310151 -0.173697288255716 -0.247067975210344 0.899140524326262 1.75015823790113 1.38127480198288 0.887464726529266 0.557037671004338 0.32733193695859 0.557415012603073 0.692373328178303 1.37801654469426 2.13904678911433 1.03175321288385 -0.0431655039419022 0.569633246479329 1.18740154607858 1.60650084594915 0.799006898940791 -0.0263400210038011 -0.0161230100614371 0.0188776415044509 0.049998114949649 0.106793715629138 0.154888418225335 0.0610985476449149 -0.0874006299004109 -0.338319684286692 -0.587192284278441 -0.742715335370131 -0.93036392295132 -0.951998212791946 -0.919205759421659 -0.884642369526591 -0.866905781558415 -0.837344463635323 -0.836887390871271 -0.869600175516011 -0.837863240872763 -0.831092039893092 -0.792824849272297 -0.77542130262575 -0.781992668037594 -0.754530947598798 -0.755260949029816 -0.737246093190842 -0.719046437006313 -0.720886809476668 -0.721582936983902 -0.795847936780735 -0.779262039152062 -0.854581107490068 -0.8065396844138 -0.7318789598549 -0.699794365622098 -0.681476300198327 -0.704174556822044 -0.787521107694429 -0.762480071430069 -0.695440798513311 -0.651215727551191 -0.709117735483843 -0.783107159697065 -0.710902241594458 -0.650272067307809 -0.660893423958076 -0.625745459647323 -0.662078746392375 -0.702247525160994 -0.66592388657989 -0.676037939525728 -0.58435137888265 -0.521036977058617 -0.324831767605048 -0.089382460370186 -0.0417462717852014 -0.0399806693322664 -0.0568780837994901 0.694325587694317 1.40395236201143 1.00198220028621 0.707388745513661 0.492936181922086 0.167817861974615 -0.210418079717806 -0.0585092909521454 0.10822504016512 1.00120940826237 1.81691110456402 1.91310417829711 1.9032067873856 1.77254847925849 2.40620697954799 2.96949745234897 1.89232899684435 1.69198614508185 1.4390983186162 1.33377214064573 1.32146631650682 1.49563171930283 -0.92167356256292 -0.873771933337773 -0.894579873590775 -0.831466034196304 -0.769431300874867 -0.738777149732697 -0.717235270086736 -0.670299514142892 -0.630048372138264 1
0.775916350928798 0.607166134930639 0.279549108164226 -0.100391603007003 -0.297432588119254 -0.569508435011191 -0.504789048066826 -0.403664875604268 -0.440712199391672 -0.479556551688787 -0.400471380797826 -0.323058760831971 -0.2955201814771 -0.280943853661869 -0.282375150403333 -0.253767846771585 -0.294787458946513 -0.368910758555957 -0.305796877850975 -0.25205276477443 -0.283065771378015 -0.316085968286351 -0.251799930014368 -0.227731823735461 -0.247862430634946 -0.272620469119249 -0.23007711061254 -0.165938608432726 -0.152142315942409 -0.15814730448207 -0.264717939556054 -0.381116214166584 -0.378543035232414 -0.199935503058311 -0.372868425167164 -0.395917810606766 -0.210211754691954 -0.264590526643702 -0.547198120702577 -0.503031243609872 -0.681323312646582 -0.852405200688899 -0.947063650066386 -0.968181642776446 -1.093996248875 -1.24037612874125 -1.34672400615509 -1.36017540053806 -1.32966041908613 -1.3231599271902 -1.35287896038841 -1.38847637896175 -1.38146622888815 -1.30410227618532 -1.23429002882144 -1.18683839031868 -1.1568477115104 -1.09260257023277 -1.07024717010699 -1.07308088401957 -1.03078945218699 -0.605507965982435 -0.213487002691329 -0.0230335258297451 0.199403019649613 0.442214869251629 1.19936068264876 1.90751527859429 0.633655893990717 -0.634344562702391 -0.642214024380571 -0.615535930288167 -0.672650895673307 -0.704093242329983 -0.687692386313455 -0.670947950881995 -0.678938290044905 0.208657607791145 1.17678920407786 2.63574080280384 3.89769137348497 2.60170057808421 1.61461578188452 1.90536411884156 2.18877314801143 1.15803377724604 1.28174265617691 0.508587989584888 0.551533481441666 1.72247121189385 2.89938998057248 3.17389661353647 3.49826805664612 2.83136785752355 2.28832404654934 1.72417582942948 1.07742034678949 1.45416068337626 1.80732124828696 1.69560921648883 1.52777349857178 1.3183829669628 1.425958266389 1.36750969788272 1.17066309951198 1.15277600851149 1.4404204485746 1.59919602548726 2.47126738845813 3.59678502368167 3.07404978068056 2.53728561820224 2.0613402094229 1.73184149840649 1.41073446754025 1.14151039026897 0.66912566259203 0.282973045382185 0.363397111928843 0.429935926898047 0.437839025256562 1.54643155398731 1.51343402262682 1.4157828705163 1.39564476261613 1.07377960412346 0.852007714776663 1.78204376640716 2.68613185609251 2.41052808181126 1.72374313849857 0.978316114573025 0.713185336203016 0.53044774676682 0.371957105844009 0.221784475778911 0.435905413967453 0.479754173746922 0.580711664968088 0.513166270287471 0.510864524129417 0.488546167236406 0.533474185248144 0.542002969426514 1
-0.693032928068696 -0.638206965974213 -0.444218894094878 -0.274775087120496 0.217300786241165 0.813075854182171 0.498072774067751 0.131840894204342 -0.287302421997549 -0.370860517307087 -0.475716525415371 -0.432364356602187 -0.428504263141796 -0.416610905731987 -0.401868916820864 -0.398749278769634 -0.351146187157211 -0.388025305631395 -0.441634729461138 -0.394181421572721 -0.303553040717799 -0.273403691998622 -0.229317793405942 -0.227731823735461 -0.247862430634946 -0.250560822258622 -0.382174256138144 -0.461357395610733 -0.448890486356396 -0.367613932935143 -0.368914810581834 -0.381116214166584 -0.461448277929703 -0.458302650294897 -0.330057826200435 -0.230232937815792 -0.447555786527502 -0.0718424608767667 0.22418248997947 0.0212958684398577 0.355375216172415 0.101082838521056 0.507232991498685 1.06911793825849 1.24550303821894 1.16091865106789 1.00021638428237 1.24999359434923 1.50629566524146 1.96665030098306 2.55040339900973 1.30665515371934 0.0402277825263719 0.907788407999039 1.74934649048813 0.957419253520898 0.135158170923502 0.224748807977548 0.260320787681676 0.192479315232832 0.158155258741085 0.128477426800432 0.119400148229639 0.147278552192503 0.210231966259036 0.257025667129009 0.309531610712549 0.33956845281982 0.764732003071348 1.20399650063571 1.45001790762872 1.59797867554287 1.86695823914051 2.07420672740469 3.44016907030037 4.36350546724047 3.338263506503 2.76253584180835 2.79415090745239 2.83698719757142 2.25209382754335 2.09012603792162 2.10866440698016 2.09493761771557 2.08775520360308 2.13971282322356 2.51709509342781 2.44142714682538 2.21182100470627 2.27110401363891 2.2990682805609 2.2460785109507 1.81569897731242 1.31870305126906 0.513925683538662 -0.236300171746707 -0.313297920848433 -0.395009676714958 -0.474449331746437 -0.475206299860298 -0.480384811790666 -0.515511373602419 -0.586737204694078 -0.275493458554043 0.00104717679031553 0.323210918680175 0.637808192645598 0.858797199201396 1.07722368314297 1.33725506701454 1.4878263357889 1.26054754960822 1.00943588693831 0.862571411053047 0.678267070427888 0.76943521698162 0.860441077200187 0.372048315429415 -0.0799158546340745 -0.0553850044318626 -0.0515184695970932 -0.0355956112170994 -0.0303540512215974 0.475206321714764 1.00405385345215 1.32532719248985 1.77254847925849 1.96037611301883 1.98517485482652 0.948742603322508 0.993332289913929 0.650301664237205 0.307122365394817 0.15044862993094 0.0218266103459693 0.0493582636480005 0.108486077141146 0.0991693606380211 0.332772068931592 0.581876854456882 0.206897630487281 0.421558309607342 0.631077458171742 1.20446677118052 1
-0.486461935709673 -0.234302176491558 0.0533716074582562 0.477253688118941 0.620135600958016 0.864761248170708 0.937683435825375 0.991468577318164 0.556451353670126 0.00181160057302848 0.00585240013692029 -0.385519101272094 -0.378635232517535 -0.365735761205693 -0.350657302641922 -0.326258562770609 -0.313573701683412 -0.292452570254204 -0.383418507342497 -0.373877327744393 -0.365014848737151 -0.358768244574081 -0.116907110363814 -0.227731823735461 -0.247862430634946 -0.294680115979876 -0.360446092491629 -0.334749343963015 -0.342908996922829 -0.367613932935143 -0.368914810581834 -0.360465726945035 -0.233458860512158 -0.286057885470507 -0.287247227233706 -0.292364765112407 -0.319755154000669 -0.422293489543922 -0.547198120702577 -0.673083279950324 -0.832508514766019 -0.93104338948972 -0.966985521868647 -0.44579713481877 0.0642852609117042 0.340964336011112 0.576622265032686 0.96504064730913 1.370712107425 1.43893330192455 1.59497309014212 1.53323700823678 1.57035608294709 1.63299846838735 1.02457648579754 0.415193182664914 0.316038994464248 0.18442172497111 0.285908633023766 0.405494398275316 0.230947792063212 0.00974449561496871 1.49255964577863 3.07451739319989 2.77669231269213 2.41393519773364 2.60731807495288 2.57002802187928 2.13010813932792 2.1563900635699 2.17633676485474 1.48730294525132 1.02733236191635 0.962886739510823 0.623390160700364 0.219690921970211 -0.100040214559835 -0.363920074568585 -0.43105860692389 -0.533889914785482 0.0612095208163361 0.573352401299188 0.67143204306558 0.776950435067737 1.49083098664465 2.11365054766663 2.2012907109727 2.30194390867401 2.38497982615105 0.407822800165108 0.424379462980893 0.421717073282042 0.440013566536445 0.415165012633829 0.414797283370467 0.541666495386701 0.6709026993261 1.03181930483691 1.38170601056052 1.87067498393634 2.27237152376234 1.68917034729566 2.28700445722667 2.67977845269909 2.72692891404246 3.41522625350599 4.04891028034384 4.14011017933191 2.83179593293619 1.84028910846233 1.63349991746262 1.60946975468982 1.44172533453472 1.31823718264961 0.935987080522977 0.616618627952888 0.560713594314074 0.569286413391141 0.630688753532956 1.5623514333345 1.61229701290534 1.36665573975954 1.0510090235478 0.869418551727173 0.745324145611665 0.665864595961748 0.56389953658006 0.47427322458829 0.493776979792512 -0.103124196013316 -0.0864054862546684 0.142660253003198 0.169214186629769 -0.0744488065637647 0.0299691800087144 0.112883710222547 0.0777905143136802 -0.0699794451881571 0.214192262131529 0.524618034315706 0.814831417771553 1.06910760002162 1.22754190381595 1.30638427914267 1


==> anc/standardized_instances/art100.txt <==
-1.3240053132897622	0.7628409153904057	1.0
0.6375619930628589	0.006948078107611085	-1.0
1.7197830891054686	-1.78775076681219	-1.0
1.0554373561343102	0.8356822554827189	1.0
0.6612095630362095	0.8151721356710613	1.0
-1.378439638789858	-0.6174823231806938	-1.0
-1.056103182253183	0.5989930130663964	1.0
0.9097368626942214	0.65944137779399	1.0
-0.591473687421967	-0.24545551553505884	-1.0
1.1395369262383384	0.9412697264427312	1.0
-0.5774544867977139	0.9378510538054134	1.0
-0.0053714914039618405	0.8925548791206103	1.0
-1.0735130569960243	-0.09048545015465313	-1.0
-0.19523667870959924	0.9529273500487305	1.0
-1.1578309788926882	0.6444960116147042	1.0
0.5723073990488386	-1.4943565710089894	-1.0
1.3578677309115768	0.795507277126213	1.0
0.8123225993595684	0.8962818637078884	1.0
0.2540014018727499	0.9517921739255282	1.0
0.48516953317854317	0.6539358274484576	1.0
0.10624822056252757	-0.6547526138474524	-1.0
0.24439196178577569	0.7477598948425651	1.0
-2.0995251134074966	-0.14101399466866593	-1.0
-0.05804487806414314	0.6902620406247328	1.0
-0.22360085444434907	-0.9088295980773728	-1.0
-0.48501596438447886	0.7559245565369742	1.0
-0.6869693113154298	0.9761861504919749	1.0
0.3283808895116006	-1.2641358106472167	-1.0
-0.06637093793596557	0.6489837637536178	1.0
0.8257189560197536	0.8936264941865122	1.0
-0.8558019600915122	-1.2400485293522052	-1.0
1.4741960603344126	-1.3700219525623238	-1.0
0.39706072438935386	-1.4155027292600775	-1.0
-0.22760150314519106	0.7062074121788545	1.0
-1.2843803788637207	0.7070126663031433	1.0
2.2710414679162936	-1.1381648530938662	-1.0
1.7672842605665195	0.7069352996964138	1.0
-0.03300748541319381	-0.9011368852348738	-1.0
-1.3248767139311293	0.6960869628420332	1.0
-0.8659364395766668	0.9417901628694336	-1.0
-0.5266468892518161	0.8222163049884044	1.0
-0.5478341243798341	0.9001100219943012	1.0
-1.93833319758276	1.0916525579987222	1.0
0.19380808850150275	-0.2348936414943546	-1.0
-0.029841519912935124	-0.2571205927719406	-1.0
0.002982112690992729	0.9010723272435566	1.0
-0.20708798260527486	0.608263183408335	1.0
0.5754987688337931	-2.2638757869382857	-1.0
0.4823968412526276	0.7174837534497484	1.0
0.32451448953912215	0.5892555659298362	1.0
2.630856678761844	-2.3549305519308352	-1.0
1.0189818361731517	-1.3001820918912106	-1.0
-0.3974536608140591	0.9474557616023584	1.0
-1.1551012940554781	0.8245916871025536	1.0
0.44043811473148037	-1.0191242646153662	-1.0
0.8618427154686071	0.7720025152744642	1.0
2.18237256073685	0.7742228739623896	1.0
-0.4781973740220864	0.6560064383876204	1.0
-0.5221532791115606	-0.8824547263592937	-1.0
1.4863051624216006	-2.0956425867199244	-1.0
0.4216993879232945	0.7662594561333534	1.0
0.08284519900028178	-0.5646551909389811	-1.0
0.9757226852636157	0.7147549777619174	1.0
-1.96535384025992	0.023105246026898136	-1.0
-0.23097657431970114	-0.37115540300429806	-1.0
0.24616106098638418	-2.4145716319407984	-1.0
-0.6870062922697441	1.111805087422071	-1.0
1.064966541237763	0.7264250432908547	1.0
-0.8537823248257687	-0.2399041433770571	-1.0
-0.4947335667166216	-1.0261255576852768	-1.0
0.3233815436332856	0.7160580220389129	1.0
-2.489840683151971	0.0839988050753539	-1.0
-1.4582105838732682	1.059536687870039	1.0
-0.9508655615610789	0.8794952000396293	1.0
1.3962142807898477	-1.109330322056305	-1.0
0.6839361676956707	-1.7393827720853436	-1.0
-0.12203095770405235	0.6177006339156038	1.0
0.2974462506041381	-0.7245395201059062	-1.0
0.3745710935393903	-1.0406042646683067	-1.0
0.2597753361089613	-2.2410163051825727	-1.0
0.9994384512467029	0.6358662517150043	1.0
0.4074023735077316	-0.054746129567321083	-1.0
-0.5597054473660191	-0.26475974527310703	-1.0
-1.3718813605165314	0.122214143093364	-1.0
0.04933498962398674	-0.5559509802736948	-1.0
0.15796698721232216	-1.7675352443410244	-1.0
0.8360971478543788	-0.5542610481382699	-1.0
0.9215416303909671	-1.4670378675292104	-1.0
-0.10646037077497802	0.9119810987230238	-1.0
-0.9660230308937371	-0.5803640089746492	-1.0
-0.9344677316805237	0.9044522881815963	1.0
0.497884906318547	1.000687009623119	1.0
1.4334143765783078	-1.249244244609539	-1.0
-1.7043103399800372	1.1325172829339842	1.0
0.5361731111049758	-1.4686928384860676	-1.0
-0.9037391055785104	0.670683580080357	1.0
-1.9580061067559937	1.053779680097394	1.0
0.2341164245224727	-0.6626924247515441	-1.0
0.3851246157815192	0.6217999869384243	1.0
-0.6738656706727333	0.6000086637642207	-1.0


==> anc/standardized_instances/art150.txt <==
-0.26775642585619835	0.7215231449745261	1.0
-0.4676426877438026	-0.5116263449125499	-1.0
1.0835585253367177	-1.0769144530850243	-1.0
1.3072472985842698	0.009557209984873605	1.0
0.9726692889185646	0.4187359614810848	1.0
-0.2099082249562394	-0.6894154393508048	-1.0
-0.4139026829550122	-1.7025121951646025	-1.0
-0.09525208627449856	0.6830653304370209	1.0
0.27147007813415047	-0.10146066259298646	-1.0
0.042423095610548	-1.1061353705818748	-1.0
0.2570775216902963	-0.783252910906468	-1.0
0.6848607240991359	-1.0413449142724898	-1.0
-1.91327112016646	2.7671718520462214	1.0
0.4313133235619952	-0.4498011728137208	-1.0
1.1367502348317753	-0.4171099355020939	-1.0
1.6064779397798528	-1.7405502594057125	-1.0
-1.2610065861242383	1.4583145230591383	1.0
-2.3005216433457036	0.04516071939846918	-1.0
-2.4970167088943347	2.0984538719211434	1.0
0.4484028810585963	1.7363371122243623	1.0
1.0582105092194398	-1.466025703641986	-1.0
1.9939720611115532	-0.16234299182395404	-1.0
-0.8578324521841899	-0.04011239213289615	-1.0
-0.13263044923383951	1.6462834584446666	1.0
1.2943875618130076	0.8229307822724377	1.0
-1.7184418416274023	-0.3194814125678883	-1.0
0.5743239405322289	0.4743400328701882	-1.0
-0.6201228914581722	1.4860409412780808	1.0
1.5751390155971048	-0.7749297517435481	-1.0
-0.9936457928447278	1.1721372679828839	1.0
0.43863087341486096	0.43811089507793155	1.0
1.4362326903263047	0.3952642472705796	1.0
0.3493425190607766	-1.7910630530664045	-1.0
-0.5296458013575074	0.2579862161149773	-1.0
0.7585966759140305	0.8415433308703912	1.0
1.6668008814933848	-1.5360207820918892	-1.0
0.4463253031476006	-0.11758911886219044	-1.0
-2.0105830032285277	0.3059849138528651	-1.0
0.9884089134863667	0.3424574368787419	1.0
-0.020017919615389165	-1.2960652430424795	-1.0
-1.2523964078640861	-1.1575938542667907	-1.0
0.307017928927221	0.3230634217028449	1.0
-0.8249156063221366	2.395433755426344	1.0
-0.877139425324838	1.1420032224846182	-1.0
0.24754273085843456	0.9399640597735621	1.0
-2.148852170789986	-0.5683695051134633	-1.0
-0.7807230855121913	-1.060813307986797	-1.0
0.27435916212722905	0.5281599457983276	1.0
0.7396454628654104	0.3986739748346227	1.0
-0.12265959448576583	1.6315746261678965	1.0
0.7082473799193937	-0.8533003162971141	-1.0
-0.4172433294532315	-1.045145937188288	-1.0
-0.10990783655840126	-0.6064198432608287	-1.0
1.2463798590128163	0.02449086725388444	1.0
-0.3146755052766934	-0.6400008628731556	-1.0
0.21154339477381448	-0.09657235701538774	1.0
1.0330726666290657	0.14700760981548386	1.0
-0.24442479622700963	-0.10460432973988691	-1.0
0.8054467213396922	0.9460921875736077	1.0
-0.15666281420554284	-0.361715467793306	-1.0
0.8885169252167309	-0.26837794842797646	1.0
-0.039508346837768195	0.9667177098810423	1.0
1.2512565195608627	-0.38642723033103277	-1.0
1.5312538032654637	-0.1705595288194172	1.0
-0.09472684493426238	-0.04295039407628769	1.0
0.8002094335638124	-0.15324631754095813	1.0
-0.45842960606256217	0.8573438190383205	1.0
-0.7502631013447172	-0.8793319610610952	-1.0
-2.0115848506031693	2.1647712721952863	1.0
1.3536494615439494	-0.5493142545318607	1.0
-0.9338049932744206	-0.1324782390263893	-1.0
0.6517569215914223	-0.28590641583159504	-1.0
0.23988195753767094	-0.721409455678941	-1.0
-0.7851316015868602	-1.059076649795707	-1.0
-0.9756956209208143	1.3951619386117582	1.0
0.2113947130812568	-1.5300294394484528	-1.0
0.7557480779892838	0.4253795391005016	1.0
-0.18697303797177858	-0.6056178934520262	-1.0
1.231510392567601	0.5174345049273424	1.0
-1.057902374309551	0.9981186653635112	1.0
-0.6758565053082448	-0.4943169971602196	-1.0
0.7707814124037423	-0.5874519280952458	1.0
0.6528580262244127	0.3914308757736269	1.0
-0.44168700348751827	1.1836434078405476	1.0
0.2970161472008941	0.8666869954542129	1.0
-1.33080655997792	-1.9688634334567545	-1.0
0.22051090289431632	0.7548963543458037	1.0
-0.20763192027202795	0.4156206594623558	1.0
0.7527269477855577	-1.2303023639649078	-1.0
0.40353934245877604	0.27879844945869586	1.0
0.391278257627106	1.0297215210443973	1.0
-1.204594578666394	-1.6458359357563144	-1.0
-2.4871968808737024	-0.24660597262035164	-1.0
1.4291666736796715	-0.9544013715081181	-1.0
0.1904259697509146	-1.5288409036733186	-1.0
-0.6145507008249763	0.9466182602304238	1.0
0.5056498562841828	-0.9789005508796987	-1.0
0.7934104254591798	-0.976149525882895	-1.0
-0.6767140432199528	-0.32136959226559575	-1.0
0.43208671260748277	0.5634030265466018	1.0
-0.986504933081559	1.4028421230308352	1.0
-0.32820058237127775	-0.6571233531413467	-1.0
-1.4395973910241586	1.3982715852222718	1.0
1.0411752285468256	0.17070610188668464	1.0
-0.7249017145081984	-0.8711730205983504	-1.0
-0.23975519340590765	1.018567782518339	1.0
0.8004546469663993	-0.7114855704668802	-1.0
-0.5323806875076856	1.1582878313604383	1.0
1.3508464840953376	-1.227692955510679	1.0
-0.7948536517128562	0.13453705932918558	-1.0
-0.5683879162576713	-0.7185509431257394	-1.0
-1.0330100823086006	-1.8597332934350086	-1.0
-2.636554981421508	-0.6105807526630558	-1.0
1.4771948122351675	-0.38910789723085104	1.0
0.5961878221311754	0.3486501504442569	1.0
-0.7657417898333265	1.886158172026676	1.0
-1.018114016162212	-0.403041174279193	-1.0
0.7603584461033315	-0.9827223588660042	-1.0
0.05445465071046857	-0.9669672507150052	-1.0
-0.19719598672900332	0.4621503257600311	1.0
-2.1758516195463486	2.4945695255816713	1.0
-1.2450295928147712	1.6042593162521892	1.0
1.8229553657657942	-0.7161176637659364	1.0
0.6091136696524544	-0.193725327458371	-1.0
1.801898865989159	-1.8768660141513658	-1.0
0.7522638850941955	0.38592655562004974	1.0
-2.1271233908549534	-0.20440579611153842	-1.0
-0.41109467799982197	-1.3864180408256377	-1.0
1.121448198661129	0.5639546847757322	1.0
0.27830128576787827	0.3974931751838026	1.0
-0.21934730653512585	0.8481323517777222	1.0
0.24072371739789605	-0.38801110331188177	-1.0
-0.9027577262278842	0.16622606042351798	-1.0
1.0573629632961123	-0.058179012204044464	1.0
-0.9785844071983559	-1.1038968276783225	-1.0
1.1755427692871556	-0.25044202187128944	1.0
0.09352356020734619	0.4038601947116697	-1.0
-0.6330116143147161	1.582440364497273	1.0
0.6704356928818329	-0.14137944124174134	-1.0
0.14596750760404614	-1.3817988638063803	-1.0
-0.8129234628413328	-0.7047804552722312	-1.0
-0.1730248995798514	0.34582519939333123	-1.0
-0.3300467003882384	1.3121660313146144	1.0
-0.9447319331399309	1.4786267342776052	1.0
0.9366869494228296	-0.33531406064702735	1.0
0.6217647708843747	-0.5213267425190913	-1.0
-0.4536650486328921	1.2188849445398897	1.0
0.2556197274444913	-0.13387639933692067	1.0
0.7505815228229568	-0.2533735659830876	-1.0
0.5988801803226429	-0.7520020898752694	-1.0


==> anc/standardized_instances/connectionist.txt <==
-0.3995513528346565 -0.040648234585751196 -0.02692564765457487 -0.7151051294793238 0.3644560546532267 -0.10125287736627524 0.521638412689464 0.29784322678900793 1.1252715291404198 0.02118590772111279 -0.5673819182074367 -0.6585410790281674 -0.35204301964415774 -1.4143728841501133 -1.2404160926286636 -0.6514132315791815 -0.40291276606643406 -0.5842021023020025 0.011611653619322147 -0.3180918398395238 -0.11959711740742739 -0.4590286846310891 -0.8581647308098094 -0.49322534255857825 -0.01769506188461297 -0.24662866232259417 0.033644819951630454 0.4816872540131045 0.15448626057070128 -0.8865205957506221 -1.7508900609280227 -0.8397765898290174 0.460548423032484 1.5235788728174853 1.7838050249577047 1.7680394552599312 1.2760076071846265 1.271024471557445 0.8484608824046865 -0.2065107585939461 -1.3957406482433534 0.030339021968097037 0.2593283504594867 1.5907705719535987 0.4420615219956828 -0.16488535795660075 -0.20004834725164278 0.688588043468515 -0.3799782450527271 0.8785103094345207 0.5952830423200631 -1.1154318364143883 -0.5976044574485673 0.6808973600395356 -0.29564576921805574 1.4816347027093923 1.7637844650959529 0.06987026742875299 0.17167808256887734 -0.6589468879737495 -1.0
0.7035382222962896 0.42163039299090804 1.0556183232550151 0.32333026827674666 0.7776757065358886 2.6072167467293825 1.5226250801174313 2.5109815121151526 1.3183245596004898 0.5887057861031557 1.932141796763401 2.898194547479943 2.976719272559423 2.9445146539745575 2.079703186643432 2.4383355854708735 2.220237688053852 1.667619394127506 1.156278604231414 0.8348706673926792 -0.3416053767382508 -0.8582181274636725 -1.006818455628504 -1.17906213371493 -1.434181519128 -1.6051360927468494 -1.5304253686149478 -1.7637023404480157 -0.8335325506394081 -1.7170608501934101 -0.5887062193816085 -0.6785345666820596 -1.062149733222127 -0.7331779543705881 -1.0133945523521428 0.1265816499837946 0.08228328480222043 -1.1011786052752879 -0.7140118809267418 -0.6407773283522545 -0.7138397034057649 -1.3069771894458422 -0.7676525538938124 -0.38561286409134005 -0.8933561656176912 -1.0502612601984567 -0.8006700376978675 -0.276618098330414 -0.3074890976968238 -1.050756168578568 -0.2979023813889185 -0.5223490553340677 -0.2568572899347754 -0.8431509432656317 0.015503044016034268 1.9010461252172057 1.0707322902778589 -0.4724064350033612 -0.4445542356075106 -0.4198523346400558 -1.0
-0.12922900635987913 0.6010674918529009 1.7234044836233406 1.1721758008823309 0.4005451072193981 2.09333678674129 1.9687698670585836 2.852369864638866 3.2327671116628496 3.0661053077656346 3.0009922218718126 3.261740160813166 1.998926460814086 1.4348719761313238 1.5990568771074223 1.3555662677680722 0.9881173080822798 1.1605283575698482 1.5079159397045787 1.1405717492506713 0.7322769564872026 0.19362059089303646 -0.8721886671134599 -1.2905734946242147 -0.5824888529842589 -1.9376851900233314 -0.7963365950090845 0.673134926945701 -0.1605281830372517 1.2282010909306595 1.624174259242035 0.30772130667746683 -1.1213684692957842 -0.5736530768436556 0.11848291455542379 -0.3057005327236088 1.0353407504494967 1.581199437357598 1.0659885117179886 0.9015983825852006 1.02781966858921 -0.11640336107021615 -0.24262299043229418 0.06110393994621471 0.09167965346346102 -1.070468487045904 0.1423406010449576 -0.2734060978585375 -1.085353409708248 -0.7206535392607392 -1.0658748952321553 1.0175851832604488 0.8363732058386403 -0.19783319321749784 1.23181204120384 2.8272463499219604 4.1201618594774745 1.3093598729878717 0.25276128232892847 0.25758223313874296 -1.0
-0.835555137471394 -0.648909586660303 0.48173959168848557 -0.7194139900509255 -0.9870789639498898 -1.1493644789261477 -0.19381559109616597 -0.08474716828067129 -1.0008519773737714 -0.6104689372060755 -1.117292242927524 -0.36512828086552657 -1.8126876998804655 -0.429478831911653 -0.7187806561880594 -0.7125963764712617 -1.3179740911486846 -0.8594034358230896 -0.38393178009524326 -0.6325708553838255 -1.3023451469772427 -1.0000302749665138 -0.36612490849887425 -0.7883531548899182 -1.4792013140707256 -0.7034082991153219 -0.7204385895112022 -1.8680899237026547 -1.8069480432716656 -1.0218409871251168 0.5692617194747943 1.3865855723400569 0.9454624995700537 -0.23206176300881076 0.010556115762801958 -0.31746589502732214 0.7395210723792327 2.5498490270642975 3.3228376658434997 3.3972284888965145 1.891326535161895 1.3207214347584466 0.5369882157516359 0.7981114617590152 1.535517390962277 1.5325216972289695 1.649082538498347 1.0627860984421427 0.45085890541108775 0.6584418898893015 0.6704107882395103 -0.13736549568543854 -1.0093406181943991 0.5573258759877652 -0.11178510685245703 -0.1610600354462098 -0.4886351030628535 -0.5498745353508061 -0.6391539150316331 1.0346395314732475 -1.0
2.050789916823809 0.8565372597242128 0.11132695585917997 -0.3122266660345413 -0.29236470205109166 -0.6727959351748141 -0.01373533163991907 1.3172994794977533 1.5105308662427523 1.7722196454885726 1.3535273616870451 1.0375280225461225 1.0830012669755444 0.7126569687658684 0.6470356081685831 0.6640243836005446 1.196068510749497 0.6400222142249505 -1.1719102511886998 -0.37953737564368956 -0.7552950228468251 -0.7641990241468717 -0.2964059108750122 -0.5565269045785105 -1.4706066259452963 -1.9917719555270028 -0.01083304348530076 1.293121099555237 0.3510052048612252 -0.4928199939999949 0.02728400699224637 0.5023399585224835 -0.6267464032379425 -1.3227264147962083 -0.7638863615950067 0.1262021221675458 0.4035902515197808 -0.08452014377554527 -0.21651813610835602 -0.38268608534344073 -0.5351629094405892 -0.20135947756608158 -0.4459998268281021 -0.9774750270165177 -0.8464182171916765 -0.807026122219925 -1.000108718018783 -1.3317602533418889 -0.8065489968009275 -1.1607903783511777 -0.03912903433304538 -1.07381199212805 -0.7537802425590552 -0.060531544271086264 0.24179309000446317 -1.1746376398400922 -0.10745640691290165 -0.4879000550728502 0.44736096175305096 0.5763749709170013 -1.0
-0.02458809804706214 0.20873891976481498 -0.42081514068432924 -0.7862013289107559 -0.6640819434826565 -0.0944689835050461 -0.02671408907820706 0.5709539088079789 0.27516081606186626 0.7132469420687289 0.47427513919503694 1.2507890319423836 2.56711297469374 3.188909774610462 3.317184446524978 2.672727351817998 2.0331956556731012 1.725495997695311 0.8493244660835687 -0.19405582035906516 -1.561678787911847 -0.8844651271396127 -0.23229648777261014 -1.6158848332167142 -1.9281714509086323 -0.5141046198524706 -0.6661674350422859 -1.348265116402226 -1.2557770763761609 -0.3370653153374051 0.250726849562839 0.18220637903828993 -0.4238494222642647 -0.7951672410182821 -0.9743242775204052 -0.3766722343621377 0.07058420148870707 0.3583852322759631 0.4008172193039323 0.10319873301663075 -0.1086819061401042 -0.0789751419146948 -1.2566223945901165 -0.6789117758331689 -0.5158692846141086 -0.3871648532785207 -0.6934573367161039 -0.6749061568431168 -0.7117554964124385 -0.9040438888817552 -0.47320045520096177 -0.9281425371258659 -1.321692188415375 -0.9804525922120432 -1.1300903138003877 0.11854757955899907 -0.36735097246968695 -0.8132660765321187 -0.46077087555952073 -0.06121050463951531 -1.0
0.11057307519032646 1.7385162202323128 2.3025002945677477 1.8723656437676484 1.6636619470353948 1.126631911516165 -0.789216088577631 0.062402983669205464 0.25653289207010527 1.0667350134919724 -0.4336811936532394 -1.319793336350802 -1.5787285471064898 0.4792322026722234 1.0818131328351674 0.7131432464012292 0.3764290355200279 -0.10010839166532683 -1.175018647524374 -0.5333420397994585 0.6346866358356498 1.3680758898254068 1.1700971425924334 -0.4894524017759337 -0.6082729173605469 -0.07295943871314806 -0.5339580061104907 -0.638683123347413 -1.7706483656638616 -1.6621153221520886 0.35893501860645877 0.908500623242517 -0.5859728472528017 -0.9360519833994045 -0.3700889380434336 0.49889843772388465 1.0508002533994962 0.41721963398312417 1.1183562743304507 1.694948420877511 1.244575123563358 -0.24116409158862004 -0.36666843674463084 -0.2946149966022085 -0.4418263237167335 -0.7553854313875596 -0.11589214110466692 0.2132119736307729 -0.034260773047649656 -0.3318659980641851 0.286424531317892 0.6950313900413272 2.0005926948440957 0.2964527429895835 -0.32393202496660933 0.9748459005124513 0.23906968049614555 0.9839938515286029 -0.7040204748396739 0.7556958859172715 -1.0
0.9913007201565365 0.4976630620002271 1.0530097835660763 -0.47380893746961444 0.7325643908281744 -0.20979517914593823 -0.3090020633609725 -0.8652315742228169 -0.26674242733482123 0.5633501016550748 0.3337760727143552 0.4177829415489347 -0.05408288282866955 0.5090959455928203 1.1828220527072018 0.2547005269281766 -0.5865332978548541 -1.2741218799314689 0.6325138216702801 1.4394031438758996 0.6770664961982764 -0.3489479844976681 0.1359320111718112 1.0260121459197948 0.351467256645735 0.516079241850277 0.7550839259745132 -0.35890749535319877 -1.4410306034780564 -2.137098977782026 -1.7457372909735647 -1.770561446479095 -1.5446368123796286 -0.011414581864221972 -0.10046535826401679 -1.0620994705075026 -0.7199395709815457 0.2510712835621014 0.5186446851819713 -0.31760220667165284 -1.0202264681394924 -0.34869595932114916 -0.42292160425836495 -0.5292541259956717 0.11481807874389079 0.5640716401698301 -0.1147393163629275 -1.0603462134683133 -0.6532065697019012 -0.19248933235221294 -0.9072718760688782 -0.5535639385488215 0.18327446810387252 -0.8843414379495551 0.39736749662150816 0.2583513870616036 0.11778554990297915 -0.5033936751423391 -0.5094207954155515 -0.24053141963978553 -1.0
-0.2992704823682068 -0.02848300754426024 0.11915257492599632 -0.13771781288466217 -0.1895109022375034 -0.7711623961626338 -0.7535245056223387 -1.4714902002563084 -0.9280337290423414 -0.44416547744366364 -0.9095651285071614 -0.6070149291069232 0.7821966419804334 0.3853747249217762 -0.7265881089317916 -1.1413092579333737 -1.4487514471222178 -0.2787209563182888 0.9142122395907712 1.6390057229167612 1.4430144311925353 1.037050296897504 0.09706567341598028 -1.0231139146989383 -1.3834319321016553 0.15521910325546734 1.056635679001046 0.17444120937293203 -0.6528686379476949 -1.9141381987052581 -0.9545528861481339 -0.13839729380784782 -0.486465954670017 -0.3152921338924277 -0.2002686345668712 -0.6309558712488457 -0.49097179755992915 -0.3156216736812737 -0.7945776695612982 -0.1795794984538958 -0.19596991368374722 -0.619604974161112 -0.24839254607472844 -0.7834465161719233 -0.6527165427012217 -0.2509531760105429 0.27030414737803043 0.4011140012355561 0.7185111418021157 1.7221059176911948 -0.832144130149431 0.11235357003259129 0.29685685727513655 0.4886750515145596 -0.49364955945793115 -0.5804714579540232 -0.22874053750606818 0.20931284805415376 -0.3310377559434391 -0.8581923490851608 -1.0
-0.5565127153038819 -0.6428269731395575 -0.23821736245861522 -1.0102620786340575 -1.019559111259444 -0.6354845189380547 -0.26195406764717827 -0.7663466721124997 -0.6926445076919053 -1.3659191826738935 -1.1777219489407205 -1.0349682298417018 -1.043253647292498 -1.265054169547129 -1.4658562906039294 -1.1426018595860232 -0.507078450766283 -0.4941292424448221 -0.7033195035857864 -0.49517711072854803 -0.008787390771202226 0.5520684222883396 1.0951692543415013 1.2544846710910733 1.0038450124521374 0.23085606438950795 0.5171885646558815 0.831195478108596 0.3706153755229125 0.4934749391053827 0.36736682398648124 0.25601103686357385 -0.5199585185149543 -1.6153331874339243 -1.4242126896917997 -1.0400868571650712 -0.8540612046828941 -0.9533865881868994 -1.29005726966382 -1.4924784302813403 -1.3312998373050933 -0.809122464805735 -0.6262984406541728 -0.5691126960528945 -1.0579695340413198 -0.6872795927535708 -0.41216809973169144 -0.6443921523602888 -1.1912990866130297 -0.04577705265539996 -0.3563350726595996 -0.4599192889045603 1.645647728683896 0.9555006579323583 -0.125928234726734 -0.24843741513533765 -0.800508581730996 -0.6893171159762069 -0.3796876757994697 -0.49955051908462034 -1.0
-1.101517446099804 -0.9773707167805609 -0.7468826018016756 -0.43718362261099786 -0.7976114379774903 -1.2918262500119555 -1.3327015563059437 -1.2666571887420803 -1.2337010272707853 -1.2160223422602399 -1.4111316884166918 -1.0779066881094055 -0.9308963641973974 -1.079777070611181 -1.2560309981161282 -1.2399778507522918 -1.1339733926277833 -1.185965463901037 -1.4862468306337717 -1.7275226704282445 -1.6499377631624548 -0.9902366183710137 -0.8365278005127489 -0.42740848668354964 -0.041023501082207196 0.2016999173601853 0.2580744061012827 0.6824326064258717 1.3765754067000973 1.5492464489902829 1.1510562906963364 1.3250033419253295 1.7400614418042895 0.8768095324093782 0.4236952595281065 0.24689196773466984 0.1290796180562734 0.4162782835558094 0.588636214058242 0.35736250058835406 -0.5392636883184785 -1.349752297052152 -1.2061387827188168 -0.6555982725921516 -0.29043491259620746 -0.6857827611352413 -0.9482316046405102 -0.610666147405584 -0.8121250850590739 -0.9627288007604803 -0.823796602825048 -0.7512581989089283 0.18327446810387252 -0.7882302836870672 -0.5219358152064848 0.18844948331030117 -0.6272455380264724 -1.1851129581998543 -0.42833759565550034 -0.579248703529185 -1.0
-0.7352742670049445 -0.22920925372886225 -0.7025374270897166 -0.4867355191844202 -0.7109977118186791 -1.600493420697873 -1.6798833177801495 -0.9052564155531831 -0.5571686968427334 -0.9303980145068593 -1.368830894207454 -1.1845371928075359 -0.5028008931641661 -0.24907744610559845 -0.6499774788839199 -0.7552522310086981 -1.02524570713816 -0.6416954171044581 0.30146961192095845 0.8005222312288598 0.6848426173657308 0.8901454479650028 -0.4638917787300372 -1.2884774164116342 -0.3197369588639887 0.5393196489026362 1.2153686044778005 0.7323019781831482 -0.04996019951922861 -0.5532146653181418 -0.517504307283642 -0.8529392039634631 -0.657811969702812 -0.6031304998649365 -0.4520978317496551 -0.43663762932945105 0.14871736504681343 0.5551274715847095 0.3434140949018111 -0.331067836741678 -0.6505705435754731 -0.8489270788282735 -1.405909646838103 -1.356507466805958 -0.7128764484303391 -0.5578036577680754 -0.4064039760229945 -0.7536001684040944 -1.074201233191955 0.09359961305657216 0.227991840047211 -0.01250596282642372 2.2419552718330316 1.57335807819121 -0.26735951346950204 0.6253363817559402 -0.9044664079537101 0.1938192279846649 -1.1418697535439497 -0.4198523346400558 -1.0
-0.9271159322451089 -0.9074206612919874 -0.9999109516287364 -0.6224646271898817 -0.736260048614999 -0.8474812021014595 -1.1185520585741908 -0.4590971548411574 -0.652848488254961 -0.6283670674047209 -0.9541320366918936 -0.9211813154322874 -0.6108914439898324 0.2543399345558918 0.012192106943862854 -0.45752298368174404 -0.08243221058478173 0.7316282291435299 0.8637007991360625 1.1611808109489627 1.3932472557208273 1.4119514713732473 1.2061586930875345 0.5489447447364645 0.0322359834155006 -0.7870737645038144 -1.6042831051478335 -2.581475512908446 -1.002096570795187 -1.5735667439036773 -1.4707667488583913 -1.4833344023310155 -1.1917513933177537 -0.7288430392203997 -0.5557694520952559 -0.07570667607682531 -0.10699117023426191 -0.8507793916096105 -1.1425211692267887 -1.1350781655060918 -1.083495627969784 -1.1548879179567402 -0.7748644984468552 -0.9940200938327234 -0.8556735873038483 -0.7059899879826886 -0.02597181124899409 -0.35691811012732994 -1.0240164388686375 0.4530446983137635 0.11112645750584872 0.43490736325171303 0.28265905862872837 -0.29394434747998577 0.07207555551314143 -1.10473573608879 -0.3326983637287823 -0.33296385437796044 -0.3310377559434391 -0.6589468879737495 -1.0
-0.8791555159350678 -0.9804120235409337 -0.4834200932188597 -0.10755578888344855 0.8029380433322085 0.9214191222139891 0.2831537447609204 -0.424958319588786 -0.6985715744165565 -0.13989726406669445 -0.35059034788509447 0.03205245811073116 0.9528659327578014 0.01360159876740691 -0.1468847427096795 0.6640243836005446 -0.05239903871876679 -1.131538459221379 -0.7864691055650761 -0.6577597085706264 -0.9909114942206937 -0.7070040696291514 -0.022338127112243623 -0.8910609873063644 -0.30500320779182427 0.7146790839340719 0.5400395770638463 0.3079896964517417 -0.5589901613757883 -0.5400459023991472 0.15704012311814616 0.46285211611914656 -0.1593067078368618 -0.18697864544685172 1.3447479761059997 1.4849117043383133 0.09189324609546333 -1.2847419386016303 0.21450883308652077 1.6842881304054085 0.36173601370919434 -0.2797805081776499 -0.19502415638221154 0.6845521395205122 -0.023351375073532563 -0.027176849070293472 -0.8594640995265768 -0.6042421464618308 -1.0407447036430766 -0.9994068706846836 0.21964431272282803 -0.7824730821236819 -0.17167049805632745 1.1614531313519756 -0.18250074622384116 1.2195025636420092 1.3826057689460016 -0.4104319547254053 1.7771254378178885 0.7357713398061305 -1.0
-0.730914229158577 0.14791278455735976 0.4321773375986489 -0.1937330003154875 -0.2797335336529316 -1.1714121339751418 -1.1136850245348329 -1.1830759024345503 -0.616439364089246 0.02789770654560464 -0.5439654071273229 -0.43025160923821026 0.20832115174153362 -0.5769691540909274 -1.273597766789525 -0.6010017671258477 -0.19115989607440503 -0.2737382023687426 0.34226731382668457 0.25514539480555026 -0.11259860835671877 -0.6537265777496308 -0.8096819795886179 -1.2725472219960223 -0.12615184061026993 0.8203172978084309 0.7983376280324465 -0.8284403091017973 -1.2883216149210885 -1.5708421722652648 -1.6356553874010507 -0.34053743944397596 0.08145143226587542 -0.4119607417416289 -0.34881304580832895 0.09887611939763079 0.7783787419562592 0.3447356510799017 1.12842699790977 1.0693576905409299 0.14029395430317332 0.01132786303195941 -0.08251782135474334 0.118259625311289 -0.5403299056248486 -0.6603366236236411 -0.6957629861995827 -0.9575621983682607 -0.19317928840482243 -0.27318108618546005 -0.69023616563492 -0.5327540164056522 -0.7111868466198312 0.8868498334591526 1.3449570641980548 -0.4930940782648953 0.6202483766460976 1.8051557152115187 1.0960265598334593 -0.06121050463951531 -1.0
0.027732356109346355 0.7014306149452019 0.5521701632898324 0.823158094582573 1.5571992419651894 2.117080415255591 1.555071973713151 0.8063941519277817 -0.2718227702416651 -0.917720172282819 0.08752502071057963 0.8178262444097061 0.03125176256001451 -0.08513159211293375 0.017071764908695452 0.2370349710086323 0.5619504009708537 0.012195216582136298 -0.2720295120109654 0.30628639976057004 -0.8392771314553328 -1.6663906697243398 -1.1739036395891393 1.0222392051371498 1.0709654340031103 -1.0051110379404908 -1.734452265114632 -0.13829891859643137 0.6706092628793603 -0.7307659170880325 0.06897460026013476 1.2088902815250424 0.7862514714375987 2.1053244859727664 1.5230786364766042 1.2465682357340557 1.6616595321265097 0.47275930919468406 -0.12537808771551406 0.028576699711908588 -0.048927699633717646 0.06836133984037263 -1.3986977022850602 -0.20587327458801413 -0.27721295529310475 0.01997334690708348 0.03166942583797571 -0.26698209691478403 -0.18760320014667606 -1.0287493266240462 -0.0558240889818113 -1.07381199212805 0.6518018234353362 -0.5273571506888852 1.6843921331806984 -0.10863360763273315 1.278647942723287 -0.4724064350033612 1.9555084772900007 0.15795950258303731 -1.0
0.26317439981318475 -0.8161814584808047 -0.6451495539330635 -0.1506443945994681 -0.027110165689732228 0.236245842229865 0.7552560465786491 0.22721115385306712 -0.2658957035170138 0.6185360031008978 -0.02426993541383362 -0.1897962429390703 -0.18706270522603538 -0.8567131949185594 0.14101507721544346 -0.20546566141507522 -0.707426318783876 -0.8892999595203666 -0.9927889123454635 -0.5734152153239144 -1.1402130206358183 -0.020272869152685336 -0.24672110797065033 -1.3966350521807898 -1.7161691438147075 -0.5914317924085016 0.4584288184639726 0.0003210300170164866 0.23543036925936722 1.2944990007987005 0.41467862084105106 -0.3414776261678648 1.2512641694586115 2.0220941150891494 1.5130209419654637 1.4055903907423102 0.8987121703238239 0.619609975855758 -1.0100911541587365 1.66913929657663 2.5949030254968983 1.897591288726876 0.6963721903738826 -0.25400437805334003 0.26819278345988223 1.3603860611210852 1.2432882294060799 -0.3617361108351448 -0.8455816146079523 1.9421743372364138 2.214703343250367 2.20375074542109 0.7227908166673765 0.6122465355663298 0.22764996213018643 -0.5979469338918488 0.2910485936075026 -0.9991895173659866 -0.10400479661529612 0.03841222591619049 -1.0
-0.43443165560559555 0.6771001608622197 -0.15735263210151335 0.5064568425698295 1.1475884953391449 -0.4014401807256561 -1.0536582713827503 -1.329048853168828 -0.6291402213563559 -0.6686378603516727 -0.8483800511688 -0.644943900576728 0.5596154419249493 0.9223126333512834 0.2766695686377895 0.8514516232347342 0.8615217861660399 0.8688456071387239 0.8194061513527027 -0.06276846435513346 -0.26889864382255196 0.04671574196053526 0.5526432613374245 0.4315643648319543 -0.3987262354453164 -0.9028532469101114 -1.1590964169855227 -1.8947150967595057 -2.3802326068707744 -2.3596056615857255 -1.5124573421262797 0.048229770884111976 0.8755649750240979 -0.10721620668338532 -0.553448445669608 0.7296513500031657 2.178508319941363 2.359225565533096 0.15710570868439921 0.011744662124377232 1.876680896312291 2.135824874145352 0.17566979364418983 -0.5427909988452945 -0.4709146297835594 -0.2382301072547427 -0.5009356048456248 -0.13689607780378035 0.0019838006303018844 0.08626399907173156 1.6637665398410881 2.0476763293473215 0.3394502532143605 0.14542092914853086 0.21350683425590972 -1.0173583563996622 -0.5752666249151154 -0.6583298758372289 0.5284441615131021 0.1978085948053195 -1.0
-0.0943487035889402 -0.8891728207297509 -0.765142379624247 -0.5621405791874544 -0.6135572698900165 -0.4896308009216324 -0.3106244080407586 -0.247200936033335 -0.8348941090835357 -0.41955554842052645 -0.5175274107465495 -0.8102569649073865 -0.9756970530264565 -0.9877479852844435 -0.5162748506475068 0.6760886656919408 1.0151091460884456 0.4127319763725767 -0.7596591871698845 -0.9176628755435261 -0.6456517143857181 -0.26237206019344733 -0.27557034836673117 -0.2320539972710437 0.563878834602776 1.1917412577906767 1.1431430831169123 0.9406545228978729 0.418180470319345 0.8749149684831529 1.6059053475853204 1.3922266926833906 1.2129176108535382 0.8889472948299053 0.8948595639346055 0.8059364410691781 0.8677931644238247 0.8685971638804635 -0.1681786629276222 -0.8842808054518747 -0.5211030961449687 -0.4467222475856093 -0.18636982291856008 -0.2728055903444827 -0.4094325283241318 -0.174614763475742 -0.5482014192569401 -0.7102381620337598 -0.5416848045389729 -0.18515371836737235 -0.9657045673395591 -0.5223490553340677 -1.3784833830010073 -1.255055890104866 -0.35221828071516303 -0.7552262173322788 0.7242062028688117 0.8135640307642241 -0.15265471647132672 0.4568276942501545 -1.0
-0.7221941534658423 -0.7158183353885036 0.5286933060893835 2.570401056367164 3.271429238858328 2.5665133835620093 2.805899721828164 3.2514410767269313 2.7120319637113455 2.8617683213311014 2.6225511879641705 2.0873733271914747 1.9477256735808757 1.4312151912839035 0.8680841139754996 1.3788330975157645 1.5709129089759613 1.270915521990563 1.23049156674564 1.4245188215382445 1.519998030750334 1.167893549013385 0.5486364223935244 -0.5267625939598669 -0.897218146720221 -0.45494722008282995 -0.6420922612553236 -1.25486569980597 -2.31097115304439 -1.5549488377078577 -1.423923385636045 -1.787954900871041 -0.7903260266545201 -0.8770971373568425 -1.391331765328456 -0.8734741458318401 -1.0136701270315391 -0.4474107335053144 -0.04380522672302576 0.046530873138608576 0.09284208443045454 -1.156670214107003 -0.8650138053598907 -0.5713688415278316 -0.5528907650627962 -0.8160071119299015 -1.327510944672771 -1.0218022078057933 -0.4106467304725325 -0.6106193294881296 -0.0641716163061944 -0.4391093667613911 -1.0235384168408073 -0.1566426985335744 0.39736749662150816 -1.3319169232805221 1.781110769466406 0.22480646812364294 0.5933107213211428 -0.04128595852837411 -1.0
0.7907389792236372 0.3790520983456895 0.9930133707204847 1.536274519182696 1.8603472835210284 3.433155824334007 2.9048627472951107 1.193693351859857 1.7357594017795006 1.250190848028086 0.49920239292548024 0.2911144896592093 -0.30724233081509866 -0.9475233519628233 -0.7905116282710986 -0.5837670784238533 0.11943632436273609 0.5522490869598687 0.6589351905235126 0.8924997102897538 0.866415046625791 0.6151395707633602 0.8639746472784642 0.26932791117822097 -1.0772973264911225 -1.8603580174673005 -1.4810508596620242 -1.3322054882092045 -0.8064121018519687 0.2142063461680866 1.126229308188493 1.3809444519967233 1.7143352695755696 1.66359663216857 0.8209741927181513 0.7634293256493105 1.1477355151400346 1.8273625741003596 1.5247099707559943 1.2365559305770741 0.6892124983863525 -0.5893059396066423 -0.6061049959056529 0.29047872989815754 -0.045828702488807264 0.027457504998730623 -0.7153610068091524 -1.1326162240855373 -0.23221190621184726 -0.21449617430673473 -0.44815787322781275 0.6117917014686508 0.15487887081105645 -0.6234683049513733 -0.7199396054463602 -0.4930940782648953 -0.5059614074333059 0.038883027289775225 -0.8337535944557556 -0.7585696185294551 -1.0
1.623506207879806 0.5797783445302916 1.0530097835660763 -0.3596241323221628 -0.5305524489878224 -0.4658871724073311 -0.7243223013861906 -0.25661854575812704 0.4851483228780828 -0.182405323288477 0.3843859515004071 1.164196474435848 0.6499279416279735 -0.5983003990342108 -0.17665065629515853 0.10949827461387332 0.6376035807346129 0.8696121846694232 0.40326959191429457 -0.2948112331062685 -1.105998087499019 -1.6569887593926593 -1.7581007576097774 -2.1130745852408177 -1.747683000274615 -1.8012006176976594 -1.6475368072057666 -0.9657923923315852 0.23751655762763157 0.755942006939134 1.3637251597257891 1.6879154173464712 1.2342751877981357 1.261316506231088 1.3594476834684357 1.6397590533678306 2.203577784184606 3.1080698304618415 2.7669337242650607 2.215619450251814 2.290859562979108 1.8506574901032857 1.5524300088200667 1.1267566526081927 -0.31753992506756795 -0.2921160455146021 0.09392196189190291 0.4557180092574589 0.16369036011654775 0.2256406647837037 -0.2144271081450885 0.07073372574625289 1.177120373352432 -0.9118017677388374 -0.804798372692021 -0.982407404524011 -0.939119016694615 1.2783726328488934 0.47979424165707146 0.2775067792498843 -1.0
-0.8399151753177615 0.30301942933637044 -0.3634272675276763 -0.5212064037572358 -0.18048863909596055 0.05308070797668354 1.858450428833135 1.220768979818634 -1.4436885340870018 -0.1495920845909606 -0.6829537309576748 -0.4366923779783657 0.3149894584773887 -0.9907953059906269 -0.5040757057354254 -0.5717027963324572 -0.5971779663643276 -0.6658426093214893 -1.0685560730275265 -1.8985015526659232 -1.8077930228617791 -1.9837051434185424 -1.9239838898872426 -2.072410667916755 -1.7509571671795408 -1.8713443917102337 -2.4424255959685355 -0.6695345143497965 0.2934264058971229 0.21874729889877434 -0.1352624633892954 0.7637118677636163 1.4735771294728324 0.9544045135977499 0.6960266801374458 1.3945840840710944 2.1200129033737967 2.75600477064619 3.248314311356535 3.470167318442483 3.5749891773124363 3.0465782069297007 2.260642963928873 0.524365810799975 1.6095603518596522 2.9193361916111833 3.5812168056535727 3.1971604120041666 4.075316273206254 4.216214672537013 1.9642775235188767 0.4036924800369592 0.5950106288497043 0.07677010467532508 1.54296085443793 0.9923213764502767 -0.8524874948423531 1.2473853927099157 0.43114432180104084 1.373356815362647 -1.0
-0.7701545697758835 -0.7127770286281309 -0.7886192368246959 -0.9973354969192515 -0.9762522481800384 0.020857212135846046 -0.3154914420801165 -1.0688873845214462 -0.7188929460439323 -1.005719312426158 -1.2237995997757827 -1.345556411311424 -1.1933003987676007 -1.0864811761647841 -0.7226843825599255 -0.5174135269211746 -0.35273075737891557 -0.27067189224594507 -0.31282721391669177 -0.5394484284508041 -0.6382643992766364 -0.8492079633958126 -1.2676636708764022 -1.1379790007483517 -0.9365081495793268 -0.7524244303530242 0.2164529192153472 1.0830780676622995 1.4934019553229143 1.4870353965798606 1.516902957462862 1.4951771389492328 1.4997887011775657 0.9188582093662052 0.6786191319450873 0.7243379605756824 0.7044238224386931 0.12963707843852107 -0.800116567529924 -1.2601963115734078 -1.3160683729015046 -0.529896067931212 0.15691873780627855 0.5612161868906151 0.24373216244914217 0.046167900227848474 -0.24155003795426092 0.4509000085496438 0.5149839203797718 -0.27318108618546005 -0.44815787322781275 -0.4495143278329756 -1.293296591122559 -0.3488650070585505 -0.40879079221227016 -0.982407404524011 -0.8524874948423531 -0.6583298758372289 -0.15265471647132672 -0.47962597297347914 -1.0
0.005932166877509457 0.7896285109960118 -0.1260501558342481 -0.788355759196557 -0.49807230167826816 -0.38956836646850534 -0.3641617824736968 -1.2160375364713227 -0.8840040905163605 -0.9117541288832707 -1.4700506517795584 -1.452902556980683 -1.3497472486468545 -1.2357998907677687 -0.8471156606631566 -1.2822028380721784 -1.133213059162821 -0.8984988898887594 -0.669127143893368 -0.9054500982408349 -1.5472929637520565 -1.5437740891486786 -1.2456260566849515 -1.034432737046873 -0.8779824161537839 -1.856132488912326 -2.508530310434433 -1.7235532699654623 -0.3399403827080065 1.151004894508968 1.429305868237074 1.3442771697650533 1.8813126893242422 2.3420108531730524 2.349743758411488 1.9399655560206457 0.7846461080170697 -0.16924168223385697 -0.46325086380168495 -0.4096173454834909 0.2492575073442313 0.6167144554045956 -0.6421647186708671 0.06561623089608891 -0.25804111720360573 -0.12970981492585915 0.47204847718242443 0.3513279939214682 0.1330218746967426 -0.5225919616700418 0.07773634820831689 -1.0321921478417118 -0.7821758398518712 -0.3625951719531915 -0.21078700197239486 -0.12610908357055875 0.46431163731202635 1.2473853927099157 0.25276128232892847 -1.0773623563077135 -1.0
-0.39519131498828913 -1.089899066914353 -0.7834021574468184 -1.0274975209204653 -1.1169995531881067 -1.5173907208978181 -1.0974615777369727 -1.339643664109219 -1.0795972924298525 -0.7350100931716488 -1.1475070959341223 -1.1165513005503385 -1.0873432140766512 -1.5515023159283645 -1.5473465786166338 -1.5609739278269386 -1.3442055956898875 -0.918429905686944 -0.6263866942778452 -0.6936347418972822 -0.8808793797012139 -0.5792947876238301 -0.06280720044563487 0.3338871201257014 0.7861129132745932 0.7560892637728207 0.35886369297212684 0.5987534911043391 1.3394412537449876 1.7299763676716549 1.9633202089718231 2.121341497059285 2.6870758195067905 2.4339110543570457 1.5342968342005685 0.5535504432637143 -0.38442657452614776 -0.6794536138383576 -0.9486597403248873 -0.0039652396239854915 0.5257671688247656 0.7854384909628179 0.6415614117707571 0.6446935694632895 0.5127989935672822 0.31260392829048644 -0.2092709451855579 -0.7407521665165878 -0.5082282749900945 -0.6032837155032889 -0.740321329581218 -0.2726299896160379 -0.5266154642165273 -0.6371984698460145 -0.8896571399376819 -1.2445395435913942 -1.233666190992305 -0.8597469367405858 -0.3634710358474595 -0.4198523346400558 -1.0
-0.6131932073066579 -0.1957548793647619 0.41913463915395505 1.1010796014508988 0.7415866539697172 1.1673352746835384 0.7487666678595049 -0.26956775912971626 -0.7544553463918399 -0.6544685072777452 -1.1429748679831326 -0.7043421011803845 -0.30439784263547576 -0.10524390877374404 0.09856205292139972 0.31976147677820566 1.0607291539861892 1.641939046849076 1.5953395866454207 0.7295354631569663 0.2509350562217748 0.353844812795418 0.7473756340109705 0.40850750449356865 0.09771932151401032 -0.19254189681892228 -0.8085782087990656 -0.8512618860076698 -0.5961243143308981 -0.7484756327377146 -1.5991175640876203 -1.8739819861068816 -1.7159828274124236 -0.46397972354388933 -0.12251491930767061 -0.7524047724484674 -1.321188888415316 -0.894081511266081 -0.42951393981096453 -0.6351666491564107 0.1654844531244933 -0.2399758941551114 -0.5404763004729631 -0.43750421001489426 -0.27522966169763935 -0.8863581979913846 -0.8433245531422252 -0.7038141610900065 -0.8372174822207328 -1.0654273965482495 -0.6234559470398559 -0.7616631599805128 -1.307494389768967 -0.3488650070585505 0.496369391741446 -0.4930940782648953 -1.1643609735104954 -0.9372150370880307 -0.9148367942158067 -0.06121050463951531 -1.0
-0.4998322233011061 -0.2565810145722171 -0.39212120410600276 -0.3122266660345413 -0.2201865969187489 -0.8814006714076043 -0.8589769098084293 -0.8416875499108366 -0.9788371581107809 -1.0959557188443279 -0.5137505541207247 0.696882920289008 1.299893490671783 1.3544227094880834 1.5156147259087849 1.4719004165065344 0.3775695357174713 -0.2702886034805954 -0.9341179315096092 -0.8722466099491426 -0.4765210789935848 0.150920248136656 0.3683286699180186 1.0423615559779231 1.3283968069028762 0.31747939976648254 -0.5829244612704149 -0.3246751299943901 0.9238725307866817 0.35542997609247545 -0.12870439253816712 0.2785755182369092 -0.40880203850784363 -0.4145616908317419 -0.4060645376409741 -0.615774758598893 -1.18832072792613 -1.3148651522756967 -1.11230899848883 -1.4060739706653465 -0.7981985831794871 -1.0693377027441204 -0.5931234957101759 -0.18030362587205992 -0.5720626031522952 0.23252343670986217 0.27952674531194555 -0.8387181809088252 -0.4552554365377037 0.48238715425312617 0.06104129355955068 -0.3350597560455453 0.2116700653966886 -0.8980716028441962 -0.2532163855952253 0.7301892373828935 0.36035381108931225 -0.34845747444744934 -0.7688870346477148 -0.9179659874185844 -1.0
-0.835555137471394 -0.33261368358153603 -0.6477580936220023 -0.36177856260796365 -0.6063394593767822 -1.4325920476324563 -1.4657338200483965 -0.8204979280300543 0.09819553814013547 0.43657167941467095 0.7673592133590397 0.5580485718900997 -0.21408534293245196 -1.0346767241596673 -0.9388532304020094 0.2827068960689176 1.0018033104516033 0.9688839748949961 1.1337427307977745 1.4390214945851907 1.464398764403035 0.7640031510149616 -0.2727655611060014 -0.13940734027498392 0.11818286466979461 -0.05225434879377365 -1.1999017962854597 -2.167728776040869 -1.817796222786641 -0.8592748793664956 -0.5873009184849383 -1.1039690592418174 -0.9441976605508261 -0.2996864393517496 0.022547982295315447 0.46625904552648656 0.7921669472900426 -0.020978989931811298 -0.26938943489978373 -0.4679684091202661 -0.49708424843161725 -0.473456689839553 -1.1758486155960366 -0.9270877780762548 -0.39158288596494306 0.2557243267939682 -0.015596388573339559 -0.11441207450064393 0.19435884553635313 0.3136680326017914 -0.3563350726595996 -0.4807292110477293 -0.04389031023865552 -1.0079129220013254 -0.0693557232296266 -0.6154224098296742 0.6722272897574546 -0.9217214170185416 0.18789472252088776 -0.1409086890840799 -1.0
-0.44751176914469765 -0.23225056048923498 -0.6294983157994309 0.1789834391280812 -1.2126355424884607 -0.4353596500318009 0.3610262893906488 0.12126304444915617 0.007596089634751896 0.32769138737291237 0.1864786643071888 0.8643429075330517 0.8341085512585497 -0.17898906986338123 -0.23715841505908253 0.17154315394105343 1.075175489820475 0.4637093821640872 -1.0965316400485958 -1.144744203515443 0.5374851212424696 0.3996791256623582 -1.2328041720644711 -1.6360071840574875 -0.28699528981473427 -0.4655110414702656 -0.8383661356880195 0.7082125358936164 0.8003701793854178 -0.7834409687640104 -1.300725340361274 -1.243586787739329 -1.7790847592941894 -1.0595970651797735 -0.3426236953399349 -0.9410300971241298 -0.8494651362382996 -0.6286206907633705 -1.2709228948631128 -1.632745410177435 -0.7349294233491954 -0.7128784726915377 -0.45826013256827497 -0.19158435324674566 -0.6375112918026536 -0.7059899879826886 -1.2007002230814376 -0.8194461780775654 -1.1466903805478583 -0.4492358218216354 -0.5817183104179408 -1.0009772646269581 -0.15747269940991954 0.44748455683063615 1.3732433199466083 1.0097968523881025 0.36035381108931225 0.1938192279846649 -0.4445542356075106 0.1978085948053195 -1.0
-0.22514983897996144 -0.5059681689227833 -0.298213775304207 0.06479863398062952 -0.761522385411319 -0.9034483264565983 -0.5199068717331535 -0.7475114526629155 -1.0254069680901836 -1.2630049340316836 -0.32188623752882617 -0.04881497162677702 0.12298650635284995 -0.2192137031850015 0.2971641320900863 0.5222690690266404 -0.4352269383273361 -0.33276467223259704 0.6771970189955997 0.639847879840327 -0.4034255400195135 -0.7058288308376912 0.20725374437323357 0.5896086620605271 0.42022476164917033 0.821584956374923 0.7783429921754773 0.8337312088759149 0.9134415889453585 1.0234041227766424 0.23198950427390047 -0.9140513410162459 -0.34618550610209153 -1.0478927942742648 -0.5642798089892977 0.6510890920396607 0.4357627306319424 -1.1378912719405565 -0.843924215099964 -1.3247191223256114 0.251014984006184 0.5715629529312685 0.14465843206610587 -0.7992395344964832 -0.36646116708904797 0.060387800601977924 -0.5608824914160734 -0.45006612381175237 -1.0463207919012232 0.1596201389201378 -0.832144130149431 0.28923790824952883 0.5524172329104804 -0.2252935230067802 0.27007934575301684 0.20592495924812693 -0.41932988558104406 -0.9372150370880307 -0.2175212762793676 -0.8382678029740198 -1.0
-0.9053157430132722 -0.7036531083470126 -0.3842955850391864 -0.2303583151741041 0.35904269676830114 -0.4981106682481686 -1.3034993520697955 -1.2819608045448674 -0.9212599384998827 -0.24579453440867874 -0.2946928698228876 -0.9555320820464502 -0.7467157545668212 -1.311373444281116 -0.49919604777059273 0.5756966040028232 1.1675560058134067 1.2467683297735312 0.45611232962075887 -0.8127093205985224 -0.9166495370715041 -1.4184152847262774 -1.0793422405130964 0.265974186038092 0.7852943715483615 0.5173469004167697 0.3062247536752083 0.38955570280050805 -0.3207474497199721 -0.98732974637189 -0.7076883619663685 -0.2469888604170236 -0.3893860594673003 -1.0140804561027954 -0.502386304305357 -0.24801230465378854 -0.9401330319180272 -1.1054146821982034 -0.7940741333823322 -0.6744414035273173 -1.006752480397856 -1.0990426385818357 -1.1607035320346466 -0.894749692935489 -0.6520554448360666 -0.48670415589742755 -0.9205638108387647 -0.8146281773697505 -1.152266468806005 -0.18515371836737235 -0.873881766771346 1.0592050275467872 0.09808767622542457 0.36510356746278905 0.340794985124401 -0.38824122263794203 -0.3500246680992347 -0.7512915962541628 -0.12022143656730637 -0.39992778852891475 -1.0
-0.4213515420664934 -0.521174702724647 -0.9920853325619201 -0.7517304443379402 -0.7813713643227133 -0.8050818654687786 -0.34631599099605065 -0.8004855073648711 -0.9221066623176901 -1.3726309814983857 -1.2328640556777624 -1.3333905148022414 0.1912542226637971 0.541397545078364 0.7636594335280822 0.35207651809444523 -0.3744002611303439 -0.13920384573099676 0.5361535352643745 1.6676294197199437 0.9877225368380798 -0.4037924614324686 -1.327766255034904 -0.3247006542671035 0.4001704893565017 -0.40424087742313763 -1.0799339811436455 -0.614171059263328 -0.7096129615644917 0.19331796360692327 -0.5591949005515304 -1.316451258840724 -0.13649293246422348 0.5469224894800419 -0.16313253175650677 0.23968093922594225 0.1683551120373537 0.7692846937987756 1.6198783085805637 1.3358649523435093 0.3839973847605934 -0.4485045437358722 -0.4207580208924521 -0.9744668330499346 -0.43455424720002694 -0.012208532886999187 -0.7637796459622069 -0.47736812782270377 -0.4915000102156554 1.2159485527371903 0.8373613347271707 0.23721310289160594 -0.4698242696308953 2.2186758282393435 1.5571039823122068 0.11854757955899907 0.2910485936075026 0.2403000881931318 -0.9472700741198272 -0.24053141963978553 -1.0
0.6555778059862486 0.28173028201376116 -1.015562189762369 0.09065179741024121 -0.8553539220833645 -0.6236127046809042 0.7244314976627148 0.16717389185751752 -0.6824838218782173 -0.6074859155063015 -0.9450675807899143 -0.09103778892335229 -0.5163122120173744 -0.5032239930012902 -1.02131945000768 -0.7535287621384986 -0.6431781409945531 0.8274504204809559 1.2810030072003487 1.0005064595604303 0.7489956169972295 1.0730909531689443 1.279884529655297 0.7497490375016802 -0.05248308524944648 -1.5878114256714546 -2.027026834695179 -0.5372538926546467 -0.2898718618696563 -0.42334341722047225 1.1651092996630403 1.5088098464456228 0.4916139894973532 0.03800345084792547 0.6321990034321321 0.6529867311209046 -0.9618599009288377 0.20447443741002977 0.6812868709879819 0.6833429618668776 -0.1971415647917158 -0.7823880225517913 0.7382014687815308 0.38974913079539225 -0.6798215551725822 -0.1768600109032361 0.1377293020779999 -0.8001741752463056 0.5568045823158699 3.1745574866896424 0.4116374411836372 0.7262462732560812 1.5462631381590402 0.351373402568148 -0.5360789430807616 -0.1610600354462098 0.03115402805071728 0.39523628888802176 -0.3310377559434391 0.7955449781395539 -1.0
0.0844128481121222 0.3243085766589797 0.6617288302252606 0.6292593688604851 -1.2144399951167693 -1.4342880210977635 -0.3836299186311288 -0.3908194843364146 0.2074229106372805 -0.9811093834030208 -0.4480332488313737 0.03777758587975846 0.05614103413171402 -0.14851586280154766 0.012192106943862854 -0.13868124269484666 0.46956988497792196 1.2985123130957414 1.5603701278690838 1.1718669910888178 0.614857526858641 -1.2871802863465762 -0.9302878318000117 -0.28655203079813774 -1.4636490212723294 -1.4859761874965725 -0.3523740682257719 0.4685859783819551 -0.05496705160306353 -0.36794379390608184 0.3678352576187046 1.0669220862178084 -0.023394854553058616 -1.2017822821059525 -0.5565431209038051 0.31406839121071056 0.7286576378738278 -0.11605538309058351 -0.5634545634159145 -0.7092276145415488 -0.7109105756358439 -0.27027492870958086 -1.0460336136412658 -1.0737372339471691 -0.8973227528086218 -0.6191737541195819 -0.5343675223560673 -0.1112000740287672 0.20272297792357277 -0.9994068706846836 -0.5984133650667068 -0.49113417211931404 -1.0661318127800312 0.2827225780949422 1.3449570641980548 0.3282532908129057 2.612773379248119 1.5882450342386731 -0.5418540753195719 -0.5393996113069026 -1.0
-0.3733911257564522 -0.7675205503148406 0.24697101968399612 0.06479863398062952 -0.1895109022375034 0.6551512881607526 0.20528120013119203 0.8158117616525739 -0.1769897026472449 -0.3800305108985182 -0.0250253067389987 -0.5132659618891038 -0.8718732344702244 -0.6397439606383045 -0.5567760117556173 -0.6367637461824863 -0.6842361481025228 -1.2357930033964986 -0.4802920665011493 0.0868380576028353 -0.6196017084747458 -0.5354192060759898 1.414514318170341 0.8168235403042574 -0.8333718920741741 -0.7004504291268397 -0.3364599702987965 0.08569063251676166 -0.3403576203816594 -0.9450988859764938 -1.2009489766976762 -1.1608503560371 -1.3524186198782497 -0.30662230359205095 -0.40335669681105174 -0.23548788671757767 -0.4308050833761467 -0.6385048702501736 -0.43404576542165824 -1.0060325440016848 -1.29439282740409 -1.454907769917664 -1.2616707557772464 -0.8759484806443462 -0.7836139200019385 -0.8115166170749133 -0.8352547799500494 -1.0972842188948944 -0.8316413939625863 -0.4419002078367948 1.221347591648789 2.6199491882844734 0.5666150315568883 -1.255055890104866 0.10036181126169513 0.24087591112377785 -0.02082488506063978 1.5572577940996948 0.47979424165707146 0.0981858642496139 -1.0
-0.8617153645495984 -0.6641161204621667 -0.10518183832273789 -0.38763172603757534 -0.12815951287501212 -0.5761254476523017 -0.32035847611947466 -0.5356152338550931 -1.1845910458379607 -0.5627405900096883 -0.798525543707913 -1.5953151102352332 -1.4855715592238432 -1.3735387866872564 -0.9749626993417705 -1.3218426220867656 -1.1161055562011668 -0.8333397997793098 -0.5300264078719393 -0.6535615663728263 -0.4531927154912216 0.9990509093069635 1.2566448637806762 0.8633564766235453 0.061703485559829886 -0.026056071752932716 -0.5498721040374661 -0.16915030959881444 0.576313548633801 0.8018056295190802 0.37064585941204564 0.905209969708906 1.9104366578850573 2.1703482132255925 1.826356809427914 1.0803350522170734 0.16250557038059701 -0.48318204974326845 -0.2885238097004907 0.3085495915845132 0.21938040409103804 -0.34631956445413187 0.38265260231651915 0.048319115588237496 -0.5350411227036076 -0.7269456306393006 -0.8756036459109283 -0.7905381738306757 -0.962679468029027 -0.23650301626125678 -0.22277463546947146 0.07073372574625289 1.19131817199884 0.4886750515145596 -0.3946476643379935 0.8175666170720214 2.4048577268026907 0.11635112763721991 -0.039138236807255235 1.1342622620289533 -1.0
0.18033368073220465 -0.496844248641665 -0.4390749185069006 -0.1247912311698564 -0.1317684181316291 -0.1097327446928112 -0.607513484441598 -0.20717609470296858 -0.8645294427067921 -0.8670088033866575 -0.6686016757795407 -1.4171205084242633 -1.1477885878936358 -1.2162970382481952 -0.9896016732362684 -0.907779226021349 -0.9571958620240248 -1.2718221473393707 -1.7694994467221001 -1.559596982516239 -1.0130734395479388 -0.03790145102458529 1.0723302723612704 1.1056631179978553 0.7869314550008245 0.7493284180848615 0.6249147660077146 0.7999214653116593 1.4934019553229143 1.1292083214016666 0.7289975880629956 0.5211436930002629 0.7493611112605661 1.225336710484524 1.1215445248395386 0.4909283535826595 -0.37105619359641817 -0.959505365964444 -0.8595338366479093 -0.261495414713215 -0.5263755261308264 -0.5346488576652464 0.20235398849044858 -0.3683157487834886 -0.9237666674148274 -0.6820406820894177 -0.7222779552595887 -0.7359341658087728 -1.3892502197772274 -0.9994068706846836 -1.0408323132590063 -1.1674566417723111 -1.0661318127800312 -0.6783889645299379 -0.5502220709550384 -0.33581479482446536 1.122711203389216 0.8135640307642241 -0.46077087555952073 -0.47962597297347914 -1.0
-0.7352742670049445 -1.102064293955844 -0.6321068554883696 -0.7172595597651247 -1.032190279657604 -0.9390637692280503 -1.921612675068265 -1.1183298355766047 -0.8374342805369577 -1.198869967486538 -0.9125866138078212 -1.4185517903665201 -1.0958766786155199 -0.6232884288249143 -0.6646164527784177 -0.7358632062189543 -0.8378235080249279 -1.1089244220657466 -1.4881895783435681 -1.7607261587199365 -1.841619149940206 -1.2088310335825756 -0.7311479362881754 -0.34398457382284414 0.008907544217906377 0.473401403445036 0.6416449715206891 0.9668570741601709 0.8203975877207579 0.6487755224949036 0.5842515957059451 0.37165400390191683 0.2217318808338009 0.5300163203943071 0.47243639446671004 0.030561112472843745 -0.9856758919599181 -1.4052347932978961 -1.2079808724923657 -1.1115133128835477 -0.929423507271944 -0.6095052959762888 0.1316769318706286 -0.1396930073231912 -0.8702177403372614 -0.7681085001433599 -1.04391605820488 -0.9848642023792121 -0.6894511433798529 -0.9553931867756398 -0.09756172560372638 -0.09574565139910016 0.38204364915358446 -1.1452145709477368 -0.7765121169434674 -1.1222112120266154 0.602922072275645 -0.33296385437796044 -0.5256374353675616 0.11811041036075509 -1.0
-0.8747954780887004 -0.521174702724647 -0.6060214585989819 -0.07308490431063284 -0.17146637595441772 -0.4251838092399574 -0.4014757101087749 -0.5603364593826725 -0.8780770237917092 -0.9289065036569722 -0.5900430579623852 -1.148039503279988 -1.7237974442672526 -0.6763118091125048 -0.11370306854881798 -0.7552522310086981 -1.1008988869019187 -1.0993422029320041 -1.3160621312555991 -1.350834820498359 -1.4699205581358852 -0.6983856518251111 0.0658123296535592 0.08654989104119822 0.37193079980151933 0.510163501873313 0.011201861336664959 0.2619239208454434 0.43612169028642084 0.2623404451133769 -0.09310343648918387 -0.4994289957812114 0.5746172998956759 2.041167741749978 1.797731063511591 1.0890641919907962 -0.08025040837480296 -0.11605538309058351 -0.2799636946580692 -0.2884266748532653 -0.08817801175065779 0.4818540467013685 1.3822281173682556 0.24009148095789476 -0.8027857580914375 -1.0622359131450922 -0.4928658316534492 -0.26698209691478403 -0.4245869511178983 -0.36120845400354773 1.1629149003781076 -0.23101014532969966 0.0696920789326085 -0.10172203895500968 -0.9462296514347892 0.2583513870616036 0.3430275067188597 -0.5653681554202951 -0.13643807651931647 0.8553186164729774 -1.0
-0.9750763485551501 -0.46338987427756473 0.19480022590522067 -0.2045051517444924 -0.9076830483043129 -0.6931476167585008 -1.2905205946315075 -0.25661854575812704 0.11089639540724536 0.29264088240056557 -0.5696480321829315 -1.1308641199729064 -0.23826349245924566 0.15499727953431458 0.5333395775879838 -0.48811455612778415 -1.328238592925677 -1.180982709951491 -1.039414857380579 -1.1584835779809706 -1.3987690494536775 -0.9165883207728531 -0.03435864394394401 0.5493639603789806 0.11122525999682782 -0.05267690164927104 -0.010016935899302115 0.6837004718095311 1.4934019553229143 1.7308845582177923 1.8508961372381916 1.4970575123970105 1.325044889812676 0.7168511633674266 0.18192375685646295 0.2647297750983642 -0.28373089314912286 -0.851720742036925 -0.7940741333823322 -1.2736619416434332 -1.0073383059518402 -0.6112875921265517 0.1893724882949713 -0.3277051302346199 -1.175644954038934 -1.0427771021068095 -1.003567192244001 -0.7937501743025522 -1.1885110424839564 -0.001763368746356121 0.3198146406154241 0.4036924800369592 0.7937798098994161 -0.7470397890031437 -0.6775102218235297 -0.24843741513533765 -0.6445718423969247 -0.4259255747948943 1.8582086375779394 0.7955449781395539 -1.0
-0.8660754023959657 -0.6063312920150844 -0.9973024119397975 -1.0231886603488631 -0.8878340693929188 -0.9967268670484963 -1.212648050001779 -1.5197554500958679 -1.1473351978544382 -1.075820322370852 -1.1120046436513695 -0.6463751825189848 -0.8476950849434306 -0.12048051230466084 -0.5006599451600426 -0.4247770751479546 -0.2542675736662844 -0.6512776362382007 -0.9982286059328935 -1.002007368790238 -0.6961965019741717 -0.6106344887294305 -0.781233423086927 -0.7128943392370185 -0.21987486826376154 -0.18071041686499398 -0.1589565703440714 0.1609173119472299 0.881731525747737 1.902986666710858 1.5941945067797336 0.923073517462796 1.0367176010606076 0.9444342087523168 1.1799565198850075 0.7664655481793011 0.5226702066751836 0.1348145057887512 -0.6117940365966483 -0.921872356064028 -0.3939789509304011 -0.7924877007366145 -0.7034662473717312 -0.6992170851076032 -0.5476019821415552 -0.6101927644096052 -0.9908861200848679 -1.2241582375340214 -1.2108153955165422 -0.6179549434729702 -1.1576976958003684 -0.6784234714078362 -0.6118022560949752 0.26899241320030115 0.29836560150157054 -0.4930940782648953 0.18709076738478847 -0.4569128149338722 -0.3472543958954494 -0.7984187107517374 -1.0
-0.3515909365246153 -0.19879618612513475 -0.060836663610778774 -0.5449051369010466 -1.1386529847278095 -1.0306463363546412 0.13227568954082158 0.04945377029761644 -0.9187197670464607 -1.1295147129667877 -1.1263566988295035 -0.40591981621984485 -0.8924957737724897 -0.6671698469939548 -0.5894697201199958 -0.21623734185382176 1.0268943147953626 0.4947557721574131 -0.9900690655517482 -1.4870836172815092 -1.0605077786694106 -0.25649586623614745 0.04898360608917874 0.11966792679997078 0.550372896119958 0.8038377364440308 0.7032610942635937 0.40012124766433765 0.9614239214154444 1.6196312163159428 1.8152951811892086 1.4655612571467305 1.2910669264917252 1.5508888382636719 1.9694855390095267 2.334674484919416 2.2917387334400097 1.8786661723890041 1.3378980483596166 0.5301714198203424 0.07409566670296082 -0.268492632559318 0.33577496272174107 0.118259625311289 0.276787055706899 0.22728452604570915 -0.14817123387336995 -0.9864702026151505 -0.9710436004162465 1.3113115345401187 -0.8989243487444952 -0.4599192889045603 -0.9241538263159512 0.5985163706716885 0.185220578507356 -1.0872602601509642 0.46431163731202635 -0.4724064350033612 -0.15265471647132672 0.2974313253610253 -1.0
-0.8660754023959657 -0.3508615241437726 -0.5773275220206554 -0.4307203317535949 -0.8066337011190332 0.21419818718087097 0.3772497361885089 -0.8358015438328416 -0.8806171952451313 -0.5388764164114946 -0.17232271514616493 0.8843808547246468 0.7146400477143922 -0.17837960572214462 -0.4240493151121708 0.6816899395200889 1.198349511144384 1.2019235442276162 0.47515125717676454 -0.47151485470458365 -0.6845323202229902 -0.7508796511769917 -0.3709331152315543 0.2655549703955759 0.7509156190466441 0.8410223877278052 0.9786974045381668 1.0399706446178738 1.2342973599844522 1.255900902587855 1.0489377588716218 1.0857258206955878 1.6381275518414373 2.055039470230581 2.318410171665243 2.3050713152520084 2.4154147570400064 2.349341386046292 1.685338011846141 0.9560219707848853 0.014341460196574262 -0.6023761113752371 -0.9587690845494474 -1.0827618158469179 -0.26068550866422635 0.2482401687023211 -0.136642986455976 -0.35531210989139156 -0.9571033797708804 0.005572245238484477 1.238042646297555 0.8094859618287575 -0.22846169264195934 -0.7333096241085025 -0.0976419789781803 0.17097400737247573 -0.14210901565380632 0.5656661096524003 -0.31482111599142887 0.8951677086952594 -1.0
-0.15102919559171604 0.19049107920257832 -0.1312672352121256 -0.6461633603336925 1.0158634534726194 0.47029018044226384 0.6335801955946984 0.938240688074871 -0.7900177467397476 -1.1347350009413926 -1.1097385296758744 -1.1745182192117383 -0.8548063053924874 -0.8786539040030795 -0.6602247606100683 -0.3937546354843644 -0.8176746712034242 -0.6804075824047782 -0.01208986844019501 -1.3199212279509216 -0.4325859943974673 -0.38302990945000853 -1.131030462889408 -0.4018363324900671 -0.6520648997139254 -0.5424156611707989 -1.2305058307604122 -1.3905272958575454 0.11025906716349178 1.2940449055256318 1.408694788419242 -0.14497860087507067 -0.3850174641831782 0.45935720344623654 1.1025896390300816 1.3148832426588426 1.012778232630578 1.7148711980362676 2.8152731974457947 3.291747720014652 2.846222188156113 2.6520966590048425 3.798950737092909 4.227452583663475 2.6686391318381792 2.176159293110623 2.1574782496054197 1.517284165212687 1.2175710409062195 0.012907859223325074 0.3782473318861051 -0.39748952247505287 0.6518018234353362 -0.18410302832285677 0.5387987753642764 2.023374456781985 -0.9217927123241624 1.851636575419986 2.847423674650562 2.289885936475139 -1.0
0.5073365192097579 0.8170002718393666 -0.10779037801167674 0.14020369398366372 -0.4619832491120969 1.308101072304039 -0.0640280167132852 -0.3814018746116224 -1.013552834640881 0.0696600103424435 0.07468370818277555 0.5938306204465194 0.2516995964807813 -0.21494745419634492 0.014631935926279153 -0.02320882839148391 0.016411139860330593 0.3222758277500464 0.7824939448665695 0.9791340992807203 1.0670389727461147 0.8055282549798818 0.45647912668382146 0.3682628028120221 0.660057487434962 0.8055279478660203 0.25725829851528403 -0.4408961234965183 -1.4118239663223522 -2.264245654241283 -1.057608285237296 1.3400463295075529 1.8735462977080253 1.741625104871961 1.4507406028772483 1.3737100541774097 1.0925826938049006 -0.7844141864839329 -0.17220695235934985 1.0609416717471638 1.363497711022147 1.2125954683091629 1.1096166132632366 1.3057441936198728 -0.21242536450790145 -0.8713898818080903 -0.6473443470465281 -0.796962174774429 -0.12347818517799225 0.2256406647837037 -0.790406493527516 -0.7512581989089283 0.31105465592154447 1.0241514824055642 -0.3380751528408862 2.023374456781985 2.092984248134548 0.34875542867955484 -0.15265471647132672 -0.2006823274175033 -1.0
0.07133273457302015 -0.13797005091767953 -0.6164556173547371 0.754216325436942 1.475998873691304 1.194470850128454 -0.4825929440980754 0.005897325320452853 -0.1583617786554837 0.5312826183825023 0.7371443603524415 0.3132993597641894 -0.8000499079347486 0.2250856557765318 0.8700359771614327 1.5124019349562217 1.2127958469786697 1.4295970708453403 1.455073201998114 1.536723713006721 1.519998030750334 0.9653607306184434 0.000500854867987238 -0.3158971257742648 0.5990761288307247 0.3195921640439695 -0.3715525964967424 -1.1601984178260547 -1.4314341369840395 -2.023121064241764 -1.2210916228832849 0.5799053632433231 0.6712117956223792 1.2704198280464836 1.3045171980614383 1.204440648130437 0.7645905366224754 -0.9298528275040349 0.7452359657166611 1.850364234602384 0.8684751179055125 0.23470898053157802 -0.06376676551683204 0.5018043560506036 -0.395549473155874 -0.3519893102477791 -0.21964636786121242 -0.36334211107108316 -0.2712445240188721 -0.639961785427492 -0.7570163842299841 0.34126271360745175 0.28265905862872837 0.3925638972520714 -0.04106946748107314 -0.545520506078372 -0.8524874948423531 0.6586278300693345 -0.3796876757994697 -0.8980414413074432 -1.0
0.35473519458689956 -0.3143658430192995 -0.538199426686574 -0.6763253843349062 -1.0339947322859127 -0.5303341640890061 -0.6107581738011701 -0.3731614661024294 -0.6663960693398782 -0.9550079435299966 -0.6013736278398595 0.04493399559104239 -0.07754991031055743 -1.088919032729731 -1.271157937807109 -0.957328956039583 -0.7294759892677856 -0.3592115970417266 -1.2651621412589311 -0.906213396822253 -0.004510524129102342 0.29194890311185734 0.7698139320968109 0.7656792319172919 0.3911665303679567 -0.3311392334220809 -0.5245727688715054 -1.0727157063535435 -0.986658776870029 -0.6349518144705212 0.03993171506228007 0.7402071996663921 1.5046426959377015 1.086619425678496 0.7644963696940551 0.5861898354611128 0.5260128019076161 0.322143240824352 0.44663901158983627 1.6220095913315418 2.5210890056948916 2.2873200469176997 2.7561035547229156 1.463674376865473 0.8195484029992651 0.6823213380178551 0.2968191164380365 0.11845795971041212 -0.5639891575715587 0.47505154026828555 -0.790406493527516 -1.313126096774495 -0.8815604303767273 -1.1726749007370192 -1.2290922089203256 -0.1610600354462098 0.30837489797795486 -0.39493833465591627 0.09059488280882651 -0.10105959686179752 -1.0
-0.4431517312983303 -1.05340338578988 0.531301845778322 -0.1872697094580847 -0.7561090275263932 -0.6032610230972173 -0.5134174930140095 0.12479464809595314 -0.8806171952451313 -1.2928351510294254 -0.6806876169821799 0.6947359973756226 0.3299230214204083 -0.0869599845366439 -1.4814711960913938 -1.3843183686314953 -0.758748827668838 0.015261526704933802 -0.4775722197074341 -0.001322928550967726 0.1529559295118493 0.3887102302753984 0.7101120318326994 0.8549721637732232 1.3283968069028762 0.6690433755403487 -0.18711228206102787 -0.7832197770846053 -0.6691409072201585 -0.5809144769753369 -0.24534436696180956 0.0665634119999469 0.5886938847000699 0.5529913706903059 0.5532847849601074 0.539887441878757 0.2598586565251894 -0.4521174856418873 -1.0337573545701375 0.41122502086845436 0.7114738694377516 1.356961456480459 1.2625098377877446 0.2543804022991634 -0.2553967257429853 -0.3609702999577557 -0.6611782439474008 -0.20113608724131313 -0.5416848045389729 -0.9847356427150024 -1.1243075865028362 -0.4287044056898066 0.15487887081105645 0.03557960999140165 0.015503044016034268 1.0097968523881025 -0.10745640691290165 -0.8907341768795636 -0.39590431575148 1.1342622620289533 -1.0
-0.7527144183904139 0.6010674918529009 0.48173959168848557 0.13158597284045973 1.1638285689939216 1.4200353210143166 0.33182408515450074 0.11655423958675998 -1.0948383211503843 -0.9087711071834963 -0.16401363056935048 0.8714993172443356 -0.04839390646942379 -0.5196795248146804 -1.0242472447865798 -1.1413092579333737 -0.8461871761395143 -0.14610304350729128 -0.687388972365455 0.22575839942094908 0.5355410909506062 0.5614703326200196 0.5598555714364444 0.63991453916246 1.3283968069028762 1.0489183926325436 0.21114821990635554 -0.3939851043011138 -0.41045354955534974 -0.1917548279553977 0.2689957612195537 0.3528502694241375 0.927988118433565 0.6886742148912023 0.7853854275248854 0.846166389591553 0.5794943256265335 -0.2671421266745731 -1.400331692857369 -0.16891920798179255 0.3101833649585864 1.4044893538208036 1.3750161728152128 0.2476119658743519 -0.17474278619405864 -0.1970672377506834 -0.44560001724213394 -0.25574009526321595 -0.6002337312495103 -0.9553931867756398 -0.765363911554367 -1.1362417585575573 -0.05808810888506343 -0.48616665600496184 0.42565375237006187 -0.23096193919751207 -0.038151189431092185 -0.10055955333562569 -0.8013203145517351 1.4530549998072115 -1.0
0.2675344376595519 0.9994786774617322 -0.29299669592632954 -0.5750671609022603 -0.6893442802789763 -0.43027172963587906 -0.21815076129295613 -0.7781186842684898 -1.2548691227159685 -0.8968390203843996 -0.9684840918700278 -1.0900725846185881 -0.3435095551052893 -0.08939784110159064 -0.5382333114892535 -1.0964990673081882 -0.9355263582725964 -1.373776958922392 -1.5375353701723993 -1.6107379874712586 -1.8750564709602595 -1.2111815111654958 -2.0193466567520653 -1.8707679438665075 -0.40854873616009263 0.3707210595591592 0.05567972477359617 -0.39821132224664574 -0.3495368492020235 0.22056367999104923 1.2246003709554205 2.138734951451231 2.069647686017513 1.2027951517035445 1.7230720234865875 2.334674484919416 2.448005060556222 2.103648924517188 1.2029503523967344 0.20643523022015617 -0.1801526237261744 -0.28453329791168425 0.34803526846191374 0.9191912689139753 0.690634319294014 0.43908620003932297 0.10545020930929687 0.2629979809448608 0.1107175216641569 -1.241482132184425 -0.5232856191472598 0.29964286932111334 1.9154059029656478 -0.9118017677388374 1.54296085443793 0.4505816223776848 -0.7138770598787342 0.2557937082626207 0.22032800242490796 -0.24053141963978553 -1.0
-0.7003939642340055 -0.9621641829786971 -0.3399504103272273 -0.4910443797560222 -1.203613279346918 -0.47267106626856004 -0.7243223013861906 -0.8334471414016434 -0.8924713286944338 -0.881178156460585 -1.2162458865241332 -1.186684115720921 -1.071698529088726 -0.8207548105855959 -0.43185676785590305 -0.36661000077872324 -0.24096173802944235 -0.33199809470189745 -0.7099248457990944 -0.9684222312078369 -0.7801786105826793 -0.7669412479936119 -0.7239356261891553 -0.32302379169703876 0.07930213267380423 0.5862230158628515 0.7563080873535112 -0.22662687365804907 -1.2987525567624116 -1.0826897537163325 -0.05843934770464746 0.09476901371661595 -0.5524802834078644 0.14464236354255977 0.48326775778639935 0.48333779725768317 0.46292131689545535 0.7085675912369856 0.677258581556254 0.7562817914128468 0.7636123437423435 0.053508871921514996 -0.12218351639647895 -0.8962537899187805 -1.2410936426892922 -0.8077745380290897 -0.9701352747335587 -1.2964282481512457 -1.1466903805478583 -0.9333863448211178 -0.43146281857904667 -0.7512581989089283 -1.122923007365663 -0.9529922624227608 -0.2532163855952253 -0.7552262173322788 -0.43665618995149647 -1.0301767575049645 -0.4445542356075106 -0.8382678029740198 -1.0
-0.89223562947417 -1.0290729317068978 -0.9320889197163282 -0.6655532329059013 -0.2995825125643259 -0.6168288108196753 -0.3641617824736968 -0.7428026478005195 -1.0194799013655325 -0.9430758567308997 -0.7894610878059335 -0.4581616071122175 0.039785227098882756 -0.23566923499839149 -0.4694301341851139 -0.5243074024019726 -0.46640061039079456 -0.5872684124248002 -0.4367745178017078 -0.3585466646546888 -0.1654762322954085 0.08667386087017556 0.12190807486816098 0.35652476482157147 0.8601909394985323 1.0227201155917023 1.2153686044778005 0.6862362025768505 0.1540690228970484 -0.10093577334164279 -0.42053854541338503 -0.6790046600440043 -1.0422483547055699 -1.4497394286967282 -1.0656171969292179 -0.6419621779200614 -0.5941744253612782 -0.29208791299840925 -0.47785341299169837 -0.9358990540536375 -0.8081576175972183 -0.6166344805773405 -0.5116285222607918 -0.5390307563870659 -0.7036210783181671 -1.0989082877941632 -0.8709923469439708 -0.6973901601462532 -1.004500129965125 -1.1681259923360183 -1.2161303870710494 -0.855307809624774 -0.9809450209015832 -0.41751583153175603 0.29836560150157054 -0.5629959820161976 -0.8351611904719007 -0.24000213396102646 -0.3472543958954494 -0.6987959801960317 -1.0
0.005932166877509457 -0.01935908726314191 -0.4729859344631046 -1.0274975209204653 -1.1224129110730323 -0.7355469533911819 -0.5231515610927256 -0.2836941737169043 -0.6833305456960247 -0.9930414702021177 -1.3839383207107532 -0.9254751612590577 -0.689825990974365 -0.564779871266194 -0.23179079129776672 -0.6307316051367882 -0.5641034606384632 -0.6091158720497333 -0.6811721796941063 -0.27496546998939514 -0.26773222564743393 0.005582384259435086 0.14274363737644155 0.3355639826957661 0.716127595681811 0.819472192097436 1.185988731381846 0.9271306254721708 0.27506794825639425 0.23100787127163142 0.5064916127568503 0.11639330836606217 -0.6675199592230836 -1.001942693682268 -0.8745210012175507 -0.48863294015553904 -0.3773235596572288 -0.08828554548480343 -0.2688858987208178 -0.6912734411148486 -0.785310420991835 -0.155019777659246 -0.24839254607472844 -0.25550847503663127 -0.3301007845055156 -0.6925185034177238 -0.15393535758206692 0.007643943430668141 -0.34094562724570227 -0.8160165210636676 -0.706931220283686 -0.7200433156941746 -0.49821986692371134 -0.019341049587162835 -0.5926514545778687 0.34572876675073144 -0.6445718423969247 -0.37944471458642737 -0.47698751551153096 0.43690314813901315 -1.0
-0.6960339263876381 -0.925668501854224 -0.6529751729998798 -0.8572975283421881 -0.5702504068106109 -0.6405724393339766 -0.987142139511524 -1.4326425601415411 -0.7459881082137667 -0.8655172925367703 -0.6912628155344893 -0.7351146629389055 -0.4594224484249184 -0.2484679819643615 -0.292298550061691 -0.7755029902335415 -0.6713104791981619 -0.5324581189797924 -0.37732643788193526 -0.4203738497495636 -0.4656345093591485 -0.2259396576581871 -0.09446122810244592 0.0060604876781056175 0.6252694640701288 0.7708786137152307 0.8872933549063085 0.8557075421926809 0.47075241719961286 0.4208196954143788 0.6643537468161574 0.28985775892357685 -0.2471640129953204 -0.7518180895163982 -0.9917318257127636 -0.6548661236725212 -0.5193838570356042 -0.3405674600051101 -0.19788729748661496 -0.5902812155896606 -0.7226270867155276 -0.0890748200995182 0.06244226416141743 -0.3344735666594314 -0.3340673716964464 -0.23972693887307217 -0.3441514399690671 -0.31837410446481035 -0.5416848045389729 0.39435978643503844 -0.20607958082070554 -0.9385474981974504 -1.122923007365663 -1.2138653954209426 -1.0028021629318964 -0.5979469338918488 1.036079681536954 0.937512991320136 -0.8337535944557556 -0.021361412417232918 -1.0
-0.39519131498828913 -0.8161814584808047 -0.8225302527809 -0.6332367786188866 -0.36995616506836 -1.4207202333753057 -0.5296409398118697 -0.602715703144237 -0.37681652364977325 -0.6589430398274064 -0.46691753196049757 -0.798091068398204 -0.49142294044567497 -0.23505977085715488 -0.2859549947074085 -0.7272458618679571 -0.6188474701157562 -0.5021783065171661 -0.2801890523921109 -0.3322128635957608 -0.29650387396701505 -0.07276686850456567 0.09065473110573989 0.3141839849274446 0.8904769833690929 1.0168043756147382 1.2153686044778005 1.2022574137263002 0.8562800276549091 0.8308677269954821 0.775840951285342 0.281396078408576 -0.2204670418145733 -0.7960342240483197 -0.9708427678819335 -0.44346913002192967 -0.42119512208290355 -0.13770644291881873 0.06747626882845531 -0.5549339366558448 -1.009095782613793 -0.07600464833092328 -0.18925460073977732 -0.45104108286451733 -0.33605066529191174 -0.4208435646909327 0.0005431578110119551 -0.2718000976225991 -0.08165752324189414 0.14494891095045662 -1.0742224225565382 -0.6055887439067442 -0.8815604303767273 -0.7333096241085025 -0.2532163855952253 -0.7901771692079298 -0.5752666249151154 -0.7822788363931408 -1.1580863934959598 -0.9378905335297256 -1.0
-0.6088331694602905 -0.8587597531260233 -0.8486156496702877 -0.594457033474469 -1.181959847807215 -1.1103570892240813 -0.584800658924594 -0.5097168071119149 -0.7036519173234005 -0.4314876352196232 -0.33925977800762014 -0.2771044414167343 -0.3442206771501951 -0.23932601984581178 -0.7324436984895907 -0.7591300359666467 -0.6165664697208688 -0.42398739838582644 -0.3971424645218594 -0.4112142667725453 -0.2199090804675894 -0.09862212191668608 -0.24672110797065033 0.16242792233661368 1.1237613753450333 1.2082208191550767 1.2153686044778005 1.1147747022537888 0.9267931945022518 0.5988250424573384 0.39734657644878324 -0.031686100646450055 -0.6189800116217252 -0.9919723888368347 -1.2207377930433443 -0.588828283645227 -0.49264309517614524 -0.1391184685597907 0.027193374511177076 -0.50051034845616 -1.1842576232550635 -0.4271169899327173 -0.47412641058496924 -0.38862105805792296 -0.5634683309052784 -0.5922307849896521 -0.12396191429684277 0.05742995074475608 -0.29912496530960414 -0.6179549434729702 -0.9406619853664103 -0.8865226928395277 -0.9383516249623591 -1.0079129220013254 -1.1300903138003877 -0.6328978857674998 -0.7138770598787342 -1.0611639976439424 -0.7364537547436943 -0.6390223418626083 -1.0
-0.3297907472927784 -0.7918510043978225 -0.6894947286450227 -0.8335987951983774 -0.2598845547415374 -0.03341393875398569 -0.12729945922493954 -0.5544504533046773 -0.524993191766055 -0.9072795963336093 -0.6013736278398595 -1.232485137873138 -1.2345454773721312 -1.249817566016212 -1.239440161035697 -1.1421709923684735 -0.9199395222408673 -0.7474831163409763 -0.6815607292360655 -0.656614760698499 -0.25373520754601625 -0.05004558520300536 0.22127768067688425 0.37035888102460285 0.4988047673673819 0.8900385189655076 0.7285604294295545 0.4263237989266361 0.6547542312805498 0.6224379966569145 0.6381214634116438 0.9033295962611277 0.8527511996514593 0.9257940736065069 0.9950496746417348 1.106522471538242 1.0925826938049006 0.8097627621733027 0.31823728595351214 0.09029417086618992 -0.22467536582897227 -0.7443657046795159 -0.8239057214075465 -0.3638034578336144 -0.5006640337155406 -0.4702390080958039 -0.8905903675535404 -1.029832208985485 -0.948739247383661 -0.8233521350485082 -1.1910878050979004 -0.855307809624774 -0.8247692357910953 -0.18410302832285677 0.5812281589871069 0.6952382855072425 -0.5406140161742106 -0.9527086571575196 -1.1905196733999803 -0.8382678029740198 -1.0
-0.2905504066754721 -1.1111882142369622 -0.9477401578499609 -0.952092460917431 -0.5540103331558338 -0.2369307545908541 -0.5328856291714416 -0.8157891231676583 -0.13211334030345673 -0.47026691731668796 -0.6935289295099842 -1.1122574547235682 -1.5040607323913915 -0.807346599478389 -1.216993734397467 -1.267122485457933 -0.5967977996318464 -0.7068545072139075 -0.7592706376279252 -0.36350810543390727 -0.05155605719220149 0.39262769291359845 0.9228751797537957 1.0427807716204391 1.0345403271858142 1.2437152590168612 1.2153686044778005 0.9005054524153197 0.8863211401579191 0.6737507625136859 0.6812173575762024 0.7900370960325072 0.6872299783308272 0.8386622790877203 0.9087856024884919 0.6112386713335349 0.4796342930576171 0.2675449160401065 -0.5896384447221453 -0.8197579946996713 -0.6189359636603271 -1.2659843779897952 -1.2313805886544664 -1.2444522415507464 -1.0705303934792674 -0.9799101741369737 -1.1338363880605529 -0.8595961839760233 -1.1160218951280532 -0.9627288007604803 -0.9156194033932611 -1.0425971089132962 0.31105465592154447 -0.12918236874429206 -0.6916533496978065 -0.4406676504514187 -0.8351611904719007 -0.6893171159762069 -0.9472700741198272 -0.7585696185294551 -1.0
-0.7265541913122097 -0.7066944151073854 -0.5747189823317167 -0.7840468986249549 -0.7037799013054448 -0.593085182305374 -0.5588431440480177 -0.8616999705760198 -0.44709460052778116 -0.5821302310582206 -1.1120046436513695 -1.432864609789088 -1.4969495119423346 -1.0310199393122472 -1.171612915324524 -1.311070941648019 -0.8028481686366573 -0.602983251804138 -0.7208042329739548 -0.4058711767026178 -0.05116725113382882 0.33621623092351766 0.7033004056280691 0.7120196296752305 0.9457285498897102 1.1845578592472201 1.2153686044778005 0.7656890999528506 0.4849384981038119 0.36632826264612584 0.3472241778008724 0.3467390557188593 0.2930856038077979 0.41687503497439043 0.4917781146804416 0.4639818786289935 0.39230899261032165 0.05103431775775372 -0.7114942000319119 -0.6856627619190049 -0.5421928160883992 -1.0348799771723707 -1.3813890353577574 -1.2399399506008721 -0.8926950677525359 -0.8242396858307133 -1.1269194396101163 -1.1165562217261542 -1.1634186453222977 -1.153454764366337 -1.1827402777735174 -0.9697623814122043 -0.4698242696308953 -1.0902939113691723 -0.6067945824521456 -0.5979469338918488 -1.0604031472877813 -0.596355395559273 0.10681152276083662 -0.1409086890840799 -1.0
-0.7047540020803729 -1.150725202121808 -0.9138291418937569 -0.1786519883148807 -0.4096541228911485 -0.45401535815018057 -0.46474715262042926 -0.47910957550634053 -0.0584483681542194 -0.4471484991434379 -0.6255455102451382 -1.0034800271120525 -1.3106355361770412 -1.0541795766792408 -0.9783784599171533 -1.137431452975425 -0.7690133294458305 -0.6459115935233048 -0.5471225877181486 -0.07650783882066096 0.22644027454429355 0.680169450557481 1.123217126948802 0.9643874464699268 0.9977059495054025 1.2682233246357124 1.1423269755309136 0.9093805101009367 0.7356983399692157 0.5234452271279221 0.40062561187434714 0.4966988381791493 0.47074181202876925 0.5881041834068318 0.6209808057081678 0.5577252492424517 0.49634726921977873 0.185176753650081 -0.7185437065374355 -0.7642122706608179 -0.7109105756358439 -1.2529142062212004 -1.3388385624948047 -1.3279296241234209 -0.9515327777513429 -0.9941300745111034 -1.2053115220483952 -1.2851862464996775 -1.2442719250654206 -0.6472973994123328 -0.5733707830935578 -0.5847788217635751 -0.9383516249623591 -1.3237067145780719 -1.1583765695489414 -0.6503733617053254 -0.6792244511378295 -0.8907341768795636 -0.9148367942158067 -0.9777396257520078 -1.0
-0.682953812848536 -1.0321142384672706 -1.0103451103844914 -0.5384418460436438 -0.3446938282720401 -0.1979233648887877 -0.3025126846418285 -0.5473872460110832 -0.15582160720206176 -0.13020244354242833 -0.5923091719378802 -0.9948923354585119 -1.0923210683909912 -1.0919663534359143 -0.872001916283803 -0.6764035301970734 -0.5709464618231249 -0.6938226891920178 -0.4608645894031844 0.033025507612851654 0.27465222578251075 0.9810305811712435 1.414514318170341 0.9312694107111548 0.6817488431800931 0.9191946659948307 0.9325873259292383 0.8916303947297026 0.7540567976099439 0.5343435136815724 0.36830369125092804 0.2508400098821846 0.18969551541690444 0.48840113495249887 0.674750787902341 0.5448213034899916 0.6292154297089649 0.16258434339453104 -0.49144888982377977 -1.0767271018693163 -1.0571334780404957 -1.3972801943924964 -1.0063679185995302 -1.1715035378611123 -1.2734874380818941 -0.8481889917239841 -0.9413146561900737 -1.0025302049745337 -0.9124946737057094 -0.8086809070788269 -1.1326551138272194 -1.0113822256985425 -0.32784628316681547 -0.10172203895500968 0.04378929976458772 -1.0173583563996622 -0.7138770598787342 -0.7977724564626297 -0.8013203145517351 -0.6987959801960317 -1.0
-0.8965956673205373 -0.5150920892039016 -0.5121140297971862 -0.2023507214586915 -0.15342184967133202 -0.4658871724073311 -1.165600054287985 -0.520311618052306 -0.4665692483373497 -0.6693836157766163 -1.1973616033950092 -1.0027643861409241 -1.2025449853513746 -1.2876043427728858 -1.3399611151112487 -1.068923565384997 -0.5587811263837263 -0.604133118100187 -0.5358546510013289 -0.2604627969424491 0.07169546331195065 0.7518590168365415 1.1087925067507616 0.831496087792321 0.5311371655535211 0.7425675723969029 1.2153686044778005 1.2331088047286833 1.2543247683197924 1.0465629817031499 0.9098129701012526 1.137436090509481 1.1740856527724517 1.266518404411314 1.3014225228272414 1.0746421349733413 0.9521936940427418 0.7071555655960137 0.09114246923985617 -0.41859443219684084 -0.6892350301384291 -1.0515147412414911 -1.2256110330120322 -0.9744668330499346 -1.132012494938695 -0.9529672050070441 -1.1753380787631709 -0.9720162004917057 -1.166206689451371 -0.8013452930939863 -0.9490095126907933 -0.6472085881930826 -0.7537802425590552 -1.2001352305263013 -1.0876609301775573 -0.9299809767105344 -0.3500246680992347 -0.4569128149338722 -0.8986201542637966 -0.6987959801960317 -1.0
-0.9794363864015174 -0.87700759368826 -1.0807756819858383 -1.036115242063669 -1.0015145849763585 -0.7253711125993384 -1.2742971478336476 -0.46733756335035037 -0.7993317087356281 -0.6731123929013341 -1.0440212243865234 -1.1401674525975756 -1.477038094684975 -1.4460650194944202 -1.156485975633543 -1.0719396359078461 -0.8066498359614693 -0.27297162483804327 -0.23200890918915784 -0.1551275927067366 -0.0698299419357195 0.12663197977981586 -0.06481061991758472 -0.3054167347113623 -0.7351468849264094 -0.5711492553446246 -0.04714983106224461 0.6646824910546371 1.4934019553229143 1.5242712089715 1.232563742703219 0.8398669923986226 0.6289820412091972 0.643157605814224 0.5946760662174929 0.6324922290434686 0.38562380214545694 0.03267798442511966 0.06344797939672737 -0.14535435535924876 -0.22877614470686175 -0.6784207471197881 -0.6205288850117386 -0.4886435074468029 -0.42728217068332053 -0.6880280085627355 -0.7176666562926312 -0.5673041410352495 -0.5946576429913639 -0.3685440679883883 -1.0992650045296872 -0.8969276539111124 -1.193912000597703 -1.2275955603155837 -0.7482258611949137 -1.10473573608879 -0.7658559729900912 -0.7048107360456959 -0.46077087555952073 -0.6788714340848907 -1.0
-0.9619962350160479 -0.8557184463656505 -0.7912277765136347 -0.09678363745444366 -0.9004652377910786 -0.4065281011215777 -0.8378864289712114 -0.7180814222729401 -1.4081261337390942 -0.8834154227354156 -1.5644720674251777 -0.6785790262197623 -0.9216517776136234 -1.1766818690678118 -0.8676102241154535 -1.1021003411363361 -1.2423209113849256 -0.9490930069149204 -1.640112449249654 -1.567229968330421 -1.189591390049154 -1.8156459962397609 -2.325068468171645 -2.222070652295005 -2.602649833323282 -2.2588253602013824 -1.4781944831110287 -0.8812680334209466 -0.5068354521691738 -0.13680929991407603 0.49524920558348684 0.7514894403530595 1.2580597621228014 2.1087924180929174 2.349743758411488 2.151362549671237 2.014303329148124 1.7304034800869585 1.7316633403110107 1.8032345293572967 1.2943702956520131 0.8187080191010593 0.25283760036174846 -0.3277051302346199 -0.36447787349358257 -0.4754779187599568 -0.39833420283081866 -0.08229206978187754 -0.45804348066677697 0.2109694368140225 0.7622335888077234 -0.9489524592690352 -0.8389670344375033 -0.4587063262156796 0.4397968802443386 0.3981551945642081 -0.41932988558104406 -0.7357979761846739 -0.10400479661529612 -0.04128595852837411 -1.0
-0.5041922611474735 -0.6458682798999302 0.16349774963795544 -0.5470595671868476 -0.8842251641363015 -1.178196027836371 -1.387861275418668 -0.9570532690395399 -1.2887380754282616 -1.1996157229114817 -1.3854490633610832 -0.4638867348812446 -1.2039672294411863 -1.2297052493554022 -1.1174487119148822 -0.9034705538458503 -0.9853282002276338 -1.5899518225796248 -1.4501117232315572 -1.3527430669519045 -1.5997817816323736 -2.074982022888603 -1.8049807732534089 -2.2992063305179693 -2.5122009725747154 -2.0526195667186338 -0.9709836184128141 -0.19831121342298488 -0.03368793024676475 0.13519376865412 0.9374505544024371 0.463322209481091 0.8551781970315274 1.9119872702743645 2.148976702592955 2.222713779126015 1.7247510171386704 1.3726903177074192 1.2598499406198898 1.703364439671277 1.498237588438509 1.2060603824248657 0.6783423289912756 -0.16902289849737417 -0.5542129607931066 -0.723203551593477 -0.36144381109515805 0.10560995782290565 0.12186969818044985 -0.12646880648864706 -0.6067608923910898 -0.9593574203406198 0.9641533936563125 0.8456593387752294 -0.1966438740981179 -0.5629959820161976 0.5855957679051927 1.541764174030206 3.47987263277896 -0.04128595852837411 -1.0
-0.11614889282077709 0.16920193187996904 -0.7860106971357571 -0.9801000546328438 -0.8066337011190332 -1.0306463363546412 -1.4219305136941742 -0.6686389712177817 -0.7925579181931695 -0.9721603183036983 -1.5357679570689093 -0.3164646948287959 -0.5867132944630387 -1.1583979448307116 -0.851507352831506 -0.6690787874987257 -0.794484500522071 -1.3101510238743412 -1.54258651421787 -1.7042420636949893 -1.5033578791559392 -2.175660812690344 -1.7669158032863579 -1.8204620667645746 -2.394330963997398 -1.9947298255154848 -0.46907745302359105 0.6410156705596585 0.8537766016129914 0.849031537918233 1.4101000893159121 0.8788847414400147 1.1517572768758266 2.0437686908400914 2.3052578019199057 2.0872223487251866 1.3879845474711103 1.0996986937861923 1.3162459926640797 1.9923144182572317 1.6159885247893297 1.463899225496234 0.8788343875658662 -0.10810697067407131 -0.30431796776446524 -0.8219944384032192 -0.33838731626037016 0.10882195829478215 0.01313597714659483 -0.11913319250380645 -0.5065905644984937 -1.0009772646269581 1.1345269774132083 0.6397068653556119 -0.35221828071516303 0.2583513870616036 -0.09013010254244926 0.02338940722028607 0.10681152276083662 0.5962995170281423 -1.0
0.33293500535506265 0.05667358174617712 -0.3164735531267784 -0.5298241249004397 0.12265940245987886 0.5025136762831016 -0.09160787626964745 -0.8063715134428662 -1.3759506286624157 -1.175751549313288 -1.0984079597984002 0.030621176168474533 -0.9024514824011693 -1.0322388675947205 -0.9656913492085886 -0.9116570309792977 -1.0400722097049269 -1.2411590461113944 -1.2399064210315769 -1.715309893125553 -1.5636228182037109 -2.3597815566857454 -1.6306832791937536 -1.752129917034449 -2.6660868171062133 -2.1447360892170746 -0.9256896473898842 0.026523581279314448 0.16867234147490032 0.287769780405228 0.9454139261502361 0.46191192939525766 1.1789396475325875 2.0268625217543565 2.1632895755511163 2.184760997501133 1.7021884993197522 1.5887302407761148 1.597722716706061 2.0242952896735416 1.8409455375192558 1.4092421435548375 0.9639353332917714 0.1032186554783747 -0.2977069891129139 -0.6027086063179581 -0.4847960584612733 -0.2605580959710308 0.1302338305676693 -0.21449617430673473 -0.8571867121225801 -0.4495143278329756 0.7511864139601924 0.6946275249341767 -0.16835761834956445 -0.21348646325968645 0.984100768425597 -0.19352127375255954 -0.022921596855245124 0.058336772027331514 -1.0
-0.4213515420664934 -0.7371074827111129 -0.6712349508224512 -0.28637350260492955 -0.6514507750844963 -1.351185321297709 -0.5280185951320836 -0.44143913660717216 -0.7959448134643987 -0.664909083226955 -0.6330992234967877 -0.8446077315215493 -0.9237851437483404 -1.0493038635493472 -1.2438318532040462 -1.2473025934506397 -1.1153452227362046 -1.0261340487502109 -0.45387069764791693 -0.7527903819571932 -1.4749750368947303 -1.4231162398921173 -0.9122570565524611 -0.3682990810887785 -0.454796343692165 -0.6552372735886144 -0.9179366253228962 -0.01827432894332435 1.408702707571372 1.902986666710858 2.108534634961097 2.08937514844706 1.6939484915829992 1.0900873577986463 0.5884867157490986 0.28256758246205854 0.43492708182383416 -0.6634506565740098 -1.288546661126922 -0.908406725994003 -0.6909925068003816 -0.6706974638019821 0.09705959801602322 1.2824306903788556 1.1778634459133488 0.6044860938647247 -0.17007490396641844 -1.1085262205464625 -1.0156523064814178 -0.12646880648864706 -0.2979023813889185 -1.1050268753428036 -0.5692088601557512 0.14542092914853086 -1.1442334416746647 -1.052309308275313 -0.3500246680992347 -0.5808617754897841 -0.20130463632735734 -1.0574378101965725 -1.0
-0.3297907472927784 -0.5150920892039016 -0.4312492994400843 -0.8616063889137902 -0.7128021644469876 -0.4421435438930298 -0.5053057696150796 -0.517957215621108 -0.532613706126321 -0.8274837658646492 -0.8740626762244085 -1.0020487451697957 -1.0958766786155199 -0.7336014383887518 -0.39623526471262516 -0.7095803059484128 -0.8480880098019203 -1.0571804387435368 -1.671584962148357 -1.6660771346240788 -1.5885064059395648 -1.830140608001101 -1.5485430808438008 -0.5619767079312202 0.6899342604424068 1.2682233246357124 0.6783698128906318 -0.08378070709906925 -0.3687297821900579 -0.5318721874839094 -0.6725558395496087 -1.097857845536539 -1.2388351424910713 -0.8411173416102788 -0.3194136310834571 -0.5709904762815324 -1.078015085255862 -1.4184136992803003 -1.3746513477301041 -1.0217424457500472 -0.38167661429673333 -0.5156376987291086 -0.6335103852072157 -0.9015181293603004 -0.7485757331487164 -0.7007510773185356 -1.017401089144874 -0.7150561627415748 -0.4524673924086304 -0.50058511971552 -0.6568460563373878 0.060328764674668384 -0.8957582290231352 -0.7882302836870672 -0.2815026413437789 -1.069784784213139 -0.5406140161742106 -0.8597469367405858 -1.1418697535439497 -0.9578150796408667 -1.0
-0.9881564620942523 -0.7979336179185681 -0.9659999356725323 -0.9283937277736202 -0.9654255324101871 -1.2918262500119555 -1.1201744032539767 -0.9099652204155794 -0.6147459164536314 -0.7260610280723262 -1.0749914487182866 -1.1988500122301038 -1.2893018748298701 -1.2522554225811589 -0.8368683789370082 -0.9129496326319473 -1.099378219971994 -1.207046345995271 -1.535981172004562 -1.6580624995191877 -1.533684751709011 -1.3138190322863366 -0.8942262813049106 -0.23415007548362402 0.5782033148118247 1.108498345257682 0.5135160805188871 -0.475128488855327 -0.7317265582680962 -1.0309228925864922 -1.085714303170704 -1.4010680639907311 -1.1208830698197705 -0.8047040543486965 -0.6056710902466832 -0.8059181945395507 -1.2739747307572091 -1.3063929984298657 -0.7104871276739799 -0.37034259111258433 0.053591772313514405 0.15331745633623803 -0.13732859995786884 -0.49691604085490587 -0.5753680924780709 -0.32055584626286115 -0.7107497078421948 -0.9334721948291859 -0.6782989668635601 -0.7646672231697831 -1.1493501684759853 -0.6784234714078362 -1.165516403304887 -1.1314844060530955 -0.5785083267035921 -0.8076526451457554 -0.9044664079537101 -0.673823495906718 -1.1905196733999803 -0.599173249640326 -1.0
-1.1145975596389062 -0.9317511153749695 -0.9033949831380018 -0.3273076780351481 -0.40063185974960563 0.25659752381355194 0.04142438747280522 -0.3790474721804245 -0.4581020101592765 -0.8908729769848511 -1.0749914487182866 -0.8997120862984357 -0.8064500063389001 -0.8676835494608194 -0.6616886579995181 -0.8845123962736564 -1.0199233728834232 -1.0636963477544816 -1.3961033368992148 -1.54623925734142 -1.4905272792296393 -1.6718751174178197 -1.2428212694242213 -0.37668339393910066 0.7165368665449267 1.2682233246357124 0.5857416018797755 -0.13365007885634628 -0.357464365001429 -0.8556421171819453 -0.8486868852656313 -1.0983279388984835 -1.0932152996869962 -0.7825959870827357 -0.3012324140825496 -0.5998345903164426 -1.1879029035220758 -1.2466172462953897 -1.0533952655498107 -0.641338396271839 -0.16023455489071212 -0.16393125841056055 -0.34791738090671953 -0.8970058384104262 -0.6884158274195991 -0.47996841361494513 -0.9724409242170373 -0.7696601707634776 -0.5110163191191678 -1.094769852487612 -0.6818886383105368 -0.15817541782860756 -0.7395824439126473 -1.0216430868959665 -0.804798372692021 -1.3668678751561734 -1.0430768429173292 -0.4724064350033612 -0.8986201542637966 -0.9777396257520078 -1.0
-0.36467105006371753 -0.6032899852547117 -0.8016619352693898 -0.7064874083361198 -0.25627564948492026 -0.7338509799258746 -0.982275105472166 -0.9911921042919112 -0.6697829646111074 -0.737993114871423 -0.9798146617475022 -0.9469443903929095 -1.0254755961698556 -0.8378198065402226 -0.7426909802157391 -0.8043710938093822 -0.9674603638010174 -1.1024085130548018 -1.418639210332854 -1.6046315988199131 -1.4236526371895313 -1.3424165095451968 -0.87339071879663 -0.11886577379169459 0.9440914664372476 1.2682233246357124 0.4347616984700091 -0.34707408510570925 -0.4843046177919159 -0.9682577449030013 -1.076814064158458 -1.5844044751490798 -1.3752323952508883 -1.0621980142698866 -0.763499527190732 -0.7823874699321239 -1.3408266354058562 -1.0828222719426537 -0.753287702886088 -0.3540716214446375 0.15083881427488874 0.0814315116089672 -0.40633413178636646 -1.0865220583051465 -0.8027857580914375 -0.5211312831190044 -0.9032714397126738 -1.0764062158276961 -0.7089674522833653 -0.8013452930939863 -0.17268947152317343 -0.6263986660499133 -0.6260000547413833 -0.3900555017424739 -0.08349885110390358 -0.667848837643151 -0.8698137992128053 -0.9372150370880307 -0.49320415546354124 -0.8382678029740198 -1.0
-0.6655136614630665 -0.49380294188129226 -0.9112206022048182 -0.9283937277736202 -0.9690344376668042 -1.5428303228774267 -0.9060249055222236 -0.4638059597035534 -0.8416678996259943 -0.79616203801702 -0.8302511393648412 -1.1981343712589754 -1.5929509880046038 -1.2906516634790692 -0.8236933024319602 -1.0292837813704099 -1.1761718999331965 -0.9966208138182835 -0.799291240449733 -0.9096482404386349 -0.8917659493356501 -0.2290736277687472 0.40599295599067964 0.8511992229905782 0.9387709452167439 0.21648926730259532 -0.06673641312621438 0.043428453061442225 -0.23229306290555352 -0.924664598688399 -1.3297682255591285 -0.82849434914235 -0.7281948937247816 -0.48782175686992546 -0.7518944950624932 -0.5922440339914662 -0.18888475342885472 -0.24737376770096683 -0.16968927146451995 -0.17172454757971445 -0.12332754498970877 -0.3986002515285107 -0.6868787748997328 -0.2645330569363799 -0.08086688934202944 0.08284027487691935 -0.37643053273777016 -0.41473411862110926 -0.20711950905018847 -0.6913110833213767 -1.1410026411516023 -0.7512581989089283 -0.49821986692371134 0.04930977488604271 -1.1442334416746647 -1.052309308275313 -0.9217927123241624 -0.31747023430847143 -0.6553705549836433 -0.34015415019549133 -1.0
-0.7963147968540877 -0.8861315139693782 -0.8277473321587775 -0.34669755060735685 -0.1317684181316291 -0.3098576135990653 -0.34631599099605065 -0.8051943122272671 -0.710425707865859 -0.7805011740932055 -1.048553452337513 -1.4321489688179596 -0.8441394747189022 0.2671386815218619 0.7817141679979628 1.2000232022325723 1.3603005391813758 1.266316056806366 1.2060129456022042 0.9535635968032101 0.8578613133415912 0.8979803732414029 0.9617415175096271 0.9086317660152846 0.9109405265248771 1.1275132237550665 1.2153686044778005 0.9271306254721708 0.14238636803476662 -0.5223361867494652 -1.007017452957162 -0.6728934463387258 -1.1776748085133597 -0.8324475113099021 -0.5248226997532854 -0.5967983677864521 -0.6221686604328992 -0.8451312890457231 -1.4537065278277626 -1.6804361833421073 -1.4086288104310054 -1.482236310888362 -1.347492895958456 -1.285814908591261 -1.0599528276367853 -1.1834792742297757 -1.034693460270965 -1.0555282127604981 -0.9403751149964413 -0.7059823112910578 -0.3062499087133016 -0.5951837828351596 -1.193912000597703 0.10423043446460745 -0.5643651988293152 -0.09115813169490755 -0.038151189431092185 -0.36395109451693836 -0.39590431575148 -0.5194750651957616 -1.0
-0.3908312771419218 -0.8526771396052778 -0.2956052356152682 -0.6461633603336925 0.09920151829186731 0.8196607142955549 -0.10296428902814939 -0.871117580300812 -0.39205755237030504 -0.5314188621620591 -1.1459963532837925 -1.5981776741197466 -1.0517871118313662 0.04895051895913366 1.1623274892549051 1.8045299084550275 1.5895410788675397 1.354472472836798 1.3862999330713186 1.1978191428570368 1.2917688744855473 1.2380161302371657 1.1777101365858436 1.3722842666380997 1.2158473195460628 0.9762393014869843 0.9505416928212108 0.1592268247690173 -0.8343670259867141 -1.1648809981417805 -0.41398047456225645 0.1037007875935612 -0.06853700582232175 -0.4475070459731736 -0.5673744842234947 -0.9490001812653548 -0.45838149404371364 -0.5373096993138565 -0.8358676362365084 -0.912895269350678 -1.1994890876586521 -1.3152945714804023 -1.1614247264899509 -0.6608626120336717 -0.541652101355159 -0.775592658235007 -0.9205638108387647 -0.7857201731228607 -0.7926087761555615 -1.4542149377448035 0.227991840047211 -0.07493572925593113 -0.3704396791060394 -0.5822778102674498 -0.7057964775720833 -0.3008638429488143 -0.5059614074333059 -0.39493833465591627 -0.10400479661529612 -0.22060687352864433 -1.0
-0.22950987682632878 -0.5941660649735933 0.07219886052509855 -0.2131228728876964 -0.17146637595441772 -0.515070402901241 0.26368560860348866 -0.2931117834416965 -0.33532705657721446 -0.5269443296123979 -1.0742360773931217 -1.6053340838310306 -0.8775622108294698 -0.06989498858201695 1.2399140508957434 1.935944409807735 1.7142357671213737 1.3828358414726765 1.5529876865718573 1.3035359963834585 1.519998030750334 1.4624867394060277 1.3632267796884194 1.2720917280767499 0.9228093815552321 1.1515987365184204 1.082751121753006 0.29277531184782646 -0.828942936229226 -0.9024139303080292 -0.14884703872377594 -0.18023560302090696 -0.38404666523115094 -0.3729465053899334 -0.6590542380365819 -1.1824097882583777 -0.39529000903155287 -0.7100475027260813 -1.2820006908003645 -1.1502269993348697 -1.2879487463102637 -1.4751071262873103 -1.1340193371883884 -0.5127090591794659 -0.4127380176499075 -0.9095590880754907 -0.7822248418300374 -0.7150561627415748 -0.8874022765440505 -0.8013452930939863 -0.04747656165742834 -0.4495143278329756 0.6234062261425204 -0.40378566663711496 -1.0593746744290038 -0.07368265575708209 -0.5752666249151154 -0.8287596966016078 -0.7040204748396739 -0.8183432568628788 -1.0
0.19341379427130656 -0.27482885513445365 0.09828425741448628 0.0001657254066003328 0.07574363412385603 -0.40992004805219234 -0.13216649326429747 -0.14125282662942373 -0.46148890543050575 -0.9251777265322545 -1.5131068173139606 -1.2976084662458216 -0.7310710695788957 0.17754745276007128 0.6831450771083444 1.0513740121778703 1.2040520121316023 1.2724486770519616 1.142290820720879 1.0039413031768119 1.519998030750334 1.3990238446671872 1.2622544383021361 1.2050172252741724 0.9674199056348418 0.8820100147110562 0.3711053067621079 -0.4493485593875822 -1.2294911029360271 -0.7148725825306255 -0.19287980015278164 -0.46088134010176357 -0.6422791864703774 -0.5138312477710558 -0.8447347520884043 -1.2522429064481602 -1.02202661511262 -1.0555231095505309 -1.2099950172082294 -0.7299871275661707 -0.9540281805392796 -1.1786518666269123 -1.5054344816700942 -0.6563503210837974 -0.5601628415795027 -0.8242396858307133 -0.31763647090906105 -0.38100811366640475 -0.7256957170578046 -0.251174244230938 -1.0658748952321553 0.164378375390514 0.055494280286200584 -1.06283358157989 -0.8189415005662979 1.5165856545850434 1.0187533771665018 -0.9991895173659866 -0.16887135642333698 -0.28038051186206775 -1.0
-0.2643901795972679 -0.10147436979320643 -1.0651244438522056 -0.5061253917566291 -0.7452823117565419 -0.31494553399498715 0.8444850039668796 0.003542922889254759 -0.6071254020933654 -1.2943266618793126 -1.3484358684280005 -0.801669273253846 -0.3264426260275526 0.6535389470659113 0.9861718367244483 1.3193734214938837 1.277804358232955 1.2406357095279363 1.033496948972276 1.1436249435763441 1.519998030750334 1.0303906104125637 0.6359855113705468 0.8524568699181264 0.9461378207528258 1.027368197002174 0.7444745273565299 -0.1860551813809422 -1.4397788904570978 -1.5376932173312445 -0.9615793906314859 -0.9897363722893078 -0.9199276867501469 -1.0851730645658848 -1.1174530071020181 -1.3270098862491773 -1.0717477191950513 -0.9524452377595848 -0.9703117960204244 -0.9302883748577937 -1.041316188082923 -1.3919333059417078 -1.2284958108332495 -0.5713688415278316 -0.7545256139351126 -0.712725730265171 -0.4386830687916975 -0.5127001330133467 -0.06214121433838173 0.7978185556012739 -0.0558240889818113 -0.2934399117592071 -0.14327490076351138 -1.2001352305263013 -0.5785083267035921 -0.1785355113840354 -0.38467727684013936 -0.6428362557677401 -0.5905039951756025 -0.6987959801960317 -1.0
-0.8006748347004551 -0.9074206612919874 -0.9920853325619201 -0.17003426717167683 -4.337626510370138e-05 -0.2691542504316916 -0.3284701995184045 -1.0053185188790994 -1.1075391784174942 -1.2600219123319092 -0.9473336947654092 -0.7802000441199942 -0.3776434132607629 0.0062880290725666485 0.4459937000174805 0.41756833516202413 0.46766905131551617 0.6729850480450252 0.7817168457826505 0.8730355964635892 1.322873359155365 1.4718886497377077 1.2722715356618868 1.1341697816889507 0.7791553086016264 0.3787495638136105 -0.21241161722698865 -1.0346797448437561 -0.7016854457650862 0.15608215121528335 -0.054223445014636225 -0.5619514129198276 -0.21221525072234249 -0.3018538969268438 -1.1116504910378986 -1.2059405128658045 -1.3617178556085585 -1.3817010326150319 -0.7875281630557746 -0.5291248123549633 -0.7120822267438124 -1.2707371677238295 -1.6633760673817322 -1.024854081990198 -0.8722010339327267 -1.0450223495343038 -0.8248793572743949 -0.8467481820885169 -0.7173315846705849 -0.7573316091849425 0.0026086022888696923 -1.0946219142712192 -0.4130330750452634 0.06303993978068402 -0.14007136260101075 -0.42319217451359326 -1.3029714084741144 -0.8752405568100746 -0.866186874359776 -0.7585696185294551 -1.0
-0.2731102552900026 -0.04673084810649668 -1.039039046962818 -0.3531608414647598 -0.5359658068727482 0.6890707574668974 1.6118540375056614 -0.1883408752533843 -0.872149957067058 -0.3367766962517922 0.26352653947401417 0.6124372856958574 0.9656661295661042 0.8741649661935863 1.1140188754030622 1.4770708231171332 1.5119870654413747 1.7868222001512637 1.9240524991429868 1.4455095325272451 1.176293475148849 1.2168618319908853 0.4063936398850696 -0.662588462135086 -1.0838456603009734 -1.5024557488609724 -0.016545796587291738 0.749206849965276 1.0815883714274843 1.0011534543962723 -0.311393509105318 -1.443846559927679 -1.1956345891258624 -0.6711886677228942 -0.34107635772283634 -0.5831353664014947 -0.9610242521207295 -0.6309740668316569 -0.394769943462312 -0.18070163429306443 -0.7513325388607525 -1.6200672131753606 -1.5249067319633098 -0.7465961400812832 -0.42397668135754485 -0.9956269061294328 -0.5320618728725884 -0.4548841245195672 -0.5862935106041443 0.26231873470790695 -0.38137765463274864 -0.7304482767657591 -1.208109799244111 0.17288125893781323 0.8216613328498128 -0.45814312638924426 -0.9044664079537101 -0.7822788363931408 0.39871104189702034 1.9511686525857397 -1.0
-0.835555137471394 -0.5789595311717295 -0.7390569827348593 -0.10755578888344855 0.15694400239774162 -0.06224548766420861 0.6644047445106327 0.8511277981205443 0.7755745923859949 0.6767049262464947 0.6661394557869355 0.7605749667194347 0.8661090432793062 1.36234574332416 1.830352664640487 2.0178091811422085 2.220237688053852 1.822468055328786 1.3451136816236327 0.9081473312088271 0.7975963742938198 1.0115867897492035 0.33346917110608737 -0.25972222967710656 0.1656582847912139 0.6166468214586668 -0.28667740755287363 -0.9011312577649466 -0.05413257625575779 0.6097233290109887 0.4498111432578112 -0.07305431649756476 -0.03213204512130296 -0.017483463074485762 -0.8493767649396998 -0.7110362404773461 -0.5298294671369553 -0.9684481950239326 -0.843420678920998 0.02184388467689586 -0.5416069905344151 -0.43305797710026034 -0.8606866386280649 -0.7608850614225517 -0.017401494287136447 0.44058303165765245 0.8132846007372856 0.937518080038954 0.7073589652858226 -0.06044828062508142 -0.3229449633620675 -0.04372084604117743 -0.4840220682773033 -0.4449761613210384 -0.2532163855952253 -0.38824122263794203 0.03115402805071728 -0.9372150370880307 -0.42833759565550034 -0.9179659874185844 -1.0
0.511696557056125 0.11141710343288666 0.3513126072415469 -0.8809962614859989 -1.0267769217726783 -0.04528575301113622 -0.2651987570067504 -0.3272506186940679 0.4419654081699091 0.1315577106127583 0.009721774218589404 0.5873898517063637 0.7779299097109992 1.1423291883377216 1.7615494873363475 1.6244274115191852 2.0385179899278385 2.0325102987404238 1.4853800662709393 1.0066128482117758 0.5717000543792691 0.7734050613466416 0.19924006648543333 -0.11844655814917854 0.07930213267380423 0.4290333536178055 -0.3952197164907058 -0.3618658479150708 1.024844047810688 1.2477271876726168 0.24276347781504 -0.7020392347792838 -0.25929899989566 0.32670879985047213 -0.393685836704186 -1.1194081707610741 -0.6664580472626279 -0.7952397163980506 -1.4355792253849875 -1.0245477853479692 -0.7683214799262938 -0.3516664529049207 -0.5512942173025275 -0.8797087231025748 0.1617560271699054 0.8424823211791036 0.7487264151998795 0.2373019771698477 0.4062501993459168 1.472695042206613 -0.3980727092815147 -1.1050268753428036 -1.0093406181943991 -0.060531544271086264 0.3832243687472314 0.08359662768334787 -0.2980457549878775 -0.2864829941694934 -0.8013203145517351 0.25758223313874296 -1.0
-0.32543070944641106 -0.13492874415730668 -0.12083307645637059 -0.6526266511910954 0.5936215384484148 0.20063039945841316 0.2928878128396368 -0.3990598928456076 -0.5360006013975503 -0.2278964042100336 1.298385254950003 1.1527462188977937 0.8817537282672314 1.2873816539520495 1.61369585100192 1.8476166302100137 2.151427509474755 2.099202543911272 1.693642620761123 1.0768363177022506 0.7835993561924016 0.8685994034549024 -0.10327627377902612 -0.38213319729180995 0.4054910105770055 0.5093183961623183 -0.5796600309264198 -1.6698803020572066 -0.5890312738787983 0.371777405922951 0.33176586793749824 -0.15767112164757163 -0.2068758564861931 -0.23899762724911214 -0.9074019255808943 -0.9209151228629424 -0.6301073241099261 -0.7204023574265417 -1.1354716627212649 -0.4017623946093095 -0.38167661429673333 -0.447910445019118 -1.265997922509072 -0.4021579309075458 -0.20052560293510902 0.07011720612111937 0.6968493018216066 0.7849480576248141 -0.03704881717672294 0.14494891095045662 -0.5483282011204088 -1.07381199212805 -0.05808810888506343 -0.4312459964263973 -0.2249301298466716 0.20592495924812693 -0.8178348861014483 -0.7667852163236518 -1.0770031937359088 0.0782613181384727 -1.0
0.3765353838187364 -0.20183749288550737 -0.039968346099268734 -0.4070215986097841 1.867565094034263 0.999433901618122 -0.5361303185310137 -0.6250825262406182 -0.000871148543321353 -0.02206790692561321 0.5853147239942853 0.4406834526250435 0.6776617013792955 0.5602909334567008 1.2921263911194518 1.7592888506122923 2.1210141708762587 2.099202543911272 1.863050221055377 1.1371369056342893 0.9146269978640087 1.1040389080107247 -0.24952589523138058 -1.1291754722555134 -0.3307872721681123 -0.0869036829445633 -0.2581136420429178 -0.8191426296216271 -0.3516230375702883 -0.44423179978163607 -0.1479101714593291 -0.5041299294006563 -0.0986317733351641 -0.05996563154633183 -0.6234654728433161 -1.067412859934986 -0.9718876866261347 -1.1920189215111445 -0.34693400646054406 0.037553786425258584 -0.1426597882711866 -0.04095282404241956 -0.542639883838876 -1.1707514893694664 -0.4907475657382135 0.444325110703476 1.1222416315234434 0.25657398000110737 -0.268456479889799 -0.3098591561096633 -0.5650232557691749 -0.9177375760542814 -0.8957582290231352 -0.4312459964263973 0.12864806701024883 -0.3008638429488143 -0.2980457549878775 -0.2709893741000045 -0.5905039951756025 -0.24053141963978553 -1.0
0.31985489181596044 3.7944395902442976 3.1241902965834605 1.9003732374830609 0.6820397172355346 0.4414586315320407 1.4512419142068467 1.0830364375935497 1.026204842456963 1.2322927178294407 0.5150651907539446 -1.5137320395265963 -0.038438197840743905 1.481800715006547 1.4648662830745256 1.4960289806893268 1.5929625794598705 0.9064079061429946 -0.23239745873111708 -0.6524166185006989 -0.18880459579777176 0.5101515720595992 0.7377592205456099 1.3722842666380997 0.8217194783656575 0.03943962084917009 -0.005120290383309783 -0.8140711680869889 -1.0342238716664616 -0.6145175271824264 -0.4556710678301449 -1.7005175355493671 -1.334458839265747 -1.5741514935071346 -0.1271569321589661 1.1380232802868937 1.4364521783413797 0.09433643741422443 -1.3323543086969623 -0.04772853735156683 0.6288724663259818 0.6446370950920478 -0.06160318215091923 -0.0614799641920369 0.20869397559591998 0.07311086935777811 0.4178657143206731 1.4096821494048195 1.4015819534250509 -0.39055090994291025 0.5201552964006162 -0.2518200674728689 -0.5124176655701193 1.3124849451930283 1.0055219952154115 -0.33581479482446536 -0.0034985806901875263 0.22480646812364294 0.4960108816090816 0.058336772027331514 -1.0
-0.451871806991065 -0.043689541346124044 1.3425576890382798 0.6141783568598783 -0.9076830483043129 -0.9458476630892793 0.3350687745140728 0.7345848777762417 0.07872089033056705 -0.2062694968866705 -0.1670351158700102 -0.7007638963247426 -0.5390681174543567 1.1447670449026683 1.9987008644272113 1.7330059503417503 1.4241685502382173 0.6128087118851216 -0.3295348442209417 -1.0775739283506407 -0.3664889644741048 0.5195534823912795 0.8519541304467637 1.3722842666380997 0.6968918651153736 -0.08521347152257375 -0.020626334517285426 -0.46371770040239063 -0.6879166025345398 -0.2762165487461895 -0.37650578398437956 -1.3155110721168348 -1.2155359676424191 -1.4930885801986118 0.01597179742264682 1.251881625161539 1.5379835085265126 0.05291701861238292 -1.3439356408131795 -0.23680842625150228 0.7659556459582804 0.6482016873925739 -0.018331514832662196 -0.105850825199134 0.22125483503386745 0.20932254662575592 0.8478693429894675 1.2635361279344326 2.3606691338262333 1.4213457443127286 -0.14764688955002442 -0.4287044056898066 -1.051934014133623 0.04930977488604271 -0.8896571399376819 -0.4406676504514187 0.20441707175524074 -0.34845747444744934 -0.18508799637534723 -0.8183432568628788 -1.0
2.460633474382342 0.21178022652518783 -0.14691847334575833 -0.7237228506225276 -0.6622774908543478 -0.8678328836851463 1.4966675652408548 2.0742398611279187 0.8949626506968277 0.49846937968498595 0.2620157968236844 -1.1136887366658248 -1.2181896703393003 0.9466911990007503 1.7249520526001028 1.2556050732965045 1.1048284949540088 0.4249972168637671 -0.4907829041340503 -1.1103957673516236 -0.30855686177656977 0.56969700416024 0.870786273483094 1.0805101794468888 1.0713747048662259 -0.31761754204616305 -0.40705327648768713 -0.055042425069451936 -0.5731762422799873 -0.015565862004713058 -0.13619933065374248 -0.9356756356656922 -0.6762571497913282 -0.8822990355370686 0.5335562303421013 1.3513179130187294 1.7285114367751568 0.4835848391088018 -0.9275112208083162 0.22214513196851887 0.9311584521818199 0.8466306587885114 0.42448188072416776 0.07088057033760897 0.42222858604102875 0.8918777645839746 1.345889631420886 1.7774562034346943 2.249147368663305 1.1279211849191026 -0.2728597994157695 0.39328751896537467 0.4388348437392164 -0.41751583153175603 -0.7906552448177442 -0.545520506078372 3.115236205991237 0.34875542867955484 -0.6878038348876637 -0.5593241574180438 -1.0
-0.07690855220347063 -0.4329768066738371 0.47652251231060805 0.045408761408420775 0.6802352646072259 -0.12330053241526925 0.9823843017486901 0.4673602018352658 -0.28791052278000434 -0.20477798603678357 0.004434174942434669 -1.1423143755109606 -0.6997816996030449 0.637692879393758 0.9686050680510513 1.519726677654569 1.8636412929864858 1.8155688575524918 0.9270343744754279 -0.4455627029363647 -0.38398523710087745 0.27784603761433746 0.514978975264763 0.686447475481748 0.21640787181755874 -0.2533895080105529 -0.51518753163252 -1.180906885759161 -1.220729111789316 -0.6231453373707331 -1.1147571883685587 -1.112430739756818 -1.0825365112146974 -1.4163605820402776 -0.07764212841181356 0.756977352773081 0.4967650936238329 -0.494007579657386 -1.137485807437129 0.0740232011982432 0.6429322796216023 0.11410694103045396 -0.5635545230427003 -0.2855904147024599 -0.19127023282293704 -0.6565945445778175 -0.039805708149866906 0.6147120326153525 0.6376578620589928 -1.006742484669524 0.7872761707808723 -0.22060518425811515 0.01290088434697661 -0.3351348421639092 -0.649223966074976 -0.1435845595083842 0.4469853329415738 1.2628790127794045 2.2798412763302047 2.1504141136971513 -1.0
-0.24695002821179832 -0.2839527754155719 0.8104155924947705 -0.04292288030941922 -0.9473810061271014 -0.35904084409297515 -0.8768227012860755 0.7699009142442121 0.9279848795913135 1.1868016369078842 0.4636999406427275 -1.1916936025188198 -0.5838688062834159 1.2642220165850557 1.537085220954048 1.3008461311392396 1.2717216905132558 0.7941042978955314 -0.20947303575551846 -1.0176549897093112 -0.8054510043769062 0.2159501279307768 0.7321496460241499 1.3722842666380997 0.6080800878192697 0.049158336525610975 0.28745427919723715 -0.344960976132943 -0.6194896240554615 -0.07323596168444758 -0.06499741855577601 -1.2083297855934927 -1.1461238425724767 -1.2681064839038347 0.26199847854131125 1.0632563004858768 1.1636128424940884 -0.5791997933293552 -0.6581193650615182 1.0295218682504388 1.1906791725968129 0.7474161730905426 -0.045736904134224945 -0.5630963081197288 -0.12780483776804405 0.25422749517563875 0.5746498791972309 0.9760620857014738 1.1422938494212427 -0.18515371836737235 0.6787583155638933 -0.5327540164056522 -0.9951428195479911 -0.19783319321749784 0.17107745063307928 -0.9125055007727088 0.93212185531424 -0.17802765368307066 0.46357760170506135 0.49667678647243657 -1.0
-0.7221941534658423 0.4094651659494171 0.47652251231060805 -0.04507731059522026 0.5773814647936377 2.6140006405906115 1.7627320927257601 0.8464189932581481 1.3852157412072685 1.6417124461234507 0.4946701649744906 -0.9269064432013145 0.40245747000079 1.6707345987899151 1.8347443568088364 2.5706118212586806 2.220237688053852 1.828217386809032 0.4514497351172474 -0.39861984017914476 -0.42364345505489487 -0.4743067889200693 0.24531871434028502 0.7099235514626497 0.554465604751115 0.2921262284366364 0.44210666674399784 -0.3115738543632411 -1.6959628220799892 -1.459588830363415 0.5875306311315095 1.1148716091361455 -0.6160676147656438 0.15634663444806857 1.7807103497235075 1.26440604309775 0.4859016591184278 1.1575917450660387 0.8736376913529854 -0.13806047240465172 -1.342430522830793 -0.9600235388613284 0.19586323839270994 0.5048125500171865 0.06986342391334156 -0.7082352354101827 -0.8456302026257041 -0.9142001919979261 -0.9682555562871734 0.6070925919954171 -1.1159600591784533 0.7678661175424192 -0.8389670344375033 1.2301039558251814 0.4680831359928923 -1.052309308275313 -0.7138770598787342 -0.7048107360456959 0.5608774414171226 0.2376576870276019 -1.0
-0.16846934697718557 1.2884028196971442 0.17914898777158814 -0.6353912089046876 1.7538845784508232 4.710223843710357 4.074573261420823 2.631056036106252 1.3962231508387635 0.08532087426625821 0.22122574526477667 0.5158257545935244 2.0259490985205026 2.4075767455450507 2.3134388031589137 1.4507879228465912 -0.2462840722841792 -0.9640412687635589 -0.9216843461669117 -0.5081531866126576 -0.31516656476890575 -1.0787712739943345 -2.0193466567520653 -0.5338892598826408 -0.1703530938267636 0.3014223912575799 -0.07489748898620176 0.45421683736714663 0.6893849581937418 1.1355656552246294 1.2869020440411412 0.3096016801252451 -1.3393128340258829 -0.5485105689725629 0.44806582699740805 0.3561959788143293 -0.9535034128477567 -0.5165999899129359 -0.23615604708802923 0.4044922058334416 0.023714669060321127 -0.96715272346238 -0.5484094394813103 -0.6367970603010089 -0.702959980453012 -0.6034570221271228 -0.75801552225351 -1.1502822266808588 -1.1299621157734192 -0.39055090994291025 -0.6318034743642388 0.45571728539488204 -0.4840220682773033 -0.41751583153175603 -0.7765121169434674 0.590385429880289 -0.7831822773605437 -0.627342635698251 0.025728323000785498 -0.24053141963978553 -1.0
-0.137949082052614 -0.5850421446924751 -0.480811553529921 -1.029651951206266 -0.7218244275885305 -0.5846053149788378 0.07387128106852542 -0.31547860653807774 -0.21763244590199646 -0.33752245167673567 -1.004741915477946 -0.22557829149548994 -0.8469839628985248 -0.2045865637953213 -0.12785407664683257 -0.3476518432065293 -1.3156930907537974 -1.1966975493308287 -0.7996797899916923 -0.6547065142449534 -0.9691383549518213 -1.5042077165028582 -0.9062467981366109 -0.440823387244065 -0.2702151844269908 -0.2855035250283582 -0.19282503516301885 0.30968018362995425 1.4934019553229143 1.2050422320041523 0.21746806167497262 0.025195196148832467 0.4838475978811361 0.10216019507071372 -0.8215246878319264 -1.1603971749159463 -1.2965372485761275 -0.7015753488802502 -0.350962295892272 -0.5381018990683134 -0.07236072179308498 0.03449771298537737 -0.5282159947327904 -0.9970282877993062 -1.0824301550520599 -0.5039177195082161 -0.23809156372904278 -0.9720162004917057 -0.867885967640538 0.8344966255254771 -0.23946969011823752 -0.16858037890019226 0.18327446810387252 -0.8019604485817081 -0.32393202496660933 -1.1746376398400922 -0.748529668619639 -1.1076448578524094 -0.5742873552235922 0.2376576870276019 -1.0
0.729698449374494 0.16007801159885093 -0.23821736245861522 -0.1786519883148807 -1.236093426656472 -0.26406633003576996 0.9418256847540398 0.46265139697286994 -0.15412815956644707 -0.5030801560142041 0.25144059827137494 0.5415888295541469 1.288515537953292 1.7182728018063758 0.6192215577690374 -0.6695096547162758 -0.758748827668838 -0.5067777717013624 -0.8288210056386397 -0.5325787412180403 -0.6339875326345364 -1.5132178805707184 -0.021937443217853656 0.9388152922764443 0.8855657330117047 0.22409521870154928 -0.07489748898620176 0.6127000103245943 1.4934019553229143 1.159178609424206 0.17905650383264862 0.08771761328744869 1.8905352793685004 1.274754743196672 -0.004143591599633855 -0.8692993398531033 -0.8523899070666778 -0.5815531693976417 0.9667918844616913 0.9369456615190166 -0.32133658223636247 0.48482454028514 0.23048057224731572 -0.25099618408675706 -1.0711914913444225 -0.8481889917239841 -1.040457583979662 -0.8130221771338121 -0.9933479534488323 -0.8526945909878707 -0.3312924906864506 -0.6992333935510053 -1.0661318127800312 -0.0056108846925217734 1.0055219952154115 1.2020270877041836 -0.14210901565380632 0.08536388749824216 0.6095273612731532 -0.1807577813063621 -1.0
-1.1625579759489473 -0.22920925372886225 -0.6973203477118389 -0.6698620934775031 -0.573859312067228 0.30238880737684726 1.1835550420421554 0.3684752997249488 -0.34887463766213156 -0.48667353666544616 -1.0319352831838842 -0.1804929103144012 -0.20555187839358352 0.16657709821781141 -0.07954546279498981 -0.5923844227748506 -1.441908445937556 -1.0928262939210591 -0.7810294119776459 -0.5959325234757515 -0.9633062640762305 -1.6644319384052395 -0.7447711886974359 0.051335777069844886 0.21190589232328624 0.06479279217901578 0.032828712365631806 0.665950356438297 1.4934019553229143 0.8540265859219895 -0.09544560465030119 -0.31656267798480736 0.9338129121457279 0.46716005071657574 -0.5182465148806168 -1.1129561978848441 -1.124393594105861 -0.5222480924768234 0.1117874525774612 -0.5706438384042074 -0.5808573026513554 0.09390758466080754 -0.1834850450973431 -0.46382590722249434 -0.8107189324732991 -0.7486496891050772 -0.6139124295360856 -0.751994168168156 -0.48871196608658213 -0.8967082748969145 -0.43981034590342966 0.1539734143189295 -0.4272308736916713 -1.0079129220013254 0.29836560150157054 0.04864567580769697 0.3950064198302167 -0.9836958972964975 -0.8337535944557556 -1.01758871797429 -1.0
-0.0027879088152252423 0.0475496614650588 0.8678034656514236 0.5818619025728637 -0.4168719334043827 0.008985397878695279 -1.739910070932232 -0.793422300071277 -0.41153220017987374 -0.6984680773494149 -1.0712145920924618 -1.2224661642773407 -1.7643314008268776 -1.081605463034891 -1.0525492609826088 -0.7474966210928006 -0.9898902010174083 -0.7026383307950609 -0.49117145367600956 -0.6131067415576613 -1.0189055304235297 -1.8990879504334215 -2.1082984813066483 -1.634749537129939 -2.1504055295804494 -1.8476814318023773 -1.0419849783947042 0.24501904906331565 1.0911848379215014 0.90942620923638 -0.13057812706706076 -0.8966578866243 0.5823836915118935 0.973911631773598 -0.10781521194523458 0.2745974983208334 1.1368720806346295 1.4484690271062426 1.1390012576680557 0.07907281247450235 -0.35179951104354 -1.265390279273041 -1.7780459857751132 -1.6099478084905638 -1.3038979398790302 -1.2021896694588936 -1.411667150819747 -1.4682702733966457 -1.4477991464877646 -1.4982286216538474 -1.3413432969367944 -0.8136879653384356 1.8444169097336078 1.2987547802983872 -0.6067945824521456 0.9573704245746258 1.4865635951687157 0.02338940722028607 0.9662934402173776 0.9150922548064008 -1.0
-0.48239207191563654 -0.7249422556696219 -1.0755586026079607 -0.8572975283421881 -0.5973171962352394 -0.9712872650688879 -1.389483620098454 -0.7145498186261432 -0.3234729231279118 -0.7737893752687135 -1.0999187024487302 -1.310490003726133 -1.2345454773721312 -1.1638831221018415 -1.3936373527244068 -1.100376872266137 -0.9632785297437243 -0.333914538528646 -0.6939943145787631 -1.0058238616973292 -1.548070575868802 -1.621339849385039 -1.7568987059266072 -1.8632220623012177 -2.458586489506561 -2.125298657864193 -1.1978615273204627 -0.2346566877545598 0.6464094778074914 0.7713812462234727 0.22121553073276043 -1.0231130009873661 0.24260405830238513 0.19362690473968866 -0.6300416577159849 -0.2328311920038358 0.35178002541707937 1.0281560613102845 1.642537436634033 1.2578765115212807 -0.24283595800248203 -0.3059208517148392 -0.4885502996910549 -0.9346082629927119 -0.9495494841558776 -0.9222821568312908 -0.27037065649774583 0.06706595216038604 -0.5639891575715587 -0.456571435806476 -0.706931220283686 0.9239405336161879 2.0999772853689516 0.4886750515145596 1.9813978185405117 -0.7202752654566276 -1.0430768429173292 -0.4879000550728502 0.15546144261686726 0.3970540559167311 -1.0
0.8692196604582498 -0.320448456540045 0.40087486133138367 1.5750542643271135 1.8404983046096344 1.4624346576469975 1.6215881055843777 -0.6827653858049699 -0.45217494343462517 -0.04071179254920202 -1.0674377354666371 -0.0037295904456882936 -0.37266555894642295 0.13976067600339778 0.0673322419464713 -0.1990026531518273 -0.5245661204604182 -0.5934010326703955 -0.8159988707539827 -1.4889918637350545 -1.0989995784483098 -0.9436188129764332 -1.1807152657937694 -0.5519155325108334 -0.6246437518851744 -1.0663812019876189 -0.686162070899255 -0.6834810335700517 -1.0488271902443138 -1.0686128002512003 -0.446770828817899 0.11686340172800659 0.6833467825227191 0.734624315483199 0.9397323548304624 1.4097651967210472 1.36416855644003 1.308207813436371 1.0680026564338527 1.4082427139698943 2.1180410245537744 1.1965548029567967 0.9163364992416888 0.4987961620840206 0.006398028858448381 0.6224480732846778 0.6507363121520309 1.2715661291141243 0.6766904798660176 0.24764750673822575 0.8957940259978516 -0.5535639385488215 0.31105465592154447 0.7083576898288177 -0.42293392008654707 0.6428118576937659 2.0063527262822864 0.937512991320136 4.096104950955349 7.450343379260695 1.0
4.453170770172233 5.944643469827837 6.836142273943331 8.025418540015234 5.878863286764208 1.264005762206051 1.0310546421422704 -1.522109852527066 0.12613742412777715 0.11067655871433887 0.4130900618566756 -0.1740521415742458 0.2865445766811607 0.20497333911572152 0.22348129682111414 0.07373629555723495 0.08598165190439029 0.056273424597352247 0.08038492254611765 -0.7234033865725922 -1.4959705640468575 -1.6726586099454595 -0.8545585757602995 -0.08155558160776095 -0.6893085482574528 -1.7758474463678133 -1.1664413852595115 -0.4184971683851991 -0.4918148959176685 -0.7407560130955455 -0.6233703081661449 -0.9474279697143043 -1.6062825458333538 -1.125054283947618 -0.3983278495554815 0.27649513740207754 0.03632260035627546 -0.011565485658665525 0.2744296383834722 0.5997438418488055 0.4162177902297235 -0.042735120192682274 -0.585911551157133 -0.14270120128977415 0.554448159072056 0.4787522379250528 0.8029091780616309 0.9407300805108307 0.4062501993459168 -0.0824551225796032 -0.03912903433304538 2.3702301225664435 1.4610763462805922 0.6122465355663298 1.23181204120384 -1.2095885917157432 0.4816379416824786 0.7360959304167791 1.598742398345776 3.3060377881433376 1.0
-0.39519131498828913 0.11749971695363214 0.3017503531517103 0.5258467151420382 -0.2382311232018346 -0.29628982587660746 -0.02671408907820706 1.5998277712415163 -0.4860438961469181 -1.3450380307754741 -0.08243352745153527 0.08071604414746204 -0.6848481366600253 0.4530252445990467 0.6494754371509994 0.7618312419843634 0.17342000037506658 -0.27833766755293915 -0.6209470006904152 -1.1317681276313334 -1.436872043174204 -2.0040759491371825 -1.5681765916689114 -0.6529465023572153 -1.2176772325398026 -1.232444474198111 -0.6808573715902634 -0.7709637450425626 -0.783046792127405 -0.7044283912500435 -0.550763095171508 -0.212201951633132 0.23726466406623575 -0.02528631034482496 -0.6698856013562716 -0.7713811632609082 -1.0926389393977536 -0.6064989557214779 -0.002515260047815679 0.32818696876996617 0.011412332426653347 0.13490039611685464 0.07037540316976448 -0.16075036508927118 0.059285858070859274 0.10828641238851971 -0.4421415430169158 0.19393997079951297 0.33933714024815986 -0.375879681973229 -0.665193583661771 0.5909817793254815 1.0635379841811683 0.6946275249341767 2.7875561073742903 0.13602305549682453 2.8380153360639997 2.23897707715721 1.7933420777698985 0.6162240631392834 1.0
1.4709048832569478 2.0700186571129433 2.837250930800196 1.4867226226092733 1.2360066741262645 0.2447257095564012 -0.5409973525703716 -0.5191344168367069 0.27685426369748095 1.1293784691872308 2.3460852829537964 1.934226159369998 1.7023885680884094 1.4805817867240738 1.6376061750295998 2.1199247117015263 2.1388820073028754 1.8443155149537194 1.1147038032417689 0.6688532259342186 0.31780969826188266 -0.9373508727553133 -2.3234657325940846 -2.6094259059798888 -1.6523228891686605 -1.7576776735814237 -1.9535771519552927 -2.12546659658555 -2.508741810355873 -1.4886509278398166 -1.4361026600738551 -1.1749531568954343 -0.844205368492028 -0.9000721876528409 -0.4869129281343718 -0.9520364037953455 -1.0717477191950513 -0.6465063488823474 -0.7371745451591767 -1.6187187121878255 -0.9253227283940547 -0.5988115190747113 -0.6609157745087785 -0.3871169610746315 -0.8358406513491943 -1.1056440300766457 -0.4951714811369279 -0.2444980936116476 -1.1215979833861995 -1.050756168578568 0.8039712254296385 -0.4703242499761448 2.199361875893808 -0.019341049587162835 0.6378006704842141 1.831144221465904 2.630099683618571 -0.34845747444744934 0.5446608014651122 1.3135831770292237 1.0
0.18905375642493935 -0.761437936794095 0.6721629889810157 1.3811555386050256 -0.7290422381017648 0.22776597490332878 1.1851773867219413 0.3049064340826022 1.063460690440485 1.7073389235184833 2.3966951617398484 2.3392789490286683 3.0499648431847106 2.4996058308717877 2.0323705043845566 1.5537651878410081 1.6963679306947572 1.8914600330917328 1.4507991570365617 0.8711273500100439 -0.12853965675000026 -1.246438674909296 -2.366739593188206 -2.719679619961625 -1.7190340398565171 -0.9028532469101114 -0.8138829081080572 -1.0727157063535435 -1.4910991243164067 -1.821956858272297 -0.6955090875285586 -0.40823088356398146 -0.41317063379196595 -0.3989559962910637 -0.11129672158370629 -1.1744397041171526 -0.7537833477099233 -0.7420534172547769 -0.7266002854008913 -0.8522999340355651 -1.3570761616803975 -1.0865665655299952 -0.9948288073146616 -0.9992844332742434 -0.785597213597404 -0.8377111703956782 -0.9055770891961524 -0.5271541351367915 -0.41622281873067885 -0.1411400344583285 1.179609955026874 1.142444716119464 1.7734279165015678 -0.2252935230067802 0.9348063558440273 1.9359970770928572 -0.800508581730996 4.609500947789024 0.7554771208412451 1.8116968298077518 1.0
1.2877832937095182 2.511008137366993 2.1642476910539927 2.0662643694897356 1.234202221497956 -0.822041600121851 -0.6253592759192442 -0.7957767025024751 -0.3454877423909024 0.20091296513250864 0.6404568307313269 1.2557985187402825 1.755011599411431 1.1874295347892352 1.3409229707677777 1.4805177608575317 1.8548974581394182 1.7584588315153857 1.4278747340609632 0.7844929610190771 0.48033063066167997 -0.3998749987942686 -1.3514066048039148 -1.490120140461882 -1.835266964981372 -2.2643185473228487 -2.1527074029389843 -2.1575858529715926 -1.824472025565088 -1.8778105768597562 -1.0669769578817654 -0.6047299088567757 -0.3753094746629066 0.1771542271689727 0.43336611963497246 -0.3926124026445882 -0.8177104815301922 -0.35939446855140167 -0.030209749890944465 -0.6615368413768766 -1.14735061335406 -1.3901510097914447 -1.2155143106377722 -1.0669687975223578 -1.0361533044912004 -0.7883157269908071 -0.1654636049994609 0.3609639953370981 0.6906307005113836 0.4457090843289229 0.453375077805552 2.0476763293473215 0.055494280286200584 -0.29394434747998577 0.9206632279697505 0.6952382855072425 -0.6965507555082819 0.33326180861006566 2.4095743959462865 1.1741113542512354 1.0
-0.5652327909966168 -0.3995224323097368 -0.45994323601841075 -0.32946210832094897 -0.1931198074941204 -0.9729832385341951 -0.26195406764717827 0.04709936786641834 -1.0008519773737714 -0.5582660574600271 0.45992308401690274 1.6114720813910932 2.093505692786544 1.6603737083888916 1.570754860911393 1.595128440725795 1.8396907888401701 2.099202543911272 1.8036021411356045 1.2981929063135311 0.6199120056174863 0.29586636575005737 0.06981916859745932 -0.3196700665569098 -1.2455076512316694 -2.5681340504255052 -2.668895451083185 -2.5628801539481056 -2.2450476006072293 -1.859646765937005 -0.8341654426667037 0.10417088095550563 -0.11319375761557161 0.4411505598154454 0.3509703915244762 -0.12808151471916207 -0.5511385117437115 0.2976681297141728 0.21048054365479282 -0.8988685713610686 -1.2580716430570704 -0.8245690314413469 -0.6587521911428657 -1.3264255271401293 -0.8834396976403641 -0.8706414659989256 -1.1073214190005467 -1.110132220782401 -0.9264348943510753 -0.9333863448211178 -0.19773205349632245 -0.6576135492646671 -0.35624188045963123 1.683199397348339 1.4863883429408231 -0.1435845595083842 -0.748529668619639 0.31776818854057676 -0.5094207954155515 -0.9179659874185844 1.0
0.0669726967266528 0.42163039299090804 0.5599957823566486 -0.03861401973781729 -0.2544711968566117 -0.7949060246769352 -0.8962908374435075 -0.8051943122272671 -0.27097604642385786 0.5290453521076716 1.1458002472666822 1.7817946325196505 1.5985647495321769 1.222778454980962 1.17355070257402 1.5313600925284154 1.5473425715621265 1.7822227349670674 1.9143387605940045 1.6336626328468333 0.8356993680143461 0.09999323384005594 -0.196234937277509 -0.7816457046096603 -1.4751086054395688 -2.3053061743061 -2.461604124239506 -2.8130722563235966 -2.2583992061641225 -1.4409709241675954 -1.1011726130340784 -0.686526153835116 -0.6053888262933451 -0.01488251398437278 -0.10278636468966451 -0.25674144442751146 0.405679373540051 0.4600510784259374 -0.7240826045060613 0.14808416658338103 1.938778405034614 0.9892143508095443 -0.4344607155432336 -0.5420389503536488 -0.9145112973026553 -0.7711021633800187 -0.6369689243708735 -1.0362562099292383 -0.7647283348648294 -0.10446196453412526 -0.815449075500665 1.9436267186314755 1.1629225747060241 0.37883373235743034 2.6036954450086913 1.2195025636420092 -0.45398249432194887 0.6431342099998453 0.7230438409372246 -0.2006823274175033 1.0
-0.7657945319295161 -0.6245791325773209 0.02785368581313944 1.2001833945977438 2.0949261252011424 -0.2064032322153239 -0.7405457481840507 -0.3013521919508895 -0.8662228903424066 -0.802873836841512 0.10565393251453865 1.0632910975067447 0.7651297129026968 1.0893058080501312 1.4458356170116788 1.1543512771722868 1.4690282246709991 1.7956378417543069 1.8587761760938246 1.5279457793204119 0.9935546277136708 0.815713657839202 0.7237352842419597 0.5367874911034973 -0.2669410175220656 -0.9066562226095883 -1.0880950570036327 -1.1128647768360969 -0.8435462548070781 -0.8974188823042727 -0.9428420453425473 -0.6371663508309451 -0.4733601688176504 -0.7544190386065113 -0.6942561688255733 -0.569851892832786 -0.18261738736804403 0.4981757707321777 0.19990628389650733 -0.22278172826189283 -0.6710744379649195 -0.5952469267741853 -0.19213937856099433 -0.8157846013126889 -0.9250888631451376 -0.9724260160453266 -1.1384476870275104 -0.7134501625056364 -1.1634186453222977 -1.0800986245179307 -1.0825699498809214 0.29964286932111334 -0.11487930347069532 -0.3488650070585505 2.5046935498887537 3.4039370558702036 0.32570120234840744 -0.39493833465591627 1.1122431997854698 0.5365258786947189 1.0
0.17161360503946965 0.11749971695363214 0.09306717803660859 0.6012517751450724 0.1497261918845074 -0.49132677438693967 -1.368393139261236 -0.45556555119436026 -1.0431881682641375 -1.4091729973206195 -1.1052063017248848 -0.5497636514166517 -0.5668018772056791 -0.09914926736137733 0.054157165441423134 0.5321790150302873 0.8364307818222809 0.986131969335733 1.2763404126968372 1.1829348205193817 0.770768756266102 0.49526521403443935 0.4232223634494505 0.23956360055957734 -0.23624570278838897 -0.8673588070483269 -1.0162775894357439 -1.2007701101031614 -0.7847157428220167 -0.7652771578412594 -0.8927196466946368 -0.5624215062817721 -0.2330874281909267 -0.11111763031855491 0.21016266836851102 0.35240070065184115 0.450386584773834 0.5965468903865508 0.3197478944904099 0.6412628678980492 0.6862833706164315 0.5519576952783762 1.0079281950653327 0.4972920651007293 -0.4557093788849913 -0.36620921062190875 0.09046348766668479 -0.20434808771318963 -0.23221190621184726 0.14494891095045662 -0.23112216279385456 -0.5847788217635751 0.9499555950099041 0.9143101632484352 -0.7765121169434674 0.8175666170720214 -0.21141423313561578 -0.5498745353508061 0.8852102404573269 0.5365258786947189 1.0
0.5945372761371052 0.5189522093228364 0.7034654652482811 0.17036571798487735 0.8354181906417627 0.8111808469690186 0.5281277914086078 -1.1265702440857979 -0.9906912915600834 -1.4688334313161038 -0.8347833673158308 -0.020904973752769805 0.1976543210679481 0.47618488196604003 0.6431318817967172 0.6924616199588357 0.923108796827995 0.9926478783466781 0.9923106975245902 1.1607991616582536 0.904129234287945 0.6782107192383808 0.7674098287304711 1.085959982799598 0.7370004097007109 -0.3535345347634453 -1.1762346762914964 -1.551546199582312 -1.382200091492995 -1.4782067365592348 -0.785916778547687 0.03506715674966658 0.40181508643484043 0.4675935422315945 0.4906176114676174 0.2924353056845278 0.24899522201978427 0.45910972799862265 0.5131057872133455 0.7411329575840687 0.47304286896618913 0.32144739317770615 0.07109659762506908 0.29047872989815754 0.10886819795749449 0.1367262131367788 -0.2473141616629579 -0.620302148821214 -0.1848151560176028 -0.6326261714426515 -1.2662155510173474 0.08113868681783758 1.0209445882419441 -0.41751583153175603 -0.46536330370937745 0.8525175689476725 0.18709076738478847 0.06987026742875299 0.5446608014651122 -0.32022960408435014 1.0
1.3401037478659266 0.27260636173264285 0.15567213057113907 -0.3273076780351481 0.49437664389144353 -0.4624952254767168 -0.591290037643738 -1.0606469760122532 -0.5808769637413385 -1.2913436401795384 -0.5877769439868903 -0.3429434107605463 -0.3307093582969867 -0.08330319968922394 0.3010678584619525 0.3792211528000866 0.9607453033436334 1.5806128443931233 1.6757693418309956 1.426045418701081 1.1871800447832854 1.1436052806565449 1.1384431149356227 0.7870592296856138 0.2344157897946492 -0.5221331241069218 -1.1668494390525108 -1.1948534049794166 -0.9491073862412663 -1.2080200490833142 -0.9878116740359999 -0.5741738403303842 -0.49665934366630227 0.04320534902815168 0.026416326338061746 0.1315155115950291 0.3735068944278896 0.48123146304051534 0.7447324295376951 0.17894290216052186 0.17661513865019285 0.3487759341484044 0.019891791298464807 0.38298069437058074 -0.14829887158785318 -0.5046661353173807 -0.8006700376978675 -1.3381842542856421 -0.4942880543447285 -0.49324950573067927 -1.1076125318540704 -1.2611012914165725 -1.449472376233047 1.6145485728751336 1.6419627495578677 -0.021256227943605443 0.6722272897574546 0.5346788695134225 0.5284441615131021 0.6959222475838481 1.0
-0.12050893066714444 -0.9530402626975788 -0.2512600609033091 0.547391018000048 0.5250523385726893 -0.44553549082364435 0.32371236175557067 -0.20246728984057255 -1.123626930955833 -0.8483649177630687 -0.9276940403111203 -1.1895466796054344 -1.4336596499457273 -0.6080518252939976 -0.27765957616719317 0.1749900916814522 0.33841236227190774 0.8385657946760973 1.1166465509515657 1.0497392180619043 1.0374897123097881 1.245459309249746 1.414514318170341 1.343358387304488 1.1544566900787099 0.6965093111476822 0.07893879097456032 -0.4814678157736252 -0.6078069691931797 -0.4192565597628535 -0.4523920324045807 -0.9154616211020794 -1.1669960200410607 -0.6763905659031203 -0.1577168500966619 -0.032820032840709 -0.30462211335182515 -0.5109518873490484 -0.045315835259923526 0.24795425626940024 0.4970617166795406 0.9862438572257728 0.5737691329721544 -0.1336766193900255 -0.7327093843849931 0.06113621641114276 0.8836069099833886 0.4862320137402869 0.30309256657020794 0.8711746954496804 0.7705811161321064 0.8302958839719266 2.199361875893808 0.9280403281430762 -0.7906552448177442 -0.24843741513533765 0.7415325072392639 -0.03858507305766974 -0.022921596855245124 0.018487679805049298 1.0
-0.35595097437098266 -0.8009749246789409 -0.6138470776657983 1.070917577449685 1.6654663996637036 -1.0645658056607858 -0.8021948460159191 -0.6121333128690291 -1.0889112544257329 -1.0415155728234486 -0.932981639587275 -0.5447541646187529 -0.01639341444866727 0.07393854874983713 0.18200420412003707 0.5226999362441904 0.7037525921863417 0.7461932022268186 1.1729862345356636 1.2890333233365128 1.0946442028905778 1.2125526230888652 1.414514318170341 0.9958286196586351 0.7128534287768854 0.3669180838596822 0.2719482350632615 0.3286981643848482 -0.06372904274977477 -0.6849022945080864 -1.3901961641159555 -1.5007278567229614 -1.219419163450528 -0.61310080471037 -0.024645815026189333 0.0415674191440593 -0.162979640377504 -0.515187964271964 -0.004025868584713445 0.5105340426348892 0.8503145257320028 0.7278109154376504 0.6523793286003213 0.2837102934733464 0.08506867481190966 -0.31831059883536705 -0.08591869781944259 -0.584970143630571 -0.6309022166693156 -0.1558112624280097 -0.47320045520096177 -0.17898533997177676 -0.0864837061778795 -0.6646587996352967 -0.8755140120634051 0.29330233893725477 0.03115402805071728 0.4262235290269995 1.3230595191616024 1.3534322692515057 1.0
1.0392611364665776 1.5225834402458465 4.0658731242903565 4.449064265585616 4.462367973541983 2.0373696623861512 -0.9741633820732359 1.1054032606899309 -0.7028051935055931 -1.001244779876497 -0.5666265468822717 -0.19766829362148272 -0.021371268763007406 0.24336958001363196 0.5191885694899692 0.15473933245660879 0.5684132354230342 0.9190564353995351 1.3594900146761268 1.37528606303677 1.197677808359349 1.4718886497377077 1.2269942555958155 0.9954094040161191 0.6477793615414913 0.022960059484770038 -0.1989458420580096 -1.0384833409947347 -1.6525701040200858 -1.7206936123779601 -1.6857777860489613 -1.5966269025596362 -1.2922290848525655 -0.7110698871046274 0.19662346421889895 0.44576454344905014 0.33548487365897156 0.5527740955164231 0.3368681245752532 -0.1189841631387831 0.3019818072028078 1.3112158552903774 0.8413322758900436 -0.5668565505779574 -0.11392178259978626 -0.22999753335393092 -0.8087398108900433 -0.15616808063504029 -0.1402064499524316 -0.661968627382014 1.1545673730537247 1.142444716119464 1.3049005611701043 2.026453519714368 -0.15421449047528746 1.2020270877041836 1.607847725761882 1.0304747117370698 0.8852102404573269 -0.1807577813063621 1.0
0.7078982601426571 0.26652374821189734 0.6747715286699545 1.0386011231626704 1.1638285689939216 0.7586056695444939 0.4372764893405914 -0.6792337821581728 -0.5156792297701746 -0.3039634575542758 0.3315099587388602 0.5873898517063637 0.9094874880185538 0.8107806955049724 1.0481434928778224 0.7006480970922832 1.0303158153876937 1.3498730076526018 1.6108815683237927 1.3504788591406784 1.519998030750334 1.4609197543507475 1.0510940259586 0.4994772989195637 -0.020150687063307266 -0.7076338276702963 -1.407601176922138 -1.8833043083065697 -1.3600864947893905 -0.9237564081422616 -0.8931880803268601 -1.2586297753215523 -0.5995640325811818 0.5209129985789115 0.7737803953966464 0.6028890593760606 0.36682170396302494 -0.008270759163064608 -0.021649634848522673 -0.524075201078704 -0.7138397034057649 -0.08848072138276362 0.3711134910316507 -0.07802503100824268 -0.5403299056248486 -0.514395540836522 -0.3948757286056005 -1.1021022196027093 -0.38834237743994676 -0.456571435806476 -0.19773205349632245 -0.14777045675702305 -0.9241538263159512 1.7655803867161863 0.5105125196157227 0.031170199869871212 2.422184031173143 3.7418582238976406 1.209543039497531 -0.24053141963978553 1.0
-0.03766821158616434 0.6527697067792377 0.567821401423465 -0.6677076631917023 0.15694400239774162 1.063880893299797 -0.10296428902814939 -0.2942889846572956 -0.3471811900265169 -0.23535395845946913 -0.27580858669376374 0.2624888508140736 0.3853905409230531 0.489593093073247 0.4718558872310931 0.5390728905110852 0.7680007699756647 1.3422072323456076 1.664889954656135 1.4382581960037721 1.2381136384301117 1.2564282046367057 0.7445708467502402 0.4386910307547283 0.10344911359762975 -0.3569149576074249 -0.4943767881895522 -1.0507393730367773 -1.1322747249748975 -1.3251766295350578 -1.3396053318358214 -1.2595699620454415 -0.288422968456475 -0.03699058125033351 -0.4095460472794458 -0.5493573907553498 -0.007966786473453287 -0.038864648050788375 0.2542881912248331 0.928529642725251 0.6833542428465106 0.5216586607239068 -0.10487484946917607 -0.5194774956042774 -0.6315614110162574 -0.37069970547689696 -0.6565669449804432 -1.0330442094573618 -0.7675163789939026 -0.18515371836737235 -0.43146281857904667 0.13316349217576032 0.8931644004242725 0.6671671951448945 -0.6633670939492529 -0.1610600354462098 -0.41932988558104406 -0.7203043561151848 -0.5580707152715821 0.2775067792498843 1.0
-0.7745146076222508 -0.49380294188129226 -0.4416834581958394 -0.33377096889255103 0.8390270958983799 1.723614571304312 0.44052117870016344 -0.49323599009352875 -0.3641156663826634 -0.2114897848612754 0.09507873396222918 0.33691551181142654 0.667705992750616 0.8705081813461664 1.0032506396013627 1.2797336374792965 1.2325645170676922 1.4414790225711809 1.5483250920683456 1.5088633147849566 1.519998030750334 1.4648372169889476 0.9733613504469375 0.32131065085021815 -0.1584842387964087 -0.10760877286393772 0.07567436063056528 -0.050393585329366844 -0.3791607240313806 -0.4633038012505245 -0.5249992453992174 -0.8731532185270757 -1.496582264254284 -1.1454283851535034 -0.5317857190302289 -0.20778235613141388 -0.34264413412074324 -0.5904959984571301 -0.4995054686872354 -0.5442736461837415 -0.31547832669652065 0.052320674488006515 0.094174820194806 -0.16225446207256267 -0.47355902124418003 -0.45152861286668605 -0.3153308214255822 0.4749900120887186 0.5818969794775287 -0.2218317882915756 0.43668002315678606 1.402568742909078 0.6376040247889283 2.026453519714368 0.0579324276388647 -0.7202752654566276 -0.4886351030628535 1.014981091667581 0.3824944019450102 -0.7984187107517374 1.0
0.533496746287962 0.15703670483847806 0.022636606435261747 0.6572669625758979 -0.6009261014918565 0.28712504618908213 1.2727839994303856 0.19778112346309207 -0.81457273745616 -0.08023683007121026 -0.038621990591967865 0.3741288423101028 0.8568644566955319 1.2703166579974225 1.302861638642084 1.2172578909345668 1.2382670180549102 1.3349247458039633 1.3241320063578308 0.8810502315684807 1.0549859849365604 0.8388266874045823 0.5538453130205944 0.7346572743711002 0.2782077721480272 -0.23902271092364025 -0.615160710917365 -1.4458907509440138 -1.35716583107382 -1.1185632802887657 -1.4000332703926484 -1.5787633548057458 -0.4874367536220441 0.0033241296464185982 0.1378246347691553 0.26169355256837357 0.027548287871140557 0.1621136681808738 0.29255694082624734 0.21429018109433753 0.8714042456754334 0.8804942856435067 0.280242989663311 0.5018043560506036 0.2794314471675194 -0.9260242358771144 -0.48364323371953394 -0.5994241457540158 -0.9543153356418074 -1.0214137126392056 0.5118077690762333 -0.9281425371258659 0.4104392464464003 0.04930977488604271 -0.5643651988293152 1.4466837508337416 1.088058594648311 -0.03858507305766974 2.7014739150824703 2.6485277664756803 1.0
-0.8617153645495984 -0.15621789147991597 -0.3451674897051049 -0.35100641117895875 0.9815788535347565 1.2707896560672798 1.1219059442102868 0.4049685374085181 0.07618071887714513 -0.26667568630709837 -0.09980706793032923 0.43209576097150254 1.0033555979461062 1.3355293211097465 1.0574148430110044 0.5696644629571254 0.8672242871532582 1.0742883853661649 1.2106755401057159 1.2310226311487291 1.4776181703877074 1.4718886497377077 0.9136594501828256 0.7983780520335484 0.9494119876577514 0.7079182382461127 0.29724757022922227 -0.14379300192562278 -0.3361852436451302 -0.8143194473326869 -1.2712140215311958 -1.516711031029074 -1.4936698673982025 -1.5611467480565695 -1.2791497880888134 -0.7182472689860737 -0.6342855681504665 -0.07275326343411305 0.42498695589429936 -0.09710251427499227 -0.5749990471115136 -0.6421807253977756 -1.0496395859177872 -0.472850489122243 -0.36051128630265183 -0.3811775268052029 -0.059403728759436544 0.09276195593539896 0.5121958762506985 0.5630789080863733 0.46172260512993524 0.19559325860526772 0.0696920789326085 1.8067708814001093 1.0055219952154115 -0.4756186023270699 -0.0034985806901875263 -0.37944471458642737 0.18789472252088776 0.03841222591619049 1.0
-0.27747029313636995 -0.8465945260845323 -0.8042704749583286 0.6529581020042958 0.658581833067523 0.7806533245934885 0.906134101798748 -0.4131863074327959 -0.29807120859369207 0.1076935370145648 0.19705386285949825 0.4342426838848879 0.08956377024228179 0.21350583709303497 0.26983804748702384 0.30769719468680967 0.2300648435147654 0.6634028289112824 0.8765229340207196 1.1722486403795267 1.266885286749693 1.3206745919031866 1.06431659447347 1.138781153756628 1.3283968069028762 1.0379320183896101 0.731824859773549 0.24501904906331565 0.2700610961725593 0.08024824061279834 -0.5563842987581897 -0.883965365851799 -0.975748626491709 -1.3283618044914534 -1.0068183674794742 -0.9505182925303504 -0.5799683956234406 -0.07181191300679832 0.34291055872284487 0.3893433720046635 0.21410797410518032 0.5174999697066268 0.3732770743975637 -0.27205354185283703 -0.2891127168658972 -0.3048391142704021 -0.3061082234916671 -0.23968009290383274 0.36164149328074535 0.7978185556012739 0.20294925807406183 -0.3766796003318837 1.0067467895955362 -0.4449761613210384 -0.26735951346950204 0.22340043518595237 -0.40200358121059176 -0.5343809152813171 -0.26617119613539825 -0.5194750651957616 1.0
0.31113481612322574 0.284771588774134 -0.36603580721661505 -0.7086418386219206 1.1854820005336246 1.4760024453694554 0.2133929235301221 0.3119696413761962 -0.06522215869667795 -0.47623296071623633 -0.2803408146447536 -0.24919444354272688 0.09240825842190467 0.3683097289671493 0.37963035169575726 0.24737578422982903 0.44637971429656875 0.6825672671787676 0.7564611255552963 0.6886989890510924 0.8897434101281543 0.939505477206323 1.0194399983017888 1.1341697816889507 1.138495126417198 1.2682233246357124 1.0305202362490868 1.1853525419441726 1.0603092500711857 0.6297035210260151 0.19545168096047014 -0.5802850540356626 -0.7995486166987783 -0.894436797957596 -0.6718197733776448 -0.8787875352593236 -1.2230001534626156 -0.8936108360524238 -0.75681245613885 -0.4690905449594349 -0.9200502984081971 -1.0259684964210563 -0.3551293254597624 -0.33748176062601437 -0.0603728555222203 -0.3213042620720259 -0.5136166770047582 -0.6733001566071785 -0.07608143498374777 -0.07511950859476262 0.7455385341589575 -0.19979526211494597 1.177120373352432 -0.7470397890031437 0.04378929976458772 -0.5629959820161976 -0.21141423313561578 0.5346788695134225 -0.10400479661529612 -0.6390223418626083 1.0
-0.13358904420624648 -0.35998544442489094 -0.5616762838870228 0.45259608542480506 1.104281632259739 0.7925251388506387 0.15985554909718386 0.36023489121575564 0.07110037597030126 -0.051898123923355306 0.4002487493288711 0.8214044492653481 0.5525042214758923 0.32259991837439894 0.5479785514824815 0.6950468232641346 0.7896702737270933 0.9018084409587982 0.8862366725697018 0.94516731240761 0.8963531131204906 0.9359797608319429 0.9124573984996557 1.2075325191292694 1.2121638817780216 0.8967993646534668 0.6343000032467004 0.7851297025022977 0.5421000593942619 -0.04462795948111443 -0.3657318104432398 -0.7194326891712298 -0.5136483253267777 -0.8523881210007687 -1.0679382033548657 -1.39039103156273 -0.9760659306666751 -0.43140777624096666 -0.8162297252568351 -1.1272232146319103 -0.43850169303319897 -0.4455340501521007 -0.41715204861593075 -0.5796413749359344 -0.3942272774255637 -0.9724260160453266 -0.9816635221509526 -0.4950341304180252 -0.3353695389875559 -0.2585098582157788 -0.2144271081450885 0.9135355725446034 0.9641533936563125 0.24153208341101878 -1.0028021629318964 0.7301892373828935 -0.41932988558104406 -0.9062277969490528 -0.8337535944557556 -0.8382678029740198 1.0
0.23701417273498035 0.3790520983456895 -0.937305999094206 -0.6375456391904886 -0.5774682173238451 -0.5269422171583917 -0.45339073986192735 -0.25190974089573104 -0.46741597215515696 -0.4285046135198491 -0.41630765317444546 -0.0803031743564264 0.1521425101939836 -0.060753026463466885 0.394269325590255 0.6635935163829948 0.5041650576337112 0.4982053710455605 0.3857848625261259 0.42688757562464713 0.3862395645354817 0.6453040330775006 1.1276246497870923 1.280476040927072 1.2211678407665665 1.2682233246357124 1.0937685741639886 1.2745257405948964 0.7569774613255145 0.09568747989713647 0.1392396450936544 0.22404468825134907 -0.3136637412091813 -1.069133878510188 -1.1526549378910094 -0.8484253099594182 -0.340137187696419 -0.0030933318128342235 -0.1203427259258543 -0.09373610675748606 0.05007681898960937 -0.06352857527908295 -0.2959913801248113 -0.05395947927557974 -0.2296139090019349 -0.2921160455146021 -0.24385568743773975 -0.2734060978585375 -0.3716141126655074 -1.131447922411815 -0.12260430757687539 -0.9801673424837888 0.2116700653966886 -0.03307121448180414 0.27007934575301684 0.34572876675073144 -0.45398249432194887 -0.8597469367405858 -0.006704956903234729 -0.6788714340848907 1.0
-0.5652327909966168 -1.0442794655087615 -0.5199396488640025 -0.21096844260189535 -0.2201865969187489 -0.21149115261124551 0.24421747244605646 -0.3178330089692757 -0.19307745518558392 -0.22640489336014646 -0.14815083274088628 0.04708091850442733 0.2531218405705929 0.5261609415474473 0.5811602256433434 0.6679021885584935 0.6980500911991239 0.8450817036870419 0.8784656817305159 0.9394425730469735 1.1082524149336233 1.3418288901494666 1.414514318170341 1.3274281928888758 1.0730117883186885 0.8418674934388001 0.8823967093903161 0.9245948947048515 0.5800686876966773 0.09477928935099902 -0.5994801929227483 -0.5125916099156568 -0.9184714883221062 -1.6560813898456952 -1.0865062547600477 -0.7820079421158752 -0.528575993924793 -0.26055267368337104 -0.5120938731613849 -0.22278172826189283 0.27561965727351956 -0.1407614084571426 -0.4315759377220164 0.014476933464180297 -0.459014868210767 -0.6274063280203938 -0.17814467715859428 0.05100594980100285 0.3253969196027938 0.16695575290497866 -0.2728597994157695 0.4036924800369592 0.3962414477999924 0.06303993978068402 -0.4370770479608239 1.3068799433311367 0.16976446301433623 -0.673823495906718 -0.42833759565550034 -0.6987959801960317 1.0
-0.18590949836265513 -0.8070575381996864 -0.42081514068432924 0.47629481856861583 0.8408315485266885 0.8349244754833197 -0.041315191196281104 -0.14007562541382487 0.2870149495111689 0.3344031861974044 0.3738107529480976 0.3283278201578856 0.43232459588682925 0.8052955182338426 0.9773884523877495 0.9919143361559892 1.169456839475813 1.1704938654689405 1.040490840727543 0.941732468791228 1.12924794208575 1.176903713081245 1.1600800452326832 1.3106595671882315 1.2367201335649627 1.2682233246357124 1.1729310100058663 0.9026185613880854 0.3693636625019539 -0.023285481646882378 -0.2697029158374296 -0.31562249126091824 -1.0160367830008366 -1.3339971941866982 -1.3298250950487898 -0.9269875679229235 -0.45294977679101095 -0.6319154172589715 -0.8278110573730527 -0.4937775334211475 -0.6558429735613307 -0.29106838379598154 0.04008523604698472 -0.5089488167212373 -0.858979076629624 -0.47996841361494513 0.30834736385543043 0.3432979927417766 -0.1569347147268707 -0.0824551225796032 -0.17268947152317343 -1.1154318364143883 -0.5550110615093433 0.5573258759877652 -1.1442334416746647 0.8874685208233235 -0.5232877118037583 2.54884947854699 -0.039138236807255235 0.1778840486941785 1.0
-0.0943487035889402 -0.673240040743285 -0.2538686005922479 -0.6289279180472847 0.12626830771649583 0.35665995826667873 0.17121196185568602 0.277830806123825 0.2006491200948217 0.029389217395491787 -0.1134037517832984 -0.07386240561627078 0.16423158495738033 0.667556622314355 0.923712214774591 0.744165686064819 0.9326129651400247 0.8742116498536195 0.5719000931246299 0.4417718979623018 0.6689015689724492 0.8329504934472821 1.0014092230542384 1.3119172141157802 1.3283968069028762 1.012578847059764 0.773446346659485 0.49225279887693413 0.16992405449585893 -0.10774720243767415 -0.3483997660509717 -0.49425796879982214 -1.0373943599454343 -1.4020553620446559 -1.205651251276634 -0.8818237577893142 -0.4228664196991198 -0.4427039813687415 -0.6435168158715049 -0.3927853078959595 -0.2832579212273906 -0.5239550807636689 -0.280125102108117 -0.2810781237525857 -0.5641294287704336 -0.6191737541195819 0.1377293020779999 0.07348995310413926 0.21945124269801192 0.9225239933435648 0.3031195859666579 0.5701718571823123 1.3758895544021443 -0.3351348421639092 -0.7057964775720833 0.17097400737247573 1.036079681536954 0.22480646812364294 0.4149276818490307 0.5564504248058599 1.0
0.42013576228241023 -0.18358965232327093 0.6512946714695056 0.7736061980091506 0.9292497273138083 0.7959170857812533 1.4869334971621389 1.489170856975209 0.890729031607791 0.47385945066184854 0.9705540998284126 1.0246464850658117 0.7893078624294904 1.0429865333161443 1.0549750140285878 0.4472981731729646 0.2566765147884495 0.513153632894199 0.9833740580595265 0.5215365997205047 0.32169775884560986 0.9363715070957629 1.0567036004800598 1.0981172364325653 0.46237966055008584 0.6703110341068413 0.9138168514512676 0.05906545945991009 -0.2677582651660518 -0.26985921492322684 -0.25283930507738495 -0.5929775748081636 -1.3223238523654077 -1.294549466319984 -0.8145616685549831 -0.884100924686807 -1.095145885822078 -0.9218513488718609 -0.640495598797709 -0.6020636419009325 -0.06708829180722725 0.05707346422204076 -0.8181361657651123 -0.7526125280144489 -0.4378597365258026 -0.12970981492585915 -0.6923045119743645 -1.307670249802814 -1.1745708218385904 -0.5372631896397231 -0.07251914363057736 1.2568992879068939 -0.5124176655701193 2.108834509082215 -0.1966438740981179 0.5030080501911615 0.4989642460529309 -0.17802765368307066 0.285194562232949 0.03841222591619049 1.0
-0.27747029313636995 1.4252616239139184 1.4651590544184023 -0.2389760363173081 0.658581833067523 1.0265694770630376 0.6157344041170525 0.9041018528224999 1.2827621592525822 1.0697180351917466 0.7326121324014517 0.8163949624674495 0.9151764643777995 1.0758975969429245 0.9729967602194002 1.2013158038852216 1.621855251128442 1.515070465518324 1.2806144576583895 1.0772179669929602 0.7419971079465209 0.8987638657690428 1.2710694839787164 1.3722842666380997 1.0652356419194904 1.018494587036728 0.8358785769883883 0.06920838252918704 -0.04203268371982312 -0.06460815149614081 -0.7231466718297427 -0.9135812476543015 -1.2009739833620117 -0.3217945066177103 -0.09737068302981965 -0.5759243378927671 -0.5118630177626314 -0.3956364600030128 -0.6878279996205109 -0.6576093659397859 0.10631607217209088 0.0012281848471363574 -1.555918093541394 -0.6789117758331689 -0.07822249788140882 0.10978324400684918 -0.16776925448293975 -0.2991021016335504 -0.773092467252049 -0.09712635054928466 -0.014086452359896222 0.39328751896537467 1.19131817199884 2.067644014398291 0.6660869262327678 0.7476647133207193 0.654900985387002 0.20931284805415376 -1.093219833687919 -0.579248703529185 1.0
1.8458681380445419 1.4130963968724275 0.3878321628866898 -0.6914063963355129 0.19844641284883857 1.2809654968591233 1.133262356968789 0.6451175853907167 0.9991096802871283 1.5686284144789828 1.8936178591799881 1.9657143620996478 2.2940421094499515 2.370399432929614 2.620857254943367 2.5563932030795353 1.7233597687009226 1.6051433253755043 1.517629678253561 1.6378607750446335 1.1234158512101593 0.7502920317812614 0.762601621997791 0.3414330016909914 -0.3524786279132435 -0.638335159368717 -0.5625217716204465 -0.6484034246221367 -0.6833269881243578 -0.6222371468245954 -0.6308652462817204 -0.853879390687352 -1.307761868085 -0.9924058803518535 -1.0431808014812893 -0.8579135053656387 -0.7667359042355988 -0.9227926992991756 -0.801123639887856 -0.270472501426565 -0.3857773931746226 -0.9172484312550184 -1.151328004115691 -0.036662363967728324 -0.312912240011482 -0.6962605824635474 -0.3752777079960309 0.020491945318174828 0.38673389044240414 -0.867365818957552 0.46172260512993524 0.19559325860526772 0.19747226675028043 -0.18410302832285677 1.4581020871922692 -0.7027997895188021 -0.21141423313561578 0.3022745684710879 0.05816160290480601 1.1741113542512354 1.0
-0.3603110122173502 -0.37519197822675465 -0.8303558718477162 0.49353026085502355 0.562945843767169 1.0757527075569477 2.9178415047333983 2.486260286587573 1.2988499117909211 1.5231373335574259 1.195654754727569 -0.8360200398680088 1.3432719354110307 4.268880232881844 2.896069964159925 1.9419765508534335 1.0774564902153623 1.2655494792756667 1.453519003830277 1.0955371329469967 1.1000874877077962 1.265438368704566 1.414514318170341 0.9425882330590893 0.43045653322706223 0.558757080255518 -0.21200356343398932 -1.011012924348777 -0.7046061094806566 -1.0981289930006708 -1.0763456305262347 -1.604148396350748 -1.7936467435745969 -1.1397929954582586 -0.8091459868951383 -0.6453779282663008 -0.9890184871923505 -0.6987512975983063 0.06697273264948939 0.1862367851151186 -0.3066909433867579 -0.9433887747922078 0.14393723761080168 0.33560163939690046 -0.38298861371792636 -0.391655348133509 0.18268946700583646 0.6532560382778718 1.5326200274914914 0.8858459234193616 1.296475337568236 -0.8032830042668511 0.7369886153137845 -0.3351348421639092 3.9472925930649883 0.3282532908129057 0.845490333461978 3.2305687616045047 0.8041270406972757 -0.8382678029740198 1.0
0.359095232433267 0.6132327188943919 0.4947822901331792 -0.010606426022404556 -0.8968563325344616 0.6381915535076802 1.3863481270154063 1.6316122040626895 1.0922493002459341 0.38362304424367877 0.8481839451516898 1.071163148189157 1.309138077255557 1.8188343851104263 2.3041674530257317 1.933359206502436 1.4929787288173149 1.7070981369585256 1.8572219779259875 1.2791104417780759 1.0884233059566144 1.2239132647396456 1.0627138588959102 0.5070231804848537 -0.014830165842803488 -0.28761628930584515 -0.879987622573955 -1.5012542060304823 -0.6628823421153648 -0.9024139303080292 -0.9226993991569385 -1.4682914147487922 -1.6645304829549838 -1.0934094033512427 -0.781293909787365 -0.7710016354446594 -0.8060113982166789 -1.1534235539912467 -0.2160145999293901 -0.059510963662839034 -0.7560191432926259 -0.7722883443669682 0.2953880732247009 -0.07050454609178552 -0.6004898113539661 -0.15814961567411825 -0.18390880086729125 -0.6219081490571524 -0.34652171550384864 -0.1558112624280097 1.605333848570407 -0.16858037890019226 -0.6260000547413833 1.7518502218215448 -0.8613708841891283 0.08359662768334787 0.7935114203506209 0.5191852494439334 0.3014112021849591 1.2139604464735179 1.0
4.706052965261541 2.559669045532958 2.4694468346598293 2.0361023454885223 1.847716115122869 0.648367394299524 0.90126706775939 0.9570759075244551 -0.12703299739661264 -0.011627330976403599 1.4328413508293654 2.13388999031482 3.1274771460794315 2.460600125832641 1.744470684459433 1.7898804230583323 1.9852946473804702 1.6871671211603407 1.5922311903097461 0.8402137574626065 0.7268336716699847 0.6817364356127609 0.4993523033835525 -0.04676068327892415 -0.7752554295117468 -0.6028407195069321 -0.9485406597978489 -0.5495099246966895 -0.794312209316034 -1.108119089008184 -1.1058569493563128 -0.9643513307443057 -0.5437430928396197 -0.44057118173287224 -0.45364516936675364 -1.0655152208537422 -0.7859558268220848 -0.11323133180863983 0.1737224025902766 -0.21099930195062094 -0.9323526350418649 -0.1930420955315214 0.6768999400806667 -0.29160680263562555 -0.8550124894386931 -0.40737208012596793 -0.670400841881316 -0.6138781478774608 0.03265228605010724 0.49705838222280735 0.08608387553269985 -0.16858037890019226 0.31105465592154447 3.2209778655481474 -0.3946476643379935 -0.2659128910731631 -0.9737716254355195 -0.007597832918691701 1.0798099198814493 -0.28038051186206775 1.0
0.6599378438326158 0.18744977244220568 -0.5303738076197576 1.0105935294472579 2.706635566197747 2.654704003757985 1.3685023355377604 0.37671570823414197 0.017756775448439843 0.7460601807662453 1.083104427277991 2.0480130737794124 2.4462222270597707 2.971940540330208 2.5325354457798968 2.2539244163595327 2.220237688053852 1.681801078445445 1.4395312203197421 0.860822819160898 0.4142336007383175 0.5242544375571194 -0.03916685067662407 -1.4741899460462697 -1.914665512425815 -1.9943072726599875 -1.5149193244809718 -1.7298925968837602 -1.865778555256727 -1.8791728626789623 -1.8829883452150398 -1.4236325453640664 -0.9514786526910298 -1.2607371281485145 -0.8698789883662552 -1.0662742764862396 -0.44960718155857876 -0.36363054547431706 -0.5146115540562147 -1.0840209848239133 -1.048346094730733 0.02855672581783432 -0.057997209874397805 -1.4181754431209066 -0.003518439118878478 -0.09228902446762365 -0.9113412129048495 -0.46130812546332045 -0.01753250827321053 1.9715167931757767 0.7288434795101913 1.4545935482670012 1.3900873530485522 0.43375439193599485 1.3025276805752242 -0.4756186023270699 -0.5752666249151154 0.5501724895829114 1.1771097595935105 0.6959222475838481 1.0
3.7424846012143513 2.368066719629474 1.1156147361006068 -0.3897861563233764 -0.9383587429855585 0.37531566638505864 1.9460570415415792 1.5456765153239618 2.1726688917680796 2.4575688810116962 1.09972259643162 -1.0814848929650474 -1.505482976481203 -0.7134891217279418 0.34400884855247915 -0.07879069945541586 -0.42534260328282497 -0.8030599873166833 -0.38393178009524326 1.0550823081318321 1.4332942797332173 -0.6122014737847103 -2.347907450151876 -1.9214930366109566 -2.2126147007740338 -1.7513393807489621 -2.2053463422359028 -1.8135717122052926 -0.7742848009806937 0.31456140151628575 -1.029033833671665 -0.5144719833634348 0.5814128925598664 1.1247666790001534 1.8182332869381468 1.783220567909884 1.7590126182711026 2.6449254202230694 2.8041954015085433 1.6685782286570456 -0.0483418740797332 -1.1150833039342016 -0.9292001118819718 0.4160708280029919 2.1430663290398466 1.9651060349261738 1.2859427448504377 1.6280981814924307 1.5967450424601752 2.2209276686603587 0.5618929330225313 -0.366274639260299 -0.5976044574485673 -0.3351348421639092 1.033808250963965 0.4855325742533357 1.9370475088004766 0.9530066113896248 -0.18508799637534723 0.4169786020278721 1.0
2.9489577131754876 1.3279398075819904 0.4973908298221181 0.14882141512686758 -0.24364448108676032 0.2735572584666243 -0.4436566717832112 3.38446481408962 3.356388789062719 2.1943172160066227 0.8519608017775145 -0.574095444435017 -0.46724479091888105 0.07393854874983713 0.4986940060376724 0.6579922425548468 -0.6553434764339514 -1.011569075666922 -1.2200903943916528 1.026840260619358 1.519998030750334 -0.8488162171319924 -2.2076680871153713 -2.01162439975192 -1.7742856063771348 -1.3558299080033624 -1.684669702368709 -1.474629032973631 -1.1030680878191932 -0.2707674054693643 -1.2782405260145475 -0.4961383422475999 0.2955126011878658 0.9032525148255274 1.0751243963265829 1.3384139672662698 1.5534430114765123 2.0688189587065486 1.7774851325969148 1.2045750591607651 -0.07646150067097413 -0.7354542239282013 -0.3219543805157654 0.06787237637102603 1.4865961489407968 1.0932016172492824 0.12043693095190895 0.6982240448841447 1.4991634979426132 2.1622427567816334 0.3782473318861051 -0.636803627121498 -0.3704396791060394 2.6580411048678605 1.3732433199466083 2.2680311199115426 0.8281640290915258 1.8826238155589636 2.117674876810103 -0.47962597297347914 1.0
2.1728709765220953 0.9812308368994956 -0.22517466401392133 2.415282075789494 1.042930242897248 -1.3901927109997756 -0.7243223013861906 1.5656889359891448 3.2886508836381334 3.375593809117209 1.995592988077257 0.05781553307135323 -0.7701827820487092 0.8418633667080426 0.6406920528143009 0.34216657209079837 -0.30178841522643457 -0.20053004818694917 0.10758339048326854 1.2897966219179309 1.4962808611895981 -1.0004220212303339 -2.186832524607091 -2.7159066791789797 -1.815621963551819 -1.2751223126033522 -1.9433758071303084 -0.7156002899560943 0.19913069165156322 1.1382902268630422 -0.33668892524538513 -0.3052804372981397 0.7687770903011094 1.738590664266829 1.5617620769040672 1.2621288762002574 1.4280956902602988 2.236379334768543 2.1868600460962546 1.6394026968386581 0.9733378920686813 1.1561560902175039 1.4514627850774668 1.189176677414787 1.798634341294021 1.6709786219244416 -0.5262977491638916 0.8877320727248662 0.7185111418021157 1.9421743372364138 0.26972947666912606 1.7043126139850306 4.016680102634032 2.53446962081609 1.1610964018324565 2.9146237296110877 1.088058594648311 -0.10055955333562569 -0.8824035143117862 0.7158467936949892 1.0
3.4503620655077363 2.0852251909148074 -0.4729859344631046 0.6421859505752909 -0.0072611867783379256 0.1344874343114309 3.414278976747917 3.8164976602144582 3.1718029967807224 2.896073070878505 2.2237151282770733 -0.1797772693432729 -0.23541900427962298 -0.16862817946235795 1.6805471651201263 1.2267369697206636 -0.9450305265846265 -1.4128724129880617 -0.27863485422427364 1.1783550290308726 0.7392754655379117 -0.9914118571624738 -1.909959953583592 -2.1445157584295256 -1.9105728037946579 -1.7542972507374441 -1.9629623891942782 -0.34073475818741156 -0.25607561030377 0.5066437020243773 -0.5713741749893405 -0.041087967885339735 1.7565650239887516 2.0246950641792623 2.349743758411488 2.035606565715348 2.4016265517062236 2.780009206542711 2.042345162733019 0.9419952727952761 -0.4718937496102974 -0.4556337283369239 -0.5743724398722646 0.5499354595159295 1.5877441223095328 1.115654091524224 0.4074902916450184 -0.5801521429227561 -0.5165924073773142 0.03491470117784687 0.0944314028570828 0.4765272075380511 0.04129648163979243 1.7106597271376216 2.589552317134414 -0.8775545488970576 0.1004592455325266 0.6586278300693345 0.04194496295279589 1.5526777303629173 1.0
-0.8617153645495984 0.6892653879037108 1.8199204521140753 1.4307074351784483 -0.6297973435447936 0.30747672777276913 2.0725999265648882 3.788244831040082 4.070176967474293 2.234588008953575 0.747719558904751 -1.1938405254322049 0.19267646675360836 0.604172351625741 0.2766695686377895 0.01858529171085257 -1.1073617213540992 -1.2112625224141176 -0.9209072470829933 1.3577301956641512 1.4340718918499626 -1.1778830787407955 -1.813395135035599 -2.0342620444477895 -2.4021071103965963 -1.5024557488609724 -1.660186474788747 -0.43624728375643324 -0.774702038654347 0.6923686687095061 -1.4407869963960898 -0.7523392245073435 0.9901192513633034 2.015158250848848 1.8162991149167733 2.099367238845149 1.9591505078129898 2.863318719360051 1.7437482086061946 0.7428161613428217 1.3301056544450482 0.6095852708035441 -0.6551462188663442 -0.520229544095923 0.4559445771639406 0.149449281892579 0.5469820853954852 2.6414843303695092 1.6999026752358837 -0.02377021070087817 2.665469818767049 1.0383951054036182 0.9641533936563125 3.330819184705277 0.9206632279697505 4.260235376823656 2.1276368568754527 1.371334353265827 2.68525727513046 1.7718477375854698 1.0
3.4721622547395734 2.7178169970723407 1.272127117436933 1.4974947740382782 0.9454898009685851 1.1622473542876166 1.1851773867219413 3.430375661497982 4.274237407565859 2.7431932087650766 1.792398101607884 -0.10034112154802136 -1.216056304204583 -0.03759338909647357 0.7373092805179862 0.3766359494947873 -1.0434937102972577 -1.4082729478038654 -0.6959370622885597 1.2886516740458034 1.2524994625899024 -0.5432541313523899 -2.053004103880826 -2.1474502679271383 -1.6441374719063468 -0.5872062638535273 -1.37414076589619 -0.3386216492146454 -0.39668470632480307 1.2100372800079087 0.27789600023179956 0.4948184647313716 0.44355944137200887 0.9626408523831079 1.7683316487867193 1.7297071458188007 1.9980081773900158 2.7014064458619442 2.243256098140444 0.9930524534774545 0.4871026822618096 1.001690423861385 1.5293517862503296 1.7675019674903418 2.408827670832211 2.0197403889951975 -0.3222477698760186 -0.19310608606162152 -0.6838750551217064 -0.3685440679883883 -0.17268947152317343 3.3378915022238083 1.503669742219816 -0.3763253368478326 0.4397968802443386 1.4816347027093923 0.42965902857112154 1.9445982958369197 1.598742398345776 2.4293577592531275 1.0
0.6032573518298399 1.5742856551721838 1.0295329263656274 0.5904796237160675 -1.0592570690822325 -1.3036980642691063 -1.0520359267029644 0.834646981102158 1.7840226593945179 3.746234255314154 3.7631618889632525 1.8111359123359145 0.18983197857398548 -0.618412715695021 -0.21227215943843633 -0.020623625086184788 -0.6283516384277862 -0.7727801748540568 -0.6823378283199842 -0.28984979232705027 0.16967459002187615 0.8662489258719825 1.3099358217345478 1.3722842666380997 -0.036521521587934695 -0.7080563805257937 -1.2231608624864236 -1.4775873855355035 -0.910304282591545 -0.7389396320032704 -0.30530387188641284 -1.5176512177529629 0.07950983436182103 1.0926883068887596 0.8689416588482052 0.1990714628873188 0.20052759114951507 0.11504614681514493 0.6616489600083088 0.7041024748914995 0.04187526123383074 0.9084169253309592 1.2185169760141834 -0.23821135972877985 -0.32084541439334363 -1.0989082877941632 -0.06977915143509109 1.827242210748782 1.5326200274914914 -0.038441438670559366 0.394942386534871 0.43490736325171303 1.276504963877288 1.381135769666234 0.6802300541070445 -0.5804714579540232 -0.8871401035832578 1.2783726328488934 -0.3310377559434391 -0.8781168951963022 1.0
1.91562874358642 2.629619101021531 3.1998379475626852 2.061955508918134 1.2468333898961161 2.9243637847418364 2.1699406073520486 0.4285125617204984 -1.112619521324338 -0.7223322509476084 -0.46918364593599243 0.47074037341243585 0.36690136775550497 -0.48859685361161004 -0.5714149856501152 -0.5191369957913741 -0.89865018522192 -0.8053597199087815 -0.5591676235188867 -1.4580782711876172 -1.3556115769743053 0.12898245736273606 1.307932402262598 1.2704148655066856 0.5421874788576443 -0.20183805963986579 -0.8595849329239866 -0.666576161787924 0.5124761845649047 -0.25396588036581946 0.02634713972779955 -0.08057581028867644 -0.005920473416569654 -0.9217467634037829 -1.4323362121815668 0.14062417918500078 0.7762896199359888 -0.42999575059999484 -0.6163258622073422 -0.21492677738771176 -0.03252458412216039 0.9981258315608589 0.513909993181899 -1.003044675732472 -0.5158692846141086 0.394929667298605 2.324637837157632 3.2614004214416994 2.6617778997661397 0.04958592914752832 1.6721140671654713 3.2234369304363786 1.745032319208752 2.479548961237526 0.6802300541070445 1.3767818470824391 1.7118055519845963 1.7741684750725408 2.069024956954072 -0.16083323519522094 1.0
-0.5565127153038819 0.7379262960696752 0.7817216559164443 0.14882141512686758 -0.9365542903572499 0.0038974774827736573 0.19554713205247615 -0.8287383365392474 -0.21847916971980366 -0.9714145628787548 -0.42990433702741465 0.1279483482419359 -0.6720479398517227 -1.174244012502865 -0.5963012412707613 -0.2373498355137648 -0.15656472341861577 -0.7425003623914301 -0.5315806060397766 -0.8100377755635588 -0.18841578973939907 -0.3963492824198885 -0.40098440731080504 0.09535341953403643 -0.1646233017431442 -0.10211558574247119 0.6028798611857489 0.4584430553126786 0.05935607097783586 1.263166426956955 0.7542930042030626 0.46003155594747996 -0.5117067274227233 -0.11675302001379967 -0.43507711796157134 -1.1285168383510455 -0.13331410768966684 0.39556857415488894 -0.7336497919064149 0.35399609307084784 1.0161031575095265 -0.6944614124721543 0.02061298575376921 0.7981114617590152 0.19348872469735187 -0.34450515215613203 -0.8629225737517949 0.046187949093187755 0.8495492158685563 -0.2438386302460974 0.6954533702126595 1.288114171121648 0.5098238369712564 1.6008184079804921 1.330813936323778 1.7961932695902523 0.5509431591642879 0.22480646812364294 -0.022921596855245124 0.9350168009175418 1.0
0.5247766705952273 2.2829101303390367 0.20784292434991453 -0.6612443723342993 -0.19131535486581175 0.13279146084612362 0.9239798932763938 1.2466674065618124 0.7637204589366923 -0.018339129800895446 -0.6149703116928289 0.12079193853065198 0.2901001869056892 -0.03759338909647357 0.16053370907477385 0.5576001808657292 0.18216383522213409 -1.0211512948006645 -0.22307226972409389 -0.5921160305686606 -0.26850983776417925 -0.57067636981979 -0.8565619952322495 -0.25720693582201015 -0.6807138601320234 -1.0110267779174549 0.09036429717854273 0.8650052216728515 1.003564926454389 1.5401645435289075 1.386678407704739 0.7721735482786166 -0.9961354044842796 -0.5055949089856978 0.04150286810477236 -0.39678720862332517 -0.23024936943020524 0.0722147023723317 -0.35901887475572763 -0.94263186908865 1.7436984955578811 2.16731210613333 2.423632910827641 1.61333202670297 1.9315150121902034 3.121408460085656 3.5627716097857425 2.771570349480513 3.553952021069565 4.164865374643129 5.319983507920845 2.5158995775686273 0.5098238369712564 2.232405993133985 0.48222626386716905 1.464159226771567 0.2910485936075026 2.254470697226699 0.3014112021849591 0.3970540559167311 1.0
1.810987835273603 2.6387430213026493 2.6311762953740327 2.380811191216678 1.6979465469732578 -0.3420811094399028 -0.8151736034542072 -0.4720463682127464 -0.16682901683355694 -0.623146779430116 -0.015205479511854103 -0.5282944222828 -0.3193314055784956 0.09100354470446406 0.7431648700757851 0.7575225698088648 0.4661483843855911 -0.297885394585774 -0.18072036965053054 0.12614793454587292 0.5339858667171151 0.5489344521777796 -0.30401890486842204 -0.19683988329969038 -0.024243395694464123 0.05591918221356967 0.22257372611033796 0.4804193886294446 0.8579489783495206 1.5801249275589593 2.093076325097723 1.6944967244136937 0.09213022073817416 0.006792061766569165 0.39700368563315697 -0.8108520561507853 0.0058214188603302975 0.1724685228813343 -0.2099721657817982 -1.5065051282709498 1.4285243475143912 2.476837537562323 1.3144358385696533 0.693576721420261 2.553608103301186 3.0577931163066556 1.620261919954862 0.45250600878558217 1.2928482323911958 1.2452910086765532 1.0877871544586608 0.22680814182002143 1.276504963877288 0.351373402568148 0.48222626386716905 0.9748459005124513 0.9494481596846922 0.7980704106947352 1.209543039497531 3.0470186886985027 1.0
1.0218209850811082 0.5432826634058185 2.0364292462959925 1.437170726035851 -0.9130964061892387 -0.0401978326152146 -1.1007062670965446 -1.0700645857370452 0.4326514461740286 -0.3360309408268485 0.1388902708217968 0.21811911060411335 0.1976543210679481 0.2409317234486852 -0.0868649497422387 -0.6462428249685831 -0.47514444523786226 -1.2292770943855535 -1.5142223976548415 -0.8497293017973057 -0.2055232563077986 0.05337542844547546 0.033356934207968196 0.27561614581596233 -0.09013600465608948 -0.6658010949760501 -0.058983391059226335 0.16260779912544296 0.5446034854361791 1.0987839381060587 1.752993508103488 2.2177106362579044 1.229421193038 0.8928487184650749 1.3845919197462866 0.35164164501934336 -0.8239778475910028 0.1658790698901322 0.2608341615513906 -0.5644720912887791 1.7536575299756125 1.6902508365796236 0.08047212554402453 2.3345465301912105 2.7611928329598983 2.6319445208919334 2.4906445999681055 0.9391240802748926 0.07447294798620535 0.48238715425312617 1.8307170863287483 2.130916017919998 0.5950106288497043 3.0974063814963775 4.003865104562096 1.603963034274171 0.93212185531424 0.3642490487490437 4.615037429419676 2.847773227587091 1.0
0.9782206066174343 1.7020205391078393 0.4791310519995467 -0.2669836300327207 0.4384386124138781 2.349428780002683 0.9077564464785338 0.7887361336937966 0.7036030678723724 -0.5880962744577692 0.21593814598862215 0.19736552244138988 1.2081587468789476 0.43047507137329 -0.5694631224641822 -0.43985742776219977 -0.34512742272929153 -1.144953566008619 -0.8797209956353077 -0.8100377755635588 -0.3513255281975686 0.3170206639963379 0.26976043189807575 0.036663229581781344 -0.6770304223639823 -0.714394673358255 -0.363391520636755 0.611854766735488 1.089098649553237 1.2704319513260556 2.160062334505678 2.2459162379745727 1.4366867692957999 1.2422428795702587 1.309159210912734 0.10836431480385124 -0.8599107463396507 -0.7425240924684342 -0.9451349870721254 -0.08532008796372038 2.36818853610502 3.2456012770423928 2.0810655445581063 1.7013217002255192 2.9588610946412843 3.4484661686906355 2.065252270266268 0.7464040519622943 -0.43295108350511796 1.1059143429645806 2.465129162981857 3.0985773975773636 2.369735459650704 0.5847862057770475 0.3832243687472314 0.8175666170720214 -1.0084242341764242 0.4572107691659775 -0.08778815666328586 0.25758223313874296 1.0
0.032092393955713706 0.9234460084524132 1.4442907369068918 1.0386011231626704 0.08657034989370749 -0.7067154044809588 -1.7642452411290221 -0.6297913311030142 -0.016112177263853156 -0.8088398802410605 -1.3877151773365781 -1.1437456574532177 -0.05550512691848079 0.08125211844467739 0.15516608531345777 0.04616079363404376 -0.07520904266763886 -0.7950109232443394 -1.0464087491358465 -0.9867413971618739 -1.1580980993209635 -0.6051500410359504 -0.37493995417545445 -0.9199868666399759 -0.9373266913055581 -0.983983395165619 -0.9795527480658008 0.020184254361016295 0.5028797180708873 0.5520532293312547 1.0948442548295207 1.4364154687061725 1.8225793527265988 0.51787855797378 0.01597179742264682 -0.3060800605398576 -0.9731411598382969 -0.4652963916242915 -0.7442240516647005 -0.8494945944376432 1.6195034781132345 2.1744412907343817 1.2805396991703517 1.8246576528554161 2.5040257634145506 2.7591752084499346 2.3776677752776445 0.5922280293122159 0.49825565560533247 0.9518664492829272 1.5135110480021943 3.379511346510147 2.4123288555899274 0.8593895036698704 -0.08349885110390358 -0.6328978857674998 2.1622894656163574 0.782576790625246 0.5770940813691328 -0.997664171863149 1.0
1.8720283651227463 3.6180437981426774 1.7573154995795446 1.176484661453933 -0.15522630229964038 1.2792695233938158 -0.1775921442983059 1.7022442769986303 -0.3150056849498386 -0.9602282315046016 0.13133655757014726 1.0146275114700143 0.4565027454136232 -0.8262399878567258 -0.640706128750738 -0.20546566141507522 -0.7138891532360564 -0.8992654674194589 -1.241460619199414 -0.17688160227715524 -0.29106058914979716 0.021643981076055196 0.7882453912387517 0.012348722315847 -0.3803090466051103 -0.36240814472889143 0.7293765370155532 0.6063606834062967 -1.0646822218431247 -0.3443308397065057 0.19217264553490573 -0.0702337563258979 -1.2805794974282392 0.3978014083135615 1.18266436071493 1.2374595681440839 0.8393811049481495 0.6935059843999523 1.1364835767732255 0.7411329575840687 1.3810724776416723 1.955812962968798 2.008946099027678 -0.5879139083440375 1.5176677486030885 2.1222733548507637 1.1164775078147464 -0.022870061052159878 1.897853808400081 3.108536960826076 0.6119780969688293 1.818767185772461 0.28265905862872837 -0.3763253368478326 2.6602679565057983 0.6078609058181147 0.23906968049614555 1.0459683318065587 1.2581929593535615 1.2737340848069412 1.0
3.180039719032959 1.3553115684253452 0.3617467659973021 0.18975559055708624 -0.21116433377720606 0.47877004776880006 -0.37227350587262686 0.5168026528904245 -0.49197096287156933 -0.5321646175870027 0.11245227444102335 0.09216629968551626 0.0447630814132229 0.0068974932138035905 0.3030197216478853 -0.2825908933565003 -0.07749004306252603 -0.931461723708834 -0.7110904944249724 -0.8722466099491426 -1.1301040631181276 -1.3146025248139765 -1.1458557669818383 -1.744164819826643 -1.0838456603009734 -1.0173650707499164 -0.9383393149728646 0.14274457478144267 0.48827639949303536 0.3495267375425815 1.156677494283018 1.0697426463894748 0.35473133726152295 0.8364948215126259 1.0159387324725646 0.06282097685399307 -1.0236979127288361 -0.07134123779314108 -0.0760315421768484 -0.9863951668162315 1.2984710745299026 3.0923238081197817 3.643172734747184 2.532335283494034 2.568813354199754 4.255258410970197 4.954231073065193 3.8941645144013965 3.035375813061949 1.986188021145458 7.039574136743745 5.98075161440629 2.980240801446248 2.7404220942357074 2.2501172481517706 0.08359662768334787 1.7118055519845963 2.0840408764623204 2.3933577559942765 0.815469524250695 1.0
1.5799058294161321 0.8048350447978756 0.7791131162275055 1.2777428848865788 3.1216596707087167 0.35835593173198627 0.940203340074254 -0.4226039171575879 0.5757477713834663 0.9988712698221092 -0.17534420044682483 -0.8052474781094879 0.9237099289166678 1.656716923541472 -0.39233153834075896 0.23531150213843283 0.6820830884349135 0.47865764401272565 1.2153381346092273 1.2230079960438374 -0.32760835863683274 0.05102495086255526 0.763402989786571 -0.011546569307570817 0.409992990071278 0.740032255263918 0.5216771563788745 -0.0186969507378775 -1.2720493456486248 0.27051416002861445 0.9805464485669957 1.791806050336202 1.2061220181893477 0.5295828288792883 -0.37357044768190534 -1.1934160949295936 -1.114783632812618 0.25624871091233153 1.394797636582772 0.22943901492311594 0.6042677930586462 1.2030898888410941 1.540890897535198 1.521582110722193 2.2911522508345965 3.0256112365125722 2.2716078990376203 2.5210343126741352 2.1738701771783284 4.553652915839683 0.6871058428882763 0.7886760396855885 3.6049439418882 1.7793105516108274 5.0080271836357495 5.448567740595793 4.7958877299251155 5.585599012166829 2.6528239952264396 0.6560731553615657 1.0
1.83278802450544 1.5712443484118108 2.185116008565503 2.064109939203935 0.9599254219950536 0.20232637292372044 0.10956286402381772 0.3955509276837261 0.042311766164852126 0.03311799452020955 0.4010041206540364 1.0611441745933596 1.3105603213453685 1.7402135108908956 0.8905305406137297 -0.7992006871987839 -0.6009796336891396 -0.5159767020697553 -0.8948744277717201 0.21201902495542158 1.1148621179259595 0.46980170688613887 -0.5135765816343986 -1.6414569874101965 -2.0386745839498674 -0.16549851406708657 0.22624621024733232 -0.7684280142752438 -0.7175404773638969 -0.14997806283307002 -0.3268518189686924 -1.4640605744912918 -1.6145343369255847 -1.3461349566072256 -1.3975211157968501 -1.081834916952441 -0.7759280411247876 -0.8521914172505825 -0.129406377147242 -0.5072431634911726 -0.8421354997283008 0.06657904369010957 0.5319398545645058 -0.5465512413035231 -0.8880673826964499 -0.6528524655319939 -0.48364323371953394 -0.4918221299461486 0.12744578643859622 0.5997569780105765 -0.0558240889818113 0.20599821967685242 0.6943952193745602 -0.7607699538977848 -0.8896571399376819 -0.5979469338918488 0.15243815864388366 0.33326180861006566 0.25276128232892847 0.058336772027331514 1.0
-0.3690310879100849 0.45812607411538114 -0.2721283784148193 0.6012517751450724 -0.021696807804806623 -1.2239873113996662 -0.4858376334576473 -0.3272506186940679 -0.19223073136777669 -0.6328415999543823 -0.4261274804015899 -0.511834679946847 -1.0567649661457061 -0.23688816328086504 0.0819712158409691 0.08838578095393029 -0.9552950283616188 -0.8651527673033352 -0.7107019448830129 -0.10474988633313494 0.8042060772861557 1.4718886497377077 0.8940259393577149 0.0681044027704892 -0.18631465748827541 -0.532696945494358 -0.536406328868487 -0.4075090017268159 -0.8844355468250642 -1.703437992001347 -1.8946991860206264 -1.0075999200431982 -0.9048803029937259 -0.023985835799768346 -0.2354705653558625 -0.8055386667233018 -0.9230022313518115 -0.5782584429020406 -0.6500627861980626 -0.5453957820229104 0.45781140456260044 -0.4514750373196437 -1.216956699548381 -0.9143029537182776 0.2748037621114336 1.3424240817011324 1.5787602292522438 0.30154198660738046 1.092109055097925 1.8908250393425294 0.08608387553269985 -1.0530020699848808 -0.8105714371446872 1.1065324717734109 0.14279119488452557 0.6777628095694168 -0.6272455380264724 0.16283198784568684 -0.15265471647132672 0.6759977014727071 1.0
-0.3603110122173502 -0.32348976330041784 -0.84339857029241 -0.2023507214586915 -0.586490480465388 -0.4743670397338673 0.39022849362679735 0.09654181892157668 0.09650209050452102 -0.17121899191432371 -0.4623853040095077 -0.6771477442775057 -0.893918017862301 -0.9676356686236335 -0.3015699001948727 0.01815442449330276 0.23728801143190825 0.32074267268864776 0.4444558433619799 0.8707457007193348 1.2338367717880119 1.4718886497377077 1.0458851353315297 0.2969961435842842 -0.48999363792011413 -1.6169675727007777 -2.336739663581699 -2.6803690128338937 -1.5432538335230215 -0.9959575565601967 -0.8205808673322235 0.2184035679080151 -0.11464995604361221 -0.948189745819932 -1.3863029180728859 -0.5159589429254539 0.08311893361032843 0.05527039468066936 -0.30413343124843595 -0.7586015914649741 -0.7577766199545786 -1.138847252604374 -1.3525412571455862 -0.9985323847825979 -0.9786377902227036 -0.8901002770372082 -0.8410189036587464 -0.8788681868072831 -1.1271740716443461 -0.6326261714426515 -0.23112216279385456 -0.39748952247505287 -1.321692188415375 -0.8294207783709905 -0.7623689890691906 -0.9299809767105344 -0.0034985806901875263 -0.5033936751423391 -0.9472700741198272 -1.0773623563077135 1.0
-0.2643901795972679 -0.2109614131666257 -0.6999288874007776 -0.6741709540491052 -0.6171661751466336 -1.5767497921835716 -1.6133671859089234 -0.6392089408278063 0.4953090086917705 0.28220030645135596 -0.08696575540252494 -0.7029108192381277 -0.7118707743664419 0.08125211844467739 0.5748166702890608 0.7799276651214575 1.0113074787636336 0.6289068400298091 0.6818596134991112 1.0703482797601962 1.489282352138889 1.4718886497377077 0.6063349031856861 -0.5452080822305759 -1.1468733732207892 -0.7689039917174243 -0.5596653950694512 -1.6474813469458873 -1.8941507170651253 -0.8397487826245382 -1.2922935349812514 -0.3978888296012029 0.007185312435797269 -0.7084689380145143 -0.8041171396395681 -0.03357908847320655 0.2895241892130266 0.10798601861028559 -0.372110815408843 -0.6968841203106924 -1.0817381513078315 -0.26373984282528357 -0.34214782526428533 -0.7826944676802775 -0.8517070001129174 -0.9754196792819855 -0.6346632748873947 -0.20756008818506635 -0.17923906775945642 0.30633241861695076 -0.08086667095496032 -0.09574565139910016 -1.0093406181943991 0.1866114238324543 -0.7057964775720833 0.5554344780046381 -0.45398249432194887 0.178325607915176 -1.1580863934959598 0.5365258786947189 1.0
-0.7003939642340055 -0.5576703838491202 -1.025996348518124 -0.693560826621314 -0.9419676482421757 -0.95771947734643 -0.7713702970999848 -1.1948479145905406 -0.34802791384432435 -0.0026782658770809283 -0.04919718914427713 -0.36655956280778323 -1.1015656549747652 -0.6549805641692213 -0.12346238447848318 0.6713491262988924 1.0227124807380696 1.303111778279938 1.2324343144554362 0.6333598418982721 0.49043958817937044 0.6562729284644604 0.6359855113705468 -0.7665539414790804 -1.972781974988242 -1.7217606808641417 -0.31279285030483345 0.6786290102748929 1.0619782007657972 0.913513066693999 0.05773219308677182 0.21135216747884783 -0.06513920949022677 -0.2693420333004309 -0.41650906655638925 -0.5675747259352931 -0.39236523820317465 0.49205699295463284 0.5362684514457804 0.11329795556914939 -0.9944501437641883 -0.6617859830506676 0.891815887761343 0.7003451578450721 -0.6791604573074271 -0.04588724429941132 0.19537053916496971 -0.2284380912522644 0.2668479928922564 0.18896259485950045 -0.41476776393028064 0.35166767467903626 -0.29945068587399937 -0.8843414379495551 -0.4370770479608239 -0.3008638429488143 -0.8351611904719007 -0.20901489382204855 -0.8175369545037454 -0.24053141963978553 1.0
-0.25567010390453304 0.029301820902822143 -0.05822812392184011 0.017401167693008035 0.4348297071572608 0.7959170857812533 0.7406549444605749 0.19424951981629476 -0.048287682340531456 -0.003424021302024398 -0.8468693085184701 -1.6217938261669835 -0.6841370146151196 0.09100354470446406 0.872475806143849 1.259052011036903 1.3287467003854359 1.5185200644064714 1.848285338460924 1.6676294197199437 1.519998030750334 1.4687546796271476 1.0406762447044593 0.03205185751410421 -0.6758026097746352 -0.9645459638127369 -0.8330614363790276 -0.31453220692511313 0.31303657655880973 0.23009968072549394 -0.6983196893218993 -0.7020392347792838 0.06980184484154936 -0.10461525759327232 -0.5820741915859307 -1.1023294190298774 -1.3734169389220716 -1.2014324257842903 -1.4209766761949743 -1.1120743808031321 -0.4964984228776331 -0.5025675269605139 -1.1765698100513409 -0.4803709740387001 -0.19655901574417808 -0.41036574336262677 -0.130878862747279 -0.10477607308501398 0.21387515443986554 -0.02377021070087817 -0.7486688569056009 -0.31424983390237626 -0.6401978533877913 -1.1452145709477368 -0.960372779309066 -0.3707657467001164 -0.6965507555082819 0.33326180861006566 -0.022921596855245124 -1.1769850868634193 1.0
-0.7614344940831486 -0.9591228762183245 -0.41559806130645166 0.09496065798184314 0.2940824021491926 0.37531566638505864 0.5832875105213322 0.6816108230742864 0.4919221134205413 0.06443972236783879 -0.8914362167032025 -1.2510918031224763 0.03480737278454301 0.48288898751964365 0.9227362831816246 1.209502281018669 1.1067293286164146 1.1532458710282036 1.2856656017038601 1.1306488676922344 1.3703076982768367 1.4084257549988672 0.8956286749352752 -0.1356343994923389 -0.6905363608467997 -0.6776325749299784 -0.0357243248582622 0.6536943243962543 0.7477982325051503 0.06934995405914744 -0.9812536031848715 -0.767382212089567 -0.6248048053338884 -0.9273821530990277 -0.9592377357536946 -1.0981546130511401 -1.1490452339450496 -1.2051978274935486 -1.1903571062285565 -0.8781090583364465 -0.33656804663995116 -0.33146709653527423 -1.0316097245351803 -0.3156723543682885 0.029536454138878145 0.13522938151844935 -0.12972603800553975 -0.8290821794931953 -0.5974456871204371 -0.8820370469272334 -1.0157897312858573 -0.8449028485531895 -1.1087252087192552 -1.2275955603155837 -1.1300903138003877 -0.9299809767105344 -1.0084242341764242 -0.2709893741000045 -0.866186874359776 -0.2604559657509267 1.0
-0.3515909365246153 -0.7796857773563316 -1.1042525391862872 -0.19157857002968662 -0.07402593402575507 0.8773238121160006 0.4875691744139575 -0.16715125337260212 -0.09655093995554903 -0.5500627477856479 -1.1898078901433597 -1.5280448589491642 -1.0709874070438203 -0.21433799005510798 0.5260200906407348 1.0069946887702341 1.245110019239572 1.3824525527073264 1.5378342544354444 1.5161146513084296 1.1941785538339944 1.1349868628525048 0.5534446291262044 -0.6676190498452793 -1.3568293259991357 -1.56710633575208 -1.8160630237145057 -1.3757355330481835 -0.27359959259719246 0.17288367631882814 -0.20224847279725092 -0.3645122009031446 0.12707898301115236 -0.072970376996897 -0.3221214719133795 -0.649173206428789 -1.0554525674369435 -0.94632645998204 -0.8736328496589567 -1.1872574820274389 -0.7314144700252904 -0.5233609820469145 -0.8311176659605893 -0.27430968732777417 0.018297790431240978 -0.6296515754478879 -0.5735635635752068 -0.2653760966788459 -0.19596733253389553 -0.5152563476852011 0.11112645750584872 -0.17898533997177676 -1.193912000597703 -0.8568811081602727 -0.6209377103264225 -0.8950300248348831 -0.939119016694615 -0.627342635698251 -0.46077087555952073 -0.997664171863149 1.0
-1.066637143328865 -0.9895359438220518 -0.934697459405267 0.032482179693614846 0.23633991804331858 0.3939713745034381 0.7406549444605749 0.029441349632433132 0.9669341752104503 1.033921774794456 0.6835129962657296 0.5444513934386601 -0.30724233081509866 -1.0438186862782175 -0.5367694140998037 -0.5962622277327992 -0.8484681765344014 -1.0924430051557095 -1.4843040829239753 -1.8046158271514836 -1.7626915200905435 -1.1563370342306951 -0.4815218700831976 0.005641272035589556 0.47138361953863084 0.819472192097436 0.9684960597131829 1.0788518497167676 1.0928537886161134 1.5174597798754688 1.77219928702465 1.7372752203506416 1.459985944144452 1.165081389896906 0.9753211200237287 1.1501681704068558 1.0875688009562523 0.7245705485013333 0.44613547541087034 0.6328468491042836 0.9686512876368076 0.9559448226713033 1.3396776445053034 2.0908828188979993 1.8098730050016583 1.1897472566315306 1.1718130954182373 1.432166152707956 1.3123645412947085 0.343010488541154 -0.26451227209138656 -0.4078944835466374 0.26846125998232045 -0.5548174804781676 -0.7623689890691906 -0.24843741513533765 -0.3153720593583299 -0.5343809152813171 -1.2553862332080212 -0.718720526307173 1.0
-0.39519131498828913 -0.6276204393376936 -0.4286407597511455 -0.6612443723342993 -0.05056804985774352 -0.36073681755828246 0.023578595995159293 -0.05884874153749292 0.25822633970571973 0.4753509615117359 -0.13002192093692747 0.38271653396364375 0.16067597473285183 -0.5525905884414605 -1.1203765066937819 -0.9370781968147395 -0.8971295182919952 -0.8981156011234097 -1.1742415484404556 -1.5740996555631848 -2.1654945965646815 -1.606061745096059 -0.8561613113378593 -0.32847359504974805 0.07029817368525924 0.2439552029099289 0.7203993535695671 0.8958566126752346 0.8792280997058194 1.4883976823990668 2.1605307681379013 2.310789121922912 1.7483132328965205 1.131702543240455 1.0360541214948453 1.1520658094881 1.3787924105819214 1.1933630613039923 1.2668994471254138 1.7454445336401052 1.7272953800463238 1.0361481494331344 1.7637399842242214 2.723355600372046 2.0101856581436643 1.8229070311848783 2.188604517632384 2.116322253217679 1.5772287335566628 1.5387155680701787 0.7705811161321064 -0.033315884969592736 -0.8247692357910953 -0.07426170916572757 0.12864806701024883 0.17097400737247573 0.08313294116207434 -0.9217214170185416 -0.5094207954155515 -0.579248703529185 1.0
-0.8050348725468224 0.20873891976481498 -0.389512664417064 0.3750365951359701 0.5827948226785633 -0.04528575301113622 0.6303355062351262 0.9076334564692968 1.084628785885668 0.6364341332995431 0.5618982129141717 0.6646790765882303 -0.19701841385471508 -0.6574184207341679 -0.9847220152714358 -0.7345706045663047 -0.5412934566895911 -0.4787976918308339 -1.0506827940973988 -1.6679853810776244 -2.144110263354182 -1.9594168750617023 -1.2945094918005329 -0.9933496040802947 -0.41755269514863763 0.34917086392879004 0.9101443673142733 1.0179943113011074 1.2213629921012117 1.902986666710858 1.9970474304919124 1.9215518182328795 1.6662807214502249 1.3037986747029338 1.397744289491624 1.5718235742592925 1.6858933475616444 1.2041885912181103 0.7417112124638993 0.9694876008549104 0.847971223516066 0.6957295847329179 1.7103715945317048 2.435321028071737 1.6611259853417528 0.7990742042475504 0.36483577620066066 0.7142840472435279 1.1757503789701214 0.4163666283895605 -0.6818886383105368 0.31004783039269823 0.18327446810387252 0.04930977488604271 -1.0169452908061734 0.2583513870616036 -0.10745640691290165 -0.3019766142389824 -1.012136633927868 -0.579248703529185 1.0
-0.24695002821179832 -0.49988555540203783 -0.7077545064675941 -0.04938617116682218 -0.010870092034955162 0.127703540450202 0.06575955766959536 0.43439856779849345 1.0956361955171634 0.8325678100596972 0.44254954353810855 -0.013032923070357364 -0.15861782342980738 -0.7067850161743382 -0.8729778478767694 -0.32998628728698504 -0.1995235641889916 -0.24384167867146578 -0.8035652854112852 -1.3019837112875938 -1.7366415141795712 -1.919458756152062 -1.7725253778078178 -1.2306256577444115 -0.4024096732133576 0.23085606438950795 0.5649308584368078 0.679051632069446 1.0911848379215014 1.902986666710858 2.1553779981834436 1.6554789753723018 1.08719914656602 0.8468986178730783 1.1254128688822849 1.4887069825008015 1.857619177627857 1.8965518305079814 1.5292417963666878 1.4564945550541506 0.9024530000365952 0.3434290456976156 0.9588869721046416 2.1126922251557247 1.5870830244443779 0.5970019357730776 -0.11128084213770938 1.1880541168453316 1.1534460259375354 0.1522845249352972 0.44502755048116904 0.9031306114730189 0.6376040247889283 -0.3625951719531915 -0.49364955945793115 -1.0348338323374877 -0.36735097246968695 -0.4259255747948943 -0.8499702344077658 -0.8781168951963022 1.0
-0.1466691577453487 0.14791278455735976 0.2834905753291389 0.30609482599033866 0.05769910784077034 0.3464841174748355 0.12740865550146366 0.44852498238568167 0.8585535265311125 0.6498577309485268 0.11018616046552832 0.07069707055166446 -0.3442206771501951 -0.518460596532207 -0.9427569567738755 -1.1167498265330316 -0.8994105186868824 -0.8961991572966612 -1.3218903743849888 -1.8664430122463584 -2.1250587664939187 -1.5128261343068983 -0.6594255191923633 -0.1486300844103382 0.31790704587024887 0.8283458020628822 1.1912934306908378 1.2749483623894498 1.2130182386281534 1.605100167577742 1.7843785614624597 1.5511182490206263 1.3070851092001734 1.022029189940689 0.9486295461287791 1.0552862163446517 0.9797701047103089 0.5499500442344795 -0.06495374623959672 0.5868392796983647 0.8391838402063033 0.7414751859229997 1.2516919209581803 1.817137167938959 1.310744116809531 1.0176116205236463 1.0035006831242856 1.033878094195253 1.0168318636129487 0.4457090843289229 -0.3312924906864506 -0.4495143278329756 -0.6401978533877913 -1.2413257252102248 -0.6775102218235297 -0.056207179819256346 -0.8178348861014483 -0.2554957540305155 -0.5094207954155515 -0.30030505797320894 1.0
0.058252621033917956 -0.06497868866873333 -0.5851531410874719 -0.6720165237633041 -0.5341613542444396 -0.6456603597298982 -0.4517683951821413 -0.4426163378227712 0.6392520577190157 0.7788734194637612 -0.12700043563626756 0.08500988997423232 -0.22332992951622602 -0.4794548914930599 -0.9969211601835172 -1.0977916689608376 -1.2446019117798128 -1.0610133263970338 -1.2783728256855473 -1.5611235796790752 -2.168993851090036 -1.7384719822672203 -0.9739623762885231 -0.4316006431087107 -0.07253735754211513 0.20085481164919006 0.6208342280777209 0.9064221575390642 0.9376413740172279 1.399849104150656 1.8832180578616107 1.9422359261584365 1.4716355315687784 0.9396658020871096 0.9002752455944502 1.1384028081031425 1.5455043477994854 1.357628710870386 1.242226174356081 1.68709347000333 1.5843539448741835 1.29636338737152 1.8473985410395188 2.730876085288503 2.6012071495923554 2.3924514619592254 3.0578343729038875 2.9948043822759387 2.5307398256996985 1.6120717079185851 0.9208366079710005 0.6846264289697427 -0.5266154642165273 -0.5410873155835264 -0.0976419789781803 0.11854757955899907 -0.07280379817199685 -0.5808617754897841 -0.39590431575148 -0.8781168951963022 1.0
-0.32543070944641106 -0.7066944151073854 -0.24082590214755406 -0.41563931975298807 -0.4836366806517997 -0.8814006714076043 -0.7210776120266188 -0.5721084715386626 -0.27859656078412365 0.020440152296169117 -0.012939365536359278 -0.29714238860832926 -0.7737383922732377 -0.7780923206990288 -0.7573299541102368 -0.7832586001494389 -0.4660204436583134 -0.31206707890371294 -0.2871829441473781 -0.5608207887305139 -0.37893075834203177 0.10116847263151584 0.49975298727794293 0.7396878620812933 0.961690113551222 0.8084858178545026 0.47638318535594465 -0.06814370070060138 -0.43924294903740063 -0.2734919771077766 0.283985637450705 0.6386670334863834 0.5231649554382364 0.09652480537546872 -0.2304417181002922 -0.5759243378927671 -0.9138100944626224 -0.8230095540038305 -0.28399198408979714 0.3467022101162508 0.9223710688720571 0.8020732550319386 0.9213848604288191 0.6619906847711408 0.06391354312694526 0.13747462894594345 0.5354538379780912 0.6853760429966382 0.6962067887695299 0.1302776829807754 0.3698998045617221 -0.11655557354226935 -0.5692088601557512 -1.351167044367354 -0.9462296514347892 -0.5804714579540232 -0.8524874948423531 -0.8907341768795636 -0.9310534341678168 -0.6589468879737495 1.0
-0.9576361971696807 -1.0868577601539802 -0.9112206022048182 -1.029651951206266 -0.5991216488635479 -0.30646566666845093 -0.057538637994141204 -0.4108319050015978 0.16593344356472148 0.175557280684428 0.08450353540991992 0.2703609014964858 -0.43168868867359605 -1.3759766432522031 -0.9798423573066032 -0.4208992701900058 0.02325414104499209 0.28969628269532177 0.31429174680561517 0.19942459836202084 0.2575447592141112 0.6386443465925604 1.0034126425261882 1.3001791761253292 1.3283968069028762 0.6174919271696616 -0.3944036089047067 -1.6500170777132066 -2.6188925562002434 -1.4909214042051606 -0.33247302255537386 0.2480194497105177 0.6003434721243962 0.8360613299976071 0.5115066692984477 -0.02712711559697673 -0.5302472915410094 -0.7891209386205058 -0.6948775061260346 0.0773896087157494 -0.18601087926601623 -0.21383555061792206 0.17350621027827723 0.1370608376024319 -0.16416522035157652 -0.11174783550590613 -0.05709807927595785 -0.07426206860218595 -0.3548858478910683 -0.5372631896397231 -0.5733707830935578 -0.5847788217635751 -0.5124176655701193 -0.3900555017424739 -0.8330846284405746 -0.31833931888663974 -0.7138770598787342 -0.673823495906718 -1.093219833687919 -0.5593241574180438 1.0
-0.5608727531502494 -0.5667943041302385 -0.6164556173547371 -0.32946210832094897 -4.337626510370138e-05 0.6755029697444396 0.4372764893405914 0.16011068456392358 0.5605067426629345 0.5514180148559781 1.0053011807860004 0.8929685463781873 0.8490421142015693 0.20863012396314146 -1.0330306291232785 -1.1400166562807241 -0.27137507662793847 0.3517890626819737 0.552472616026665 0.6280167518283448 0.701172471817385 0.7918171357461818 0.892423203780155 0.465101616233243 0.15788213839201581 -0.5495990597142554 -1.6785488954737184 -0.973822206428096 -0.004898530764713355 0.724609433097389 1.4166581601670405 1.8942864032400992 2.8288124665027574 2.385793496189955 1.0944661165403144 0.021452444882872068 -0.9982106240815395 0.10939804425125757 1.5599575032836128 2.807546105413333 2.795255364959489 1.5648960073444653 0.10715632039028328 -0.31416825738499704 0.5564314526675211 0.8664316270723743 0.8766899615329523 0.9439420809827074 1.950826646852472 2.118229072872589 -1.1159600591784533 -0.5951837828351596 -1.1513186046584791 -1.076563746474531 -0.14007136260101075 -1.0872602601509642 0.1004592455325266 0.4417171490964887 0.05816160290480601 -0.6390223418626083 1.0
-0.3079905580609415 -0.9712881032598154 -0.7155801255344103 -0.11186464945505048 -0.42048083866099983 -0.33360124211336656 -0.6578061695149644 0.5709539088079789 0.3793078456521672 -0.2032864751868964 0.14266712744762158 0.34478756249383874 -0.07754991031055743 -0.653761635886748 -1.2365123662567976 -0.48208241508208605 0.043402977866495836 0.6775845132292216 1.0622496150772638 0.7844929610190771 0.7808777137837924 0.8815270301609628 1.190131337311934 1.1417156632542402 1.187198359127965 0.4421324921382259 -0.8375500281020207 -1.2595145395460552 -1.0701063116006126 -0.1068390118915367 1.060648599677208 1.9549284469309376 2.5497077677949465 2.0346653690246956 1.062745695389795 0.3208998919031891 -0.8741167760774883 -0.7759420326381016 0.17573654730614058 1.1759605952619618 1.3383072122008273 0.5460167081108332 -0.16257040589351876 -0.9962762393076605 -1.0427642831427517 -0.6146832592645936 -0.19889552250990333 0.19233397056357485 0.6822665681241639 0.08626399907173156 0.05269376623516773 -0.4703242499761448 -0.7963736384982791 -1.2962463847887895 -0.2532163855952253 -0.42319217451359326 -1.0777294516582339 -0.1470404135440926 -0.08778815666328586 -0.5393996113069026 1.0
0.5204166327488597 -0.3265310700607906 0.4321773375986489 -0.029996298594613443 -0.47461441751025685 -1.1205329300159246 -0.983897450151952 -0.2719221615609143 -0.45979545779489106 0.1621336830354441 -0.7479156649218609 -0.8353043988968802 -0.4238663461796334 -0.8774349757206061 -1.1843000260330887 -1.115457224880382 -1.2381390773276324 -1.4695991502598178 -1.156756819052287 -1.0134568475115113 -1.2654085714318342 -1.132048765873855 -1.141047560249158 -1.4775436711863987 -1.3515088047786317 -1.4521719590567777 -1.2770239631623403 -0.1344953224454526 1.1821426507778376 1.902986666710858 1.6316691973576107 0.8962781958319608 0.5231649554382364 -0.008813632774108987 -0.3963936775341083 -0.698891350357384 -0.11785460473966704 0.6600880442302848 1.4547184418797234 1.7583490957905463 1.2187987991880538 0.4212559775924295 0.14177365424488866 0.7492283098020437 1.5269231187152605 1.9875585092011152 2.6359005174272694 2.4792783065397392 2.0623484120154005 0.9005171513890428 0.16955914877653 0.8615107671866804 -0.9809450209015832 -1.2413257252102248 -0.3946476643379935 0.869993044885498 0.5162905504233835 -0.4569128149338722 0.09059488280882651 -0.4198523346400558 1.0
-0.6742337371558011 -0.26570493485333535 -0.8407900306034714 -0.9844089152044456 -0.9221186693307815 -1.34440142743648 -1.522515883840907 -1.4338197613571402 -1.0931448735147695 -0.9013135529340608 -0.951865922716399 -1.0149302826501068 -1.1655666390162784 -1.1839954387626517 -1.269206074621176 -1.2404087179698418 -1.08227071701034 -0.6765746947512811 -0.5393515968789626 -0.1379533746248267 -0.10909935383136424 -0.024190331790885373 -0.23830674618846012 -0.8751307928907525 -0.5444266627145002 0.15564165611096473 0.8436315990553763 1.293121099555237 0.7619843134093494 -0.16723368320968357 -0.7943485839277095 -1.6516278259071409 -1.248543132011343 0.05924453508384862 1.0252227581751556 1.3441068845100017 1.8070624247373175 1.9280870698230193 1.7810098858496768 0.8982319750676945 -0.31489250114253653 -0.6409925279642669 0.1893724882949713 1.4102789339586272 1.423130753885904 1.394813188342662 1.7459198168044556 1.4064701489329428 1.1227775405177305 0.52640083816217 0.06938882088393364 -0.5535639385488215 -0.9525494236087672 -1.158944735842378 -0.804798372692021 -0.42319217451359326 -0.19408792876516337 -0.6893171159762069 -0.5905039951756025 -0.6390223418626083 1.0
-1.206158354412621 -0.6032899852547117 -0.389512664417064 -0.7409582929089353 -0.42769864917423417 -0.3878723930031983 -0.3446936463162646 -1.4408829686507343 -0.5182194012235964 -0.4523687871180426 -0.18289791369847438 0.05209040530232632 -0.2695528624350966 -0.9944520908380471 -1.517580665031155 -0.7901524756302368 -0.18051522756493152 0.04707449422895931 0.14371849788548316 0.24026107246789513 0.5168784001487156 0.7890749118994417 0.8571630210738338 0.7015392386123276 0.898253129768291 1.2449829175833538 1.2153686044778005 1.1447808496670657 0.9706031502358085 0.2033080596144362 -1.3400737654680448 -0.6794747534059487 -0.25590120356356505 0.4246778822447294 1.5153419483911115 2.0921562103364217 1.9039976864778558 1.322798745059747 0.631940325449316 -0.06063309950200767 -0.12801414942158204 -0.32196151706720544 0.4872257983356403 1.1673672711570615 0.6701402854742045 0.46378392174175853 -0.43291894508300055 -0.8917161886947896 -0.6420543931856084 -0.6032837155032889 -0.9657045673395591 -0.2726299896160379 -0.4556264709844874 -0.2802141825853447 -0.804798372692021 -0.9299809767105344 -1.129708364769591 -1.0766576177134315 -0.7688870346477148 -0.36007869630663236 1.0
-0.7047540020803729 -0.8040162314393137 -0.006057330143064648 0.18329229969968314 -0.5846860278370795 -1.1815879747669853 -1.352169692463376 -1.061824177227852 -0.39121082855249784 -0.5276900850373413 -0.2523920756136502 -0.0810188153275547 -0.4416443973022759 -0.9274110353020132 -1.2004028973170364 -0.9702549725660788 -0.4211607692255316 -0.15606855140638354 0.16236887589952956 0.11546175440601834 0.22255221396056635 0.4271013641297584 0.2669556446373455 0.1205063580850029 0.4108115317975097 0.9035602103414254 1.2006786679298231 1.293121099555237 1.0265129985052994 0.35225130918099384 -1.0950829758151732 -1.2431166943773844 -0.7102351131122792 0.35575273135673424 1.2604180759741308 1.6549401660177834 1.6286514042062405 1.4588238818067027 0.7301298803476817 0.2075573660593251 0.3605643626012261 0.23649127668184072 0.7634432747171808 1.141797622441107 0.5775865843524858 0.08059502744942525 -0.6116067800526067 -0.9816522019073355 -0.6336902607983887 -0.6472973994123328 -1.1410026411516023 -0.5223490553340677 -0.10068150482428741 -1.255055890104866 -0.8189415005662979 -0.42319217451359326 -1.1643609735104954 -1.0921512377829203 -0.7526703946957045 -0.7784941646405964 1.0
-0.6873138506949033 -0.6458682798999302 -0.6790605698892676 -0.3790140048943715 -0.5558147857841423 -0.5116784559706267 -0.6772743056723964 -1.050052165071862 -1.1955984554694559 -0.6209095131552854 0.033893656623867834 -0.12681983747977174 -0.1493732368460331 -0.9103460393473864 -1.2360244004603143 -1.1568204777651687 -0.6868973152298911 -0.4757313817080364 -0.24560814315773327 -0.17688160227715524 0.16228727491279485 0.6073046454869602 0.6043314837137358 0.44414083410743754 0.7500970773204128 0.9813099357529539 0.9925712335001456 0.7204685679356592 0.33348122256780277 -0.4356039895933293 -1.7274683793168497 -0.6766541932342818 0.26347623577096907 0.8685731936240202 1.6081822054170227 2.2853358688070697 2.1567814509305534 1.4188164886458334 0.5126022510343793 -0.23007561121648987 -0.1467605671490761 0.33214117007928373 1.3483319779689544 1.8058564405642732 1.3140496061353069 0.6875602486820079 -0.16200513077424278 -0.8708381856275916 -0.650418525572828 -0.7720028371546236 -0.9573570400151762 -0.41829944461822194 -0.8389670344375033 -0.8568811081602727 -1.0876609301775573 -1.296965971404871 -0.6272455380264724 -0.8597469367405858 -0.8499702344077658 -0.47962597297347914 1.0
-0.4911121476083714 -0.7553553232733494 -0.07909644143335015 0.20268217227189186 -0.28153798628124016 -0.40313615419096344 1.4155503312515543 2.492146292665568 2.9601220423288908 2.895327315453562 2.941317887183781 1.4347087615223804 0.6826395556936357 -0.06197195474594043 -0.7646494410574858 -1.4489484512639745 -0.9028320192792132 -0.04951427463916599 0.7389763961671277 0.9413508195005189 0.9562292461098895 0.9692781932566434 0.8539575499187136 1.0373309682677299 0.8082135398828401 0.45861205350262596 0.6824503508206256 0.6215750680102113 -0.26191693773491065 -0.9332924088767057 -0.7306416099453183 0.11686340172800659 1.1274873030751473 1.2435433541153156 0.6732034502852426 0.5083866331301053 0.5941181797684253 0.2298908989475234 0.2537846550458669 0.35119075347292594 -0.16843611264649075 -0.7081256829575033 -0.42580638207958216 0.09494612207027191 -0.2613466065293814 -0.29585812456042565 -0.3937229038638611 -0.1031700728490756 -0.45804348066677697 0.10827084102625335 -0.6234559470398559 -0.11655557354226935 -0.6685934506806073 1.0653419770894879 0.25593621787874016 0.7651401892585447 0.04848033242116954 1.1699172923624706 1.3068428792095923 0.3970540559167311 1.0
-0.48675210976200406 0.18136715892146021 0.09828425741448628 0.3427201408489554 1.5571992419651894 -0.2691542504316916 -1.0082326203487422 -0.32607341747846885 1.1811553011157032 0.6230105356505591 0.689555966867049 0.38128525202138674 0.21329900605587376 -0.2307935218684983 -0.7417150486227727 -1.0672000965147976 -0.5158222856133508 -0.0016031789704530005 0.6189145877017049 0.7833480131469499 0.33802761329726405 -0.7246326515010513 -1.6178613945732732 -1.6100158142214887 -0.7285985511165586 0.4957967047864004 1.2153686044778005 0.9710832921057029 0.875472960642943 0.8685576346601902 0.34066610694974414 0.37588484415941725 1.2871837306836165 0.9483356323874864 0.43646079486916917 -0.10265315103049136 0.0714198502968153 0.19600228356419847 0.05085957492257793 -0.1913619247651677 0.44257994015901175 0.6244377387224017 0.7122384683905767 -0.03365417000114538 -0.6223060409040855 -0.6049538537454523 -0.6035370068604311 -0.6235141492930906 -0.7758805113811222 -0.639961785427492 -0.3229449633620675 -0.12696053461385387 0.09808767622542457 -0.1566426985335744 -0.9320865235605124 -0.9998828804618365 -0.9044664079537101 -0.4569128149338722 -0.10400479661529612 -0.8581923490851608 1.0
0.16289352934673496 -0.5120507824435288 -0.13648431459000313 0.18975559055708624 0.7325643908281744 0.7399499614261146 1.3571459227792582 0.30255203165140415 0.6367118862655936 0.4395547011144452 0.5256403893062537 0.47145601438356416 -0.2979977442313246 -0.5477148753115672 -0.682183221451815 -0.4208992701900058 0.10004782100619486 0.5457331779489236 0.603372606023333 0.08149496753290802 -0.6032718540230915 -0.5695011310283301 -0.3300633580037731 -0.6059943503954113 0.14765036681412388 1.2682233246357124 1.037457150730076 -0.3593301171477519 -0.5460557934925478 -0.8215849717017872 -2.1373478075123806 -1.1932867980112694 -0.9640990390673831 -1.125487775462637 -0.8389322360242848 -0.9186379559654495 -0.8331699844801919 -0.14476657112367808 0.1963815306437456 0.7456215009407436 0.5661891320496744 0.0178629489162567 -0.8852072501084106 -0.8932455959521977 -0.5099194038277124 -0.584746626898005 -0.6992214604248008 -1.241824240129343 -1.1466903805478583 -0.5886124875336076 -0.47320045520096177 -0.4078944835466374 0.6234062261425204 -0.6921191294245791 -1.1018040580518342 -0.510569554202721 -1.0777294516582339 -0.5808617754897841 -0.42833759565550034 0.1778840486941785 1.0
-0.4387916934519629 -0.6428269731395575 -0.3842955850391864 -0.512588682614032 -0.5215301858462795 -0.6032610230972173 -1.0406795139444622 -0.28840297857930053 0.5444189901245953 0.7840937074383663 1.8324327818416268 1.9585579523883638 1.1804249871276256 0.289079390606382 -0.16249964819714396 0.04486819198139432 0.09890732080875117 -0.24192523484471726 -0.373052392920383 -0.238327138081321 0.45894629745118015 1.2309646974884056 1.414514318170341 1.3014368230528772 1.3005663882110094 0.9137014788733642 0.4959697674199144 0.007082978729867316 -0.7863846935166284 -1.148079473038236 -1.1817431977765143 -0.20044961758451987 -0.008832870272651103 -0.31399165934737133 -0.9596245701579693 -0.7307716869222848 -0.1796926165396658 -0.013918861726951968 1.22107765483951 1.3425977673785219 0.1982906841476075 -1.3871805162076731 0.4800138537825975 0.9372404327134726 1.4264362432116795 1.5212954600914987 0.9735272398390614 -0.08871607072563079 0.2250273309561583 0.4603803122986044 -0.2979023813889185 -0.9801673424837888 0.4104392464464003 0.37883373235743034 1.1186670182096259 0.869993044885498 0.5509431591642879 0.6586278300693345 0.5608774414171226 0.058336772027331514 1.0
0.010292204723876807 -0.7948923111581954 -0.8381814909145325 -0.9176215763446155 -0.4601787964837883 -0.08090119578258828 0.17607899589504394 -0.2719221615609143 1.0194310519145042 1.0369047964942302 1.4132016963750762 1.819007963018327 1.7806119930280364 0.8729460379111131 0.016583799112212246 -0.3571309219926264 -0.33220175382493067 -0.4952791087408713 -0.20209059445829194 0.2704113664339144 0.3706873222005729 0.8114044489371821 0.7930535979714317 0.7484913905741315 0.9756053228971552 1.2618850318032513 1.2153686044778005 0.2551619721325921 -0.7342299843100137 -0.856096212455014 -0.5601317678159773 0.13331666939606354 0.035338482044584965 -0.40632535204638387 -1.2277008123202877 -0.36566592769092215 0.18130766856302905 -0.10664187881743774 -0.1988943698445468 -0.2682282297482274 -1.3775800560698437 -0.5399957461160351 0.7165656351224023 1.8840694836954277 1.5824553393882916 0.7294715339952318 0.108908683534515 -0.6572401542477952 -1.1355382040315656 -1.0654273965482495 -0.9990946766370913 -0.8136879653384356 -0.04389031023865552 -0.41751583153175603 -1.115947185926111 -0.4930940782648953 -1.0950557560286862 -1.1386320979913873 0.025728323000785498 -0.439776880751197 1.0
1.497065110335152 0.9873134504202413 0.03828784456889446 -0.4436469134684007 -1.023168016516061 0.3634438521279079 -0.3284701995184045 0.6710160121338952 1.3394926550456727 1.3553423629451269 1.7478311934231516 2.239804854041822 1.9719038231076693 0.8394255101430962 -0.07320190744070731 -0.12618609338590064 -0.07026687514538316 -0.24844114385566216 0.09009866109510033 0.5982481071530346 0.6265217086098227 0.9085575223645427 0.8888170487306448 1.0520035157557934 1.3283968069028762 1.125400459477579 1.142735029323913 0.17739956193480452 -0.9441005341574314 -1.312916057162201 -0.8266705045511283 -0.3292551987573083 -0.35055410138621385 -0.5068953835307545 -1.184375359041529 -0.04724208985816396 0.4223923497022128 0.04303283912557991 -0.7255932130429592 -1.1053415657681196 -0.9798045049145837 -0.09620400470056972 1.4392024793372942 1.944233363027085 0.853264394122177 -0.1371939730175063 -0.962065501541383 -0.8162341776056888 -0.5807174223459979 -0.867365818957552 -0.0558240889818113 -0.8969276539111124 -1.165516403304887 -0.30767451237462706 -0.29564576921805574 0.22340043518595237 0.13511185427343142 0.08536388749824216 -0.6391539150316331 -0.28038051186206775 1.0
-0.39519131498828913 -0.6671574272225395 -0.24604298152543155 -0.4501102043258036 -0.6406240593146451 -1.022166469028105 -0.8654662885275733 -0.523843221699103 -0.03474010125561435 0.3642334031951465 0.43121897366063466 0.4335270429137596 0.6186385716521227 0.022134096744720378 -0.23618248346611612 -0.7660239114474446 -0.896749351559514 -0.8774180077945258 -0.575098154739218 -0.052845582796696586 0.43484032183207155 0.812971433992462 0.9593374141432869 1.1710607582303678 1.1798314835918824 1.2682233246357124 1.0819350141670074 0.7284983820321694 0.6155338899571752 0.24326844364448796 0.14345554778366565 -0.15720102828562718 -0.7811034366102623 -0.4934571465651705 -0.1306384417974378 0.16984782103615967 0.47420257580491443 0.5268869587652723 0.25529526358276494 -0.034262907281542 -0.5691407915716717 -0.9499238606765051 -0.34719618645141537 -0.4292316766067915 -0.8675733488766407 -0.2337396123997545 -0.4928658316534492 -1.3847582611278533 -0.7981848644137078 -0.38321529595806963 -0.2979023813889185 -0.8344978874816048 -0.7111868466198312 0.37883373235743034 0.22764996213018643 -0.825128121083581 -0.38467727684013936 0.39523628888802176 0.04194496295279589 -0.579248703529185 1.0
-0.4126314663737587 0.029301820902822143 -0.1417013939678808 -0.9973354969192515 -0.9040741430476958 -0.7067154044809588 -0.7632585737010548 -0.9064336167687824 -0.3581885996580123 -0.2890483490554047 -0.4729605025618172 -0.023051896666154946 0.2901001869056892 0.20192601840953814 -0.21617588581030253 -0.7449114177875014 -1.1396758936150015 -1.011569075666922 -0.6442599732079729 -0.6505083720471534 -0.7031950110248806 -0.3230927310855481 -0.008714874702982923 0.20812242737086947 0.44969226379349964 0.4163567679528824 0.7448825811495292 1.116465189432002 1.0719919049334674 0.4639587463559126 0.49805980737682787 0.5122119191233176 0.4299682560436284 0.19232643019463205 -0.5898108796714232 -0.9273670957391723 -0.7796884607612741 -0.7787660839200454 0.034242881016700824 0.5099729747153049 0.06823741116311899 -0.42058190404842 -0.9082854726781477 -1.4181754431209066 -1.1068907760628 -0.6850343453260767 -0.5113110275212794 -0.2204080900725728 -0.4190108628597519 -1.0800986245179307 -0.5817183104179408 -0.0021010017548390306 -0.14327490076351138 -0.9255319326334785 -0.49364955945793115 -0.1785355113840354 -0.6445718423969247 -0.5343809152813171 -0.5256374353675616 -0.22060687352864433 1.0
0.4462959893606143 0.10837579667251403 0.020028066746323084 0.026018888836212034 -0.2797335336529316 0.628015712715837 -0.424188535625779 -0.6427405444746035 -0.13719368321030057 0.35453858267088056 0.542258558459883 0.6453567703677634 0.47428079653626565 0.6005155667783211 0.07318783150427031 -0.6604614431477286 -0.7884018328023717 -0.8720519650796299 -0.6473683695436474 -0.40167303450481767 0.1490678689281221 0.1822599492422563 0.21526742226103382 0.3741318218072479 0.4054910105770055 -0.09789005718749683 0.1434112902684602 0.3777222925530185 1.3344344016611525 1.902986666710858 1.4246215319148394 0.548879201354987 0.6003434721243962 0.41427408588427744 -0.31631895584926 -0.3611115938959362 -0.582475342047765 -1.146834101000045 -0.4889312089289499 0.06504611448489289 0.32892978268608014 0.6529544771266081 0.5586240494107645 -0.9135509052266318 -0.5284301440520562 -0.7785863214716658 -0.5286033986473704 0.0879439552275841 0.19157080140727983 -1.131447922411815 -0.3563350726595996 0.1227585311041758 -0.9525494236087672 0.06303993978068402 -0.8613708841891283 -0.35329027076229097 0.3950064198302167 -0.17802765368307066 -0.42833759565550034 0.43690314813901315 1.0
0.08005281026575485 -0.496844248641665 -0.013882949209881004 -0.7495760140521394 0.3825005809363124 1.3250608069571115 -0.18083683365787778 0.41674054956450823 0.8670207647091858 1.7520842490150963 2.161774679613547 2.224776393648126 1.8815913234046457 0.6596335884782781 -0.46699030520269763 -0.8621073009610636 -0.7081866522488384 -0.6911396678345697 0.0625116436159902 0.4837533199403033 0.820924737796183 0.9939582078773036 0.4528729716343113 0.3728741748796997 0.16279338874940394 0.12225998052666726 0.679185920476631 1.0856137984296186 0.804125318448294 -0.03600014929280817 -0.31935688085311675 -0.04766927495256256 0.03291148466451705 -0.37988236963023475 -1.0207444060333606 -0.9000410929692575 -0.6585193835856011 -0.46906179333354975 0.9642742035668611 1.1535178784785867 -0.8210457797848701 -0.22334113008599088 0.6848330790890141 1.769758112965279 1.7530185885983165 0.29539036467969804 -0.5182279759717158 0.5103220172793617 0.7352394065765547 -0.8453589770030301 0.7371910068345743 0.7262462732560812 -0.6827912493270153 -0.774500118792426 -0.1966438740981179 -0.7901771692079298 -1.0950557560286862 -0.36395109451693836 -0.20130463632735734 -0.22060687352864433 1.0
0.5727370869052683 -0.19271357260438926 0.70607400493722 -0.9283937277736202 0.5737725595370204 -0.12330053241526925 -0.416076812226849 -0.02941871114751757 0.5774412190190811 0.45745283131309056 0.794552581064978 1.2808459527297762 0.674817213199673 0.5938114612247177 -0.11565493173475108 -0.26406360300185633 -0.5074586174987644 -0.5646543752691676 -1.0258156234120037 -0.08032433172775201 0.27659625607437455 0.030262398880095194 -0.25874162480235074 0.03289028879913633 -0.3152349793697162 0.5972093901057846 1.1790518169008568 0.9495295805834899 0.6610127963853433 0.41037550413379714 0.2750853984384591 1.382824825444501 0.9056597425369399 -0.6317409398561799 -1.3835950772429635 -0.7778331361371381 -0.25030494082479926 0.6417317108976505 1.257835795904026 0.6407017999784649 1.2615640646288993 2.61169794626555 2.6666754422651837 2.64890279969912 2.496753686897844 1.486868332869922 1.5003681468139647 2.223924269025546 2.0958049415642788 1.1132499569494214 1.7221992311117695 0.43490736325171303 -1.0235384168408073 -0.2252935230067802 0.39736749662150816 -0.12610908357055875 -0.38467727684013936 -0.9062277969490528 -0.5905039951756025 -0.9578150796408667 1.0
-0.8573553267032309 -0.23225056048923498 0.2626222578176288 -0.2756013511759247 -0.25086229159999457 -0.011366283704991445 -0.32684785483861867 0.0541625751600123 0.6875153153340331 1.2397502720788764 1.4116909537247466 1.4289836337533535 1.899369374527288 0.8150469444936294 0.06391648137108832 -0.12446262451570114 -0.27897841127756245 -0.6409288395737586 -0.3831546810113247 0.4589461160442117 0.6063037935744413 0.1673735912170965 -0.30722437602354224 -0.30667438163891053 -0.11059954781187377 0.6825650669162671 1.1415108679449149 1.0310955869322564 0.8404249960560981 0.1202086246428506 0.1678140966592857 1.175043559465039 0.8760503745001114 -0.34173511630857684 -1.3189937317291003 -0.26243436167124373 -0.020083694191020643 0.22800819809289422 1.237694348745387 0.6743658751535276 0.09284208443045454 0.9565389213880579 1.3245325609439134 2.0231984546498847 2.0571236065696787 0.2587179900306272 0.36253012671718216 1.8031522072097073 1.4907993655553933 0.343010488541154 1.6387239578679393 0.48693216860963595 -1.250703195183335 -0.10172203895500968 0.5670850311128299 -0.7377507413944532 -0.6272455380264724 -0.7667852163236518 -0.785103674599725 -0.6390223418626083 1.0
-0.8529952888568637 0.059714888506549754 0.6356434333358729 0.3211758379909456 0.2435577285565528 -0.19283544449286585 -0.4258108803055651 0.932354681996876 0.6485660197148962 0.6483662200986399 1.2575952033910958 1.8934346240156803 1.5416749859397207 0.7077812556359752 0.18200420412003707 -0.14557511817564442 -0.4150781015058324 -0.6048996956308865 -0.27086386338508767 0.6234369603398356 0.7995404045856832 0.7287459872711614 0.07823353037964954 0.09703028210410068 0.4067188231663528 0.7138339782230771 1.2153686044778005 1.2681864136765983 0.9897960832238424 0.30547949605491026 0.3893832047009842 0.9484585590077984 0.38822390110646 -0.5537124671527889 -1.40254996305242 -0.18690832623772888 -0.1968234171058816 0.34661835193453083 1.5221922898611642 1.04635390583797 -0.16374950821461748 1.1371449312813664 1.688014566417272 2.0908828188979993 2.1959541582522575 0.4562997636501114 0.20344031235714555 1.563858172054898 1.1924786437445607 -0.5152563476852011 1.2463901736219378 1.0696099886183716 -0.4130330750452634 0.4749448866199183 1.0903807624610724 -1.227064067653569 0.5336168547938357 -0.673823495906718 -0.5905039951756025 -0.9378905335297256 1.0
-0.09870874143530754 -0.004152553461278106 0.17393190839371064 0.36211001342116417 1.0122545482160024 1.7931494833819086 1.696215960854534 1.3843999487868972 1.5367793045947793 2.858039544206384 3.2593292150782274 2.273439979684856 1.7365224262438825 0.22447619163529486 -0.5855659937481297 -0.4002176437476123 -0.4648799434608697 -0.4213043770283786 0.35003830466587055 0.7234290745056209 1.1152509239843322 0.7459828228792413 0.25613717948881504 0.273100851960866 0.1828476610420726 0.5304460389371901 0.773446346659485 1.217049176535662 0.7336121516009508 -0.43651218013946674 -0.8627398942323352 -0.7593906249365107 -0.8689607417687207 -0.48608779080985004 -0.8706526571748044 -0.2628138894874925 -0.7391594935680317 -0.0026226565991769872 1.377173870318963 0.5677629704324957 -1.002651701519967 0.5157176735563638 1.5791142036663253 1.9825878361010163 1.0211832518715818 -0.5136471250273572 0.002848807294490811 1.398440147753251 1.5772287335566628 0.7024555737983453 1.546901157299726 0.34126271360745175 1.3049005611701043 0.4886750515145596 -0.16835761834956445 -0.6503733617053254 -0.6099192336560201 -0.8132660765321187 -0.39590431575148 -0.16083323519522094 1.0
0.21085394565677626 0.7318436825489295 -0.14952701303469698 -0.6073836151892749 -0.561228143669068 -0.0317179652886784 0.11280755338338984 0.5909663294731623 0.734085125313436 1.5171712901578778 2.179148220092341 2.03155333144346 2.006037681263143 0.578574857693801 -0.12297441868199997 -0.30585772310419285 -0.43294593793244895 -0.6915229565999196 0.15343223643446582 0.8783786865335169 1.0343792638428062 0.9496908800656433 0.2553358117000351 0.07732714690584394 0.21804495527002174 0.7577794751948103 1.2153686044778005 1.2153586893574493 1.0694884788915497 0.10840214754306225 -0.051881276853518905 0.4609717426713688 0.20085970336521697 -0.48738826535490665 -1.2191904554262456 -0.6070456188251702 -0.8507186094504616 0.26425018954450535 1.4396123565107442 1.1692277802269488 -0.3348105699779987 0.9428746509027087 0.96032936101525 1.6404057724022159 1.9301928164598932 0.22054878376322662 -0.3280118935847156 0.7223140484232194 1.078168834452559 -0.4419002078367948 1.4049931927852148 0.07073372574625289 -1.250703195183335 -0.5822778102674498 0.08621868338741841 -0.7027997895188021 -0.36735097246968695 -0.4414191948643832 -0.7526703946957045 -0.1409086890840799 1.0
-0.3603110122173502 -0.5880834514528478 -0.07127082236653398 -0.46950007689801254 -0.09748381819376635 0.9044593875609168 0.3577816000310771 0.06358018488480435 1.073621376254173 1.3657829388943368 0.8640467429801538 0.8350016277167877 0.8604200669200603 0.21045851638685162 0.06294054977812191 -0.3373110299853326 -0.6979221504718459 -1.204363324637823 -0.6209470006904152 -0.4589204281111831 -0.4668009275342668 -1.0051229763961738 -0.8377298521959188 -0.7808072733246282 -0.22396757689491842 0.1087382891507494 -0.16222100068806644 0.31644213234280555 0.6509990922176735 1.2568090931339924 1.9806522533640913 1.2309846695364328 0.3294905645088164 -0.2702090163304687 -0.9747111119246799 -1.0252852723313672 -0.9213309337355953 -0.7420534172547769 0.17472947494820845 1.3560633974485468 1.813411736481999 1.3629024436480022 2.197177851862096 2.170599959012445 3.3462644436221938 3.216457267849575 3.279176723317851 2.9658963780290493 2.9684627539641926 2.24293451061488 -0.8905768214201121 -0.5847788217635751 1.3332961584629202 -0.07426170916572757 -0.7623689890691906 -0.8950300248348831 -0.28071945061742526 0.11635112763721991 -0.15265471647132672 -0.4597014268623381 1.0
0.33293500535506265 -0.320448456540045 -0.8747010465596754 0.05833534312322655 0.012587792133056127 -0.6219167312155969 -0.4014757101087749 0.14716147119233422 0.3251175213124985 0.34409800672167073 0.43499583028645944 0.3097211549085474 -0.05408288282866955 0.13488496287350427 -0.19909708293338843 -0.5389568877986677 -0.828699506445379 -0.9943210812261855 -0.863401914873017 -0.9104115390200531 -1.005686124438857 -1.143409407524635 -0.9026406430871008 -0.8185366811510779 -0.7965375143937624 -0.2846584193173634 0.5355509853408533 1.0640600869074055 1.4934019553229143 1.1877866116275386 0.22449456615832483 0.19019796619134605 0.4988949816375572 -0.027887259434937944 -0.7681415400420275 -0.884100924686807 -0.6802462525964114 -0.7815901352019891 -1.1223797220681495 -0.48704471838613506 0.48300190338392013 0.9898084495262989 1.0627389736684583 -0.08328937044976252 0.02490876908279234 0.43459570518433477 0.7095303739807399 0.9037920750842494 1.2593917028423176 0.14494891095045662 -0.08086667095496032 -0.3038448728307916 -1.1797142019512952 -1.255055890104866 -0.507792687332208 0.17097400737247573 -1.1990135822514003 0.10085750756773104 0.4960108816090816 -0.2604559657509267 1.0
-0.8835155537814353 -0.33565499034190877 -0.4964627916635536 -0.6504722209052944 -0.952794364012027 -0.34038513597459547 0.43889883402037716 -0.14596163149181993 -0.17868315028285936 0.02715195112066117 0.4856057090725113 0.423508069317962 0.0070736130332206115 -0.25517208751796516 -0.6499774788839199 -1.0051552171876177 -1.0275267075330472 -0.8026766985513335 -0.695159963204641 -0.744775746852302 -1.0636182271363923 -1.231160570620316 -1.0240478630872745 -0.6064135660379274 -0.14129486254555 0.29930962698009295 0.7069335784005877 1.293121099555237 1.4124578466342483 0.5266238940394031 -0.03361236519680374 0.29596897262885496 0.576073498323717 -0.08250719032731159 -0.8037303052352935 -1.0245262166988696 -0.8640889903801912 -0.9816271010063367 -0.843420678920998 -0.26991143350698066 0.12330501323763227 1.02723666868182 0.9516750275515988 -0.6555982725921516 -0.3393561546176874 -0.38491960585102647 0.3002775906632546 0.7560400533779245 0.54844044992865 -0.20716056032189414 0.3198146406154241 -0.39748952247505287 -0.05808810888506343 -0.2252935230067802 -0.960372779309066 -0.667848837643151 -0.991097929805972 -0.16253403361358162 -0.31482111599142887 -0.9378905335297256 1.0
-0.5826729423820862 -0.44210072695495534 -0.7520996811795532 -0.09678363745444366 0.425807444015718 0.6432794739036019 0.3983402170257274 -0.151847637569815 -0.07030250160352204 -0.11901611216827503 0.0006573183166098893 0.1551427051448146 0.2246769587743649 0.012382670484933364 -0.47626165533587966 -0.8789111224455083 -0.6465996415868838 -0.5454899370016825 -0.5735439565713807 -0.5142595752640032 -0.7086382958420987 -0.9824016930946137 -0.7551889699515761 -0.2651720330298158 0.19103307830438632 0.25198370716437973 0.6873469963366183 1.293121099555237 1.4162129856971246 0.6256166635683961 0.3762670629987271 -0.0932683310611774 -0.20202186172605727 -0.3334987775232191 -0.766594202424929 -0.9315419017179093 -0.8223065499747866 -0.998571408697999 -0.8016271760668219 -0.3018923049232901 -0.37171757987900217 -0.003524604886898214 -0.6147593293693043 -0.6059630721435344 0.002431441667517637 -0.27864456094963724 0.3798224978432731 0.22927197599015608 -0.08165752324189414 -0.7866740651243049 0.5201552964006162 -0.13736549568543854 0.01290088434697661 -0.7195794592138613 -0.9179433956862355 -0.056207179819256346 -0.7658559729900912 -0.5188872952118282 -0.9310534341678168 -0.8781168951963022 1.0
-0.591393018074821 -0.5302986230057654 -0.4077724422396354 0.12296825169725588 -0.5233346384745882 -0.45231938468487326 0.2393504384066985 -0.6686389712177817 -0.6282934975385486 -0.38450504344817943 0.08752502071057963 0.20094372729703183 0.11587528590379294 -0.005901253752166782 -0.006350593322500851 -0.8155736414656786 -0.9237411895656793 -0.8804843179173234 -1.018433182114777 -0.9470498709281271 -0.7731801015319703 -0.9538042158357533 -0.6305762787962824 -0.18216733581162683 0.3129957955128608 0.41677932080837976 0.7379456666685398 1.2571982470182157 1.1692082828945973 0.5320730373162288 0.5256973916780123 0.3190035473641347 -0.12193094818381596 -0.22035749210330222 -0.6741407798032926 -0.9880915463389831 -0.8548968534910021 -0.8333644087042908 -0.4541872125802974 -0.3529494856054687 -0.2668548057158335 -0.040358725325664986 -0.9241517506948418 -0.7398277036564718 -0.3459671332692388 0.20707729919826182 0.8409523945390309 0.9278820786233243 -0.023108596531356905 -0.36120845400354773 0.23633936737159394 0.164378375390514 -0.6685934506806073 -0.3763253368478326 -0.026926339606796166 -0.7727016932701044 -0.38467727684013936 -0.36395109451693836 -0.5094207954155515 -0.8183432568628788 1.0
0.10185299949759176 -0.4025637390701095 -0.7077545064675941 -0.12910009174145834 0.2706245179811813 0.01916123867053876 -0.3138690974003304 -0.16361964972580514 -0.4564085625236618 -0.40986072789626027 -0.17534420044682483 0.024180407428318916 -0.03346034352640416 -0.09914926736137733 -0.6421700261401878 -0.9909365990084722 -0.7602694945987629 -0.80727616373553 -0.8000683395336515 -0.8737732071119791 -0.89604281597775 -0.8958257687903929 -0.4959464902812382 0.07816557819087606 0.45583132674023513 0.5655179259434772 0.8885175162853068 1.293121099555237 1.0719919049334674 0.2936730189551219 0.43201066523331944 -0.016643113064226667 -0.5704400640203668 -0.7535520555764735 -0.7967672859583502 -1.1106790309873513 -0.7558724697301935 -0.778295408706388 -0.40584773939956353 -0.3955906474938814 -0.21940293584311454 0.23827357283210376 -0.5628333285873959 -1.1023150766297063 -0.5198358718050394 0.1696565087400261 0.7533377141668369 0.32081398943864015 -0.5835054664750711 -0.4492358218216354 -0.1893845261719395 -0.2726299896160379 -0.6401978533877913 -0.8980716028441962 -0.29564576921805574 -1.3144414473426966 -0.41932988558104406 -0.6893171159762069 -1.2716028731600315 -0.2006823274175033 1.0
-1.0273968027115585 -0.3569441376645181 -0.5668933632649004 0.047563191694221664 0.3319759073436726 0.17010287708288271 -0.8297747055722813 -0.4143635086483949 -0.0906238732308977 -0.16674445936466226 0.09130187733640441 0.150133218346916 0.14289792361020934 -0.20032031480666473 -0.6450978209190873 -1.025405976412461 -0.8104515032862813 -0.7321515657269881 -0.8820522928870634 -0.8718649606584336 -0.8789353494093503 -0.8774136943908528 -0.5432271898192598 0.055947149137522495 0.3011269404825058 0.35677681532774397 0.8158839411314192 1.293121099555237 1.02943366222087 0.31864825897390475 0.486348966571241 0.034126970025777456 -0.5942246383450326 -0.9984747615621172 -0.9429906907741602 -1.1566018967534581 -0.7805241095693822 -0.9482091608366692 -0.43001747598993045 -0.5981361664638418 -0.5404353394264467 -0.002930506170143975 -0.7849612208211153 -1.094794591713249 -0.8649289574160202 0.04392265280035437 0.6714871575033399 0.5312000203465598 -0.009168375885990867 -1.175461606320859 0.20294925807406183 -0.6472085881930826 -0.7395824439126473 -0.48616665600496184 -0.35221828071516303 0.031170199869871212 -0.7138770598787342 -0.8597469367405858 -0.7364537547436943 -1.157060540752278 1.0
-0.38647123929555444 -0.8009749246789409 -0.15213555272363585 -0.8853051220576008 -0.38800069135144566 -0.2912019054806856 -0.3187361314396886 -0.5838804836946527 -0.5453145633934308 -0.25026906695834017 -0.12246820768527791 0.15657398708707163 -0.44662225161661584 -0.7549326833320353 -0.5670232934817658 -0.8612455665259638 -1.0803698833479338 -0.8674524998954335 -1.0452431005099685 -0.9630791411379096 -0.8493860889730235 -1.023143304531894 -0.6654357776082135 -0.08197479725027702 0.43291215840575653 0.5900259915623285 0.8807644942183188 1.195495465013449 1.0498783082298628 0.5506909435120485 0.6816857912084258 0.3190035473641347 -0.13066813875206057 -0.443605622338004 -0.9132044416450137 -1.0867687785636757 -0.6008596158261429 -0.542957801877744 -0.2628434645732259 -0.5386629669878977 -0.26626898016184936 0.22045061132947463 -0.2548832961724671 -0.8646677532696605 -0.9112058079768797 0.24973700032065058 0.8213543739294614 0.26942198188861405 -0.5110163191191678 -0.19982494633705356 0.40328991385925395 -0.0021010017548390306 -0.18586829670273536 -0.8568811081602727 -0.6775102218235297 -0.7027997895188021 -0.8698137992128053 -0.673823495906718 -1.0770031937359088 -0.9777396257520078 1.0
0.4375759136678796 -0.8405119125637868 -0.4469005375737169 -0.6073836151892749 -0.6171661751466336 -0.9407597426933576 -0.2668211016865362 0.40261413497732035 0.27516081606186626 0.28965786070079125 0.24162077104423074 0.3913042256171843 0.09240825842190467 -0.4093665152508429 -0.9939933654046177 -0.7143198453414612 -0.7975258343819206 -0.8820174729787221 -0.7021538549599085 -0.4963220586006754 -0.3964270309688044 -0.11703419631622596 0.2437159787627247 0.38335456594260214 0.8691948984870773 1.1461055493969534 1.1664021493178762 1.2136682021792362 1.2697625622449504 1.2409157585765849 0.661543145022817 -0.46699255380704197 -0.16707309945307935 -0.35907477690933043 -1.003723692245277 -1.2936114384192814 -1.0044779901423502 -0.6432116223867463 -0.8086766825723455 -1.160887289806973 -1.070021640228148 -0.3997884489620193 -0.034918987304660684 -0.3833567186164029 -0.795513681574731 -0.6610850394328058 -0.36029098635341866 -0.16419808181473186 -0.06492925846745502 -0.7573316091849425 -0.5984133650667068 -0.5327540164056522 -0.38463747775244733 -1.1452145709477368 -0.1966438740981179 -0.7027997895188021 -0.12478271128335391 -0.5498745353508061 -0.9310534341678168 -1.01758871797429 1.0
-0.7091140399267402 -0.7401487894714857 -0.3373418706382885 -0.3531608414647598 0.027023413159524827 -0.4387515969624152 -0.9011578714828656 -0.2825169725013054 -0.0025645961789360497 0.1211171346635487 0.053533311078156814 0.4521337081630977 0.3363231198245597 -0.029670355260396703 -0.4650384420167647 -0.6195290574804918 -0.7667323290509434 -0.6071994282229848 -0.05832726393335156 0.18950171680358438 0.5600358726280875 0.5779236757004601 0.38555807737678904 0.8159851090192248 1.0451813696268217 1.1989246563341331 1.2153686044778005 1.1219592727611933 0.9601722083944852 0.4780356998210446 -0.06733958671689333 -0.5219934771545465 -0.5131629258507642 -0.894436797957596 -1.1244160263789615 -1.3402933598178859 -1.2041980552801836 -1.1717798873238812 -1.1037488834464084 -0.9718074009070375 -1.304937687375805 -0.7770411341010026 0.0033043188264663187 0.4867633862176892 0.4870161768262319 0.5064436228641472 0.6841682296624731 0.43484000619026064 0.07447294798620535 0.10827084102625335 0.3615522772373392 -0.10615061247068484 -0.20006609534914352 -0.5136269857942442 -1.0452315465547268 -0.9649319285861854 -0.41932988558104406 -0.9682022772270085 -0.8986201542637966 -0.718720526307173 1.0
-1.0535570297897627 -1.1172708277577077 -0.4390749185069006 -0.19157857002968662 0.37167386516646095 -0.36582473795420406 -0.5491090759693017 -0.15067043635421595 0.1667801673825287 0.14871008538645997 0.12151673034300264 0.7026080480580349 0.409568690449847 -0.21433799005510798 -0.6929184689744468 -0.7453422850050513 -0.7078064855163572 -0.37492643642106444 0.45455813145292184 0.6238186096305447 0.8769128102018546 0.7933841208014617 0.7597968347370608 1.124108606268564 1.1278540839761901 1.1841353063917226 1.2047592058598169 1.293121099555237 1.0911848379215014 0.27233054112088984 -0.5563842987581897 -0.6968682077978945 -1.0349673625653664 -1.031420116703549 -0.8342902231729893 -1.027941967045109 -1.2108832457450482 -1.1557769300595333 -1.3278224830862684 -1.5070661961905343 -1.359419463896334 -1.0188393118200045 -0.40128577059923665 0.06636827938773454 0.1525006570577334 0.49297213829918246 0.6242213430920248 0.29351198542768886 0.1079294775350838 -0.456571435806476 1.0043118812148306 0.32045279146428274 -0.7253846452662392 -1.364897209261995 -0.9320865235605124 -0.35329027076229097 -0.939119016694615 -0.2554957540305155 -1.012136633927868 -0.7386450724183141 1.0
0.32421492966232796 0.11141710343288666 0.17132336870477177 -0.6224646271898817 -0.28153798628124016 -1.3460974009017872 -0.4209438462662071 -0.42024951472639 -0.3056917229539581 -0.17569352446398492 -0.10433929588131888 0.10433219619469877 -0.1600400675196186 -0.41119490767455286 -0.8036867047761466 -0.8280687907746247 -0.6739716463255303 -0.45158418949100504 0.07183683262301317 0.40208037172855515 0.6514052963456767 0.6601903911026604 0.5891054957269156 1.0071474420065702 1.122942833618802 1.1985021034786358 1.2153686044778005 1.0695541702365974 0.7578119366728202 0.20103758324909207 -0.4046118019177872 -0.5553701058526048 -0.7349904863889718 -0.7960342240483197 -0.9043072503466972 -1.2476885726531746 -1.1239757697018071 -0.7985344428936515 -1.0287219927804778 -1.0267920570263067 -1.468383016937392 -0.8637795467471311 -0.09694171046082901 0.24610786889106046 -0.008146124174964468 0.2834157117330627 0.39826769371110327 0.010855943902544869 0.08283708037342483 -0.07511950859476262 0.04434623891078477 -0.02291092389800823 -1.1371208060120712 -1.2001352305263013 -0.4795064315836543 -1.1571621639022664 -0.9217927123241624 -0.9682022772270085 -0.8499702344077658 -0.7585696185294551 1.0
-0.23386991467269613 -0.20183749288550737 -0.042576885788207404 -0.3014545146055364 0.06491691835400457 -0.4743670397338673 -0.5458643866097298 -0.24131492995533993 -0.15751505483767647 -0.025796684050330972 0.2204703739396118 0.42780191514473226 -0.2503525672226426 -0.6385250323558311 -0.864682429336554 -0.8832197946210069 -0.904352686209138 -0.6405455508084089 -0.004707427142968298 0.2043860391412395 0.593084387589769 0.7373644050752013 0.5302049632515836 0.8641949079085774 0.8425922923845575 1.0442703112220715 1.2153686044778005 1.1828168111768531 0.8450146104662801 0.1551739606691459 -0.3479313324187481 -0.5760542137781621 -0.6325711969501057 -0.8736292052366919 -1.0520779927796058 -1.3577516393653315 -1.2777351503936956 -1.0046901864755438 -1.1007276663726124 -1.1390056409431821 -1.4836144813409808 -0.9422005773586992 -0.2916642133929855 -0.06524020665026548 -0.06235614911768567 0.3298174919012748 0.566580106005055 0.2485439788214158 -0.11790209691984588 -0.251174244230938 0.2112967853984448 -0.39748952247505287 -0.5124176655701193 -0.3488650070585505 -0.7765121169434674 -0.982407404524011 -0.8698137992128053 -1.0301767575049645 -0.7202371147916842 -0.10105959686179752 1.0
-0.7657945319295161 1.0937591870332874 -0.18604656867983974 -0.6763253843349062 -1.219853353001695 -0.8491771755667668 -0.17434745493873377 -0.32842781990966696 -0.06098853960764133 0.14050677571208098 0.6125080917002237 0.27179218343874284 -0.05408288282866955 -0.40144348141476616 -0.640706128750738 -0.8590912304382146 -0.7078064855163572 -0.3097673463116148 0.45650087916271814 0.621910363176999 0.7167247141522938 0.706024703969601 0.6399923503144469 1.0255929302772788 1.0529575160260198 1.083145173927836 1.2153686044778005 1.2162039329465557 0.9443171767956743 0.25961587347496407 -0.4908035902469047 -0.539857024908437 -0.6490747791345676 -0.7019665652892317 -0.6207576320133936 -0.9823986290952509 -1.2305209927355885 -1.2687389813372825 -0.9159298886920988 -0.9185059485465218 -1.4379200881302145 -1.3747044431558328 -0.7135629697459911 -0.2998793360437286 -0.2758907595627944 0.0334448314720483 -0.05018113082552144 -0.3119501035210571 -0.5528369810552659 -1.0874342385027713 0.344857222588573 0.07073372574625289 -0.05808810888506343 -0.12918236874429206 -0.8330846284405746 -0.982407404524011 -0.7138770598787342 -0.5498745353508061 -0.3634710358474595 -0.599173249640326 1.0
-0.7003939642340055 0.008012673580212855 -0.28517107685951315 -0.9930266363476495 -0.055981407742669374 0.500817702817794 0.6627823998308464 0.6521807926843111 0.7027563440545651 0.8280932775100356 0.8368533752742154 0.8843808547246468 0.228943691043799 -0.6336493192259378 -0.8866408901783006 -0.7164741814292106 -0.5329297885750047 0.020244280654480036 0.5590779582399732 0.5814555383618342 0.7462739745886208 0.6586234060473806 0.930888857641596 1.3722842666380997 1.2731452403822587 1.0459605226440614 1.000732309360133 1.003625170286299 0.79494608962793 0.1833278675994098 -0.5962011574971842 -0.73729623692512 -1.033996563613339 -0.7986351731384327 -0.6586674036323074 -0.9569702654065799 -1.3023867902328843 -1.3078050240708372 -0.9275112208083162 -0.9269219673402874 -1.198903262104668 -1.0265625951378106 -0.5960082735313931 -0.16902289849737417 0.07449110896942737 0.5453612449407125 0.8524806419564248 0.6195300333231674 0.317032787215574 -0.1558112624280097 -0.19773205349632245 0.164378375390514 -0.4414286723380793 -1.06283358157989 -0.7906552448177442 -0.19601098732186087 -0.6618981467673771 -1.0921512377829203 -1.0445699138318885 0.3970540559167311 1.0
0.18905375642493935 -0.38431589850787296 -0.10518183832273789 0.06695306426643055 -0.4024363123779141 0.07682433649098483 0.7974370082530852 0.3955509276837261 0.0719470997881085 0.43060563601512275 0.6253494042280278 0.7519872750658941 0.27232213578304665 -0.6098802177177075 -0.6938944005674132 -0.4269314112357039 -0.49035111453711033 -0.21241199991279014 0.21404596498011613 0.4982559929872493 0.7303329261953392 0.4737191695243389 0.6944853599514889 1.0624839068186964 0.8413644797952106 0.7670756380157537 0.9301390031712423 1.2741031188003433 0.8992555080411595 0.11793814827750647 -0.5203149090769827 -0.9055896605012452 -1.2267001555907315 -1.2538012639082132 -1.148786593848263 -1.4302414522688558 -1.226760573099102 -1.1581303061278196 -1.1903571062285565 -1.1137575845618852 -1.1830859721470952 -1.0473560502242112 -0.36162007555750103 0.08667358866216891 -0.10466641248761428 0.3036229385805098 0.5343010132363519 0.1971519712713897 -0.05098903782208898 -0.50058511971552 -0.25616474476700357 -0.14777045675702305 -0.9667472222551752 -0.774500118792426 -0.4370770479608239 -0.6328978857674998 -0.5752666249151154 -0.8907341768795636 -1.2067363133519904 -0.6788714340848907 1.0
-0.08562862789620548 -0.01935908726314191 0.12958673368175153 0.6658846837191018 0.6766263593506088 0.09717601807467155 0.2133929235301221 1.1642633214698814 1.1286584244116493 1.4276806391646515 1.1941440120772395 0.5773708781105665 0.13720894725096397 -0.7348203666712252 -0.7139009982232268 -0.7505126916156496 -0.7876414993374092 -0.7072377959792574 -1.015713335321062 -1.447010441757053 -1.2786279774165068 -0.02771604816526545 0.6191567878061663 0.6650674777134266 0.6899342604424068 0.6318587242565747 0.875867848702326 1.293121099555237 0.6155338899571752 -0.1990203523244978 0.6685696495061687 0.994057615116413 0.38191370791828355 -0.8051375458637153 -1.1356342241029258 -1.2958886053167744 -0.8064292226207329 -0.6672160582832681 -0.6938704337681026 -1.1244178750339884 -0.6974365878942077 -1.3057889920123336 -1.3179239232909805 -0.5638483566113744 -0.8821175019100538 -0.7673600843341951 -0.6727064913647947 0.20839397292295803 0.5930491559938215 0.5190652241773294 -0.12260430757687539 -0.4495143278329756 -0.8815604303767273 -0.9118017677388374 -0.7057964775720833 0.27582686299942905 -0.41932988558104406 -0.4414191948643832 -0.23373791623137785 0.7556958859172715 1.0
-0.45623184483743234 -0.11668090359507023 -0.7051459667786553 -0.779738038053353 -0.6478418698278793 0.9909540342915858 1.314964961104822 0.4073229398397162 0.4639802274328997 0.4485037662137681 0.5649196982148317 0.3082898729662908 -0.3257315039826468 -1.2016698988585153 -0.6836471188412647 -0.6828665384603214 -0.542814123619516 -0.6367126631549119 -1.171133152104781 -1.4847937215372546 -0.7622935318975342 0.2492485603554769 0.661228596717118 0.7237576676656816 0.8859750038748203 0.9724363257875078 1.210063905168809 1.293121099555237 0.7023193260769822 0.17697053377644717 0.4666747540178556 0.5437081743735978 -0.005920473416569654 -1.1098820809219587 -1.1901778751056487 -1.22985076528948 -1.1152014572166722 -0.9345595796406078 -0.7965918142771621 -1.0727996264322257 -0.9909351904402833 -1.0378504707561422 -0.3522445476385454 -0.6029548781769517 -0.7075876655090979 -0.3901585165151795 0.3417792813658731 0.7207080481872813 0.9443427162570452 0.6290994339499392 0.3532047499129559 -0.18939030104336146 -0.12907710211710346 1.2301039558251814 -0.8472277563148515 0.3282532908129057 -0.22874053750606818 0.5501724895829114 1.8419919976259294 1.8316213759188928 1.0
0.13673330226853087 -0.8618010598863961 -0.36603580721661505 0.05402648255162462 0.014392244761364746 -0.14874013439487782 -0.36902881651305475 -0.38846508190521656 -0.6350672880810072 0.05325339099368551 0.5475461577360375 0.66038523076146 0.18272075812492847 -0.9530085292339534 -0.9598357596507895 -0.9698241053485289 -0.8587326783113939 -0.8026766985513335 -1.1377178914962816 -1.2348134361227914 -1.0958891299813283 -0.11507546499712616 0.7341530654961002 0.9719333280352168 1.2825584702339194 1.231038673351938 0.9901229107421492 1.293121099555237 1.114550147646065 0.7277881000088701 1.2395902471865714 1.2817547526264372 0.5493765271429697 -0.8242111725245441 -1.1596179571679528 -0.9683560998940445 -1.0358148204464035 -1.0216344941672062 -0.750266485812292 -1.5525126976768688 -0.7794521654519933 -1.1637993987080548 -0.9493935566304917 -0.33597766364272286 -0.6732105765210309 -1.1423164047257166 -0.5009356048456248 0.547260022705943 0.3560654050225988 -0.18515371836737235 -0.9156194033932611 -0.7616631599805128 -0.20006609534914352 0.351373402568148 -0.42293392008654707 -0.33581479482446536 -0.7658559729900912 -0.7357979761846739 -0.2823878360874085 0.03841222591619049 1.0
1.0043808336956388 0.16007801159885093 -0.67384349051139 -0.5319785551862407 -0.7236288802168391 0.2125022137155637 0.06413721298980954 -0.20011288740937444 -0.4420142576209373 0.3329116753475175 0.2688141387501691 -0.0917534298944806 -0.6080469558102097 -1.2083740044121185 -1.2291928793095486 -0.9831809890925747 -0.9264023566930476 -0.8371726874328069 -1.1991087191258505 -1.6164627268318952 -1.137880184285582 -0.13897198709014635 0.46529417236040166 0.7321419805160038 1.0926567897482415 1.2623075846587486 1.0925444127849906 1.293121099555237 0.921786342418417 0.5311648467700909 1.2517695216243816 1.3701323046720002 0.4974387832095166 -0.9737657452060434 -1.0938561084412657 -0.9118064552729708 -1.07467249002343 -0.9209099984445465 -0.6691971609987698 -1.5637340560685564 -0.8216316053388545 -1.4584723622181899 -1.3907645632767132 -0.6255163329263231 -0.7022988825878569 -0.6356389019212055 -0.19082574931772767 0.14575996372136363 0.0438044625664 0.2256406647837037 -0.04747656165742834 0.2684279861063598 -1.1087252087192552 -0.8019604485817081 -0.4370770479608239 0.11854757955899907 1.0707322902778589 0.906525751181158 -0.039138236807255235 -0.6788714340848907 1.0
0.04953254534118325 -0.09539175627246095 0.13480381305962905 0.14882141512686758 -1.0556481638256154 0.522865357866788 0.40158490638529903 -0.2648589542673202 0.1396850052126945 0.2024044759823958 0.4062917199301909 0.22169731545975532 -0.8213835692819197 -1.6410935446901551 -1.234072537274381 -1.0086021549280164 -0.794484500522071 -0.7198863252357975 -0.8626248157890986 -0.5104430823569122 -0.1577001111279541 0.29273239563949727 0.31103087302024696 0.37538946873479606 1.0181694926611866 1.2682233246357124 1.2067994748248139 0.5733961834311474 0.2550405399210545 0.6047282810072322 0.8657802086722471 0.26823346427413036 -0.7709100476139769 -1.3279283129764345 -1.2184167866176965 -1.3224555524541917 -0.863253341572083 -0.740641391613805 -0.9612481447990368 -1.2697344662063423 -1.4062855082150687 -0.8412037955104675 -0.6587521911428657 -0.4457767434229973 -0.4319098557394065 -0.4650000974316508 0.03858637428841196 0.06385395168850931 -0.08444556737096742 0.2696543486927475 -0.9907471493127084 -0.5015391331908985 -0.8673626317303192 0.2278019185163777 -0.804798372692021 -0.825128121083581 -0.7658559729900912 -0.007597832918691701 -0.7040204748396739 -0.34015415019549133 1.0
-0.137949082052614 -0.06497868866873333 -0.7886192368246959 -0.5750671609022603 -0.9708388902951127 -1.2002436828853649 -0.9125142842413676 0.06122578245360658 0.053319175796347304 0.2024044759823958 0.271835624050829 -0.04308984385774991 -0.7595159513751236 -1.6026973037922445 -0.9271420512864111 -0.894853209494853 -0.7538066601465825 -0.5167432796004546 -0.5183699216131604 -0.41159591606325435 -0.1518680202523635 0.45217312501423895 0.6379889308424971 0.8847364743918669 1.095930956653167 1.2682233246357124 0.9603349838531955 0.2800966580112306 0.29300916822347 1.1573622283319307 1.2072683265631523 0.08301667966800384 -1.1927221922697808 -1.076503234265508 -0.8838050269201418 -0.7512661889997209 -0.41074951198155246 -0.7924156651161067 -1.157627254595768 -1.3151809676926771 -1.198317436550684 -0.4199878053316656 0.028546124762116255 -0.2096335170462427 -0.35257811192079014 -0.10201842998676489 -0.26921783175600655 -1.4024242637231745 -1.018440350610491 -0.6472973994123328 0.16955914877653 0.1227585311041758 0.31105465592154447 -0.8568811081602727 -0.7623689890691906 -0.3707657467001164 -0.6618981467673771 -0.673823495906718 -0.2986044760394186 0.9947904392509652 1.0


==> anc/standardized_instances/heart.txt <==
1.7120935619078423 0.6894996998299374 0.8709276495728916 -0.07540984392780764 1.4022123179058135 -0.4170288281141495 0.9816636461569526 -1.7592081128872459 -0.7012222951263888 1.1810123520089562 0.6764192786728188 2.4726821928767904 -0.8757058119953168 1.0
1.38213977053374 -1.450326954814696 -0.18355874228666322 -0.9167593422959157 6.093004497506769 -0.4170288281141495 0.9816636461569526 0.44640926983672535 -0.7012222951263888 0.48115318044809335 0.6764192786728188 -0.7115349394446727 1.189277325460889 -1.0
0.2822937992867323 0.6894996998299374 -1.238045134146218 -0.41194964327505085 0.2198225536262337 -0.4170288281141495 -1.0262847209822685 -0.37529132372710705 -0.7012222951263888 -0.656117973338309 -0.9542343395562983 -0.7115349394446727 1.189277325460889 1.0
1.0521859791596377 0.6894996998299374 0.8709276495728916 -0.18758977704355537 0.25858943114359695 -0.4170288281141495 -1.0262847209822685 -1.9321977115322633 1.4260812968300718 -0.743600369783417 0.6764192786728188 0.3498707713291484 1.189277325460889 -1.0
2.1520319504066454 -1.450326954814696 -1.238045134146218 -0.6363095095065463 0.3748900636956868 -0.4170288281141495 0.9816636461569526 -1.2402393169521937 1.4260812968300718 -0.743600369783417 -0.9542343395562983 0.3498707713291484 -0.8757058119953168 -1.0
1.1621705762843384 0.6894996998299374 0.8709276495728916 -0.6363095095065463 -1.4083863021030236 -0.4170288281141495 -1.0262847209822685 -0.4185387233883614 -0.7012222951263888 -0.5686355768932012 -0.9542343395562983 -0.7115349394446727 1.189277325460889 -1.0
0.17230920216203158 0.6894996998299374 -0.18355874228666322 -0.07540984392780764 0.12290535983282552 2.39791576165636 0.9816636461569526 -0.3320439240658527 1.4260812968300718 -0.3936707840029855 0.6764192786728188 0.3498707713291484 0.6730315410968375 1.0
0.5022629935361339 0.6894996998299374 0.8709276495728916 -1.1972091750852851 -0.20661309906476227 -0.4170288281141495 0.9816636461569526 -0.3320439240658527 1.4260812968300718 0.13122359466766173 0.6764192786728188 0.3498707713291484 1.189277325460889 1.0
0.6122475906608347 0.6894996998299374 0.8709276495728916 0.4854898216509311 0.840092593904046 -0.4170288281141495 0.9816636461569526 0.8788832664492687 -0.7012222951263888 0.13122359466766173 0.6764192786728188 1.4112764821029693 1.189277325460889 1.0
0.942201382034937 -1.450326954814696 0.8709276495728916 1.0463894872296697 3.0498046123937526 -0.4170288281141495 0.9816636461569526 0.18692487186919932 -0.7012222951263888 2.5807306951306823 0.6764192786728188 2.4726821928767904 1.189277325460889 1.0
0.5022629935361339 0.6894996998299374 0.8709276495728916 0.20503998886156172 -0.30353029285817046 -0.4170288281141495 -1.0262847209822685 0.4896566694979797 -0.7012222951263888 -0.48115318044809335 0.6764192786728188 -0.7115349394446727 1.189277325460889 -1.0
-0.15764458921207072 0.6894996998299374 0.8709276495728916 0.5976697547666788 -0.45859780292762353 -0.4170288281141495 0.9816636461569526 -1.6727133135647372 1.4260812968300718 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 1.189277325460889 -1.0
-1.1475059633343776 0.6894996998299374 -0.18355874228666322 0.4854898216509311 -0.2841468540994888 -0.4170288281141495 0.9816636461569526 1.311357263061812 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
0.7222321877855354 0.6894996998299374 -2.2925315260057726 0.14895002230368784 -0.30353029285817046 -0.4170288281141495 -1.0262847209822685 -0.2023017250820897 -0.7012222951263888 1.355977144899172 0.6764192786728188 1.4112764821029693 -0.8757058119953168 1.0
0.2822937992867323 -1.450326954814696 0.8709276495728916 -0.18758977704355537 1.0339269814908623 -0.4170288281141495 0.9816636461569526 0.403161870175471 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 0.3498707713291484 -0.8757058119953168 -1.0
1.822078159032543 -1.450326954814696 0.8709276495728916 -1.0850292419695373 -1.9511225873461093 -0.4170288281141495 -1.0262847209822685 -1.0672497183071765 -0.7012222951263888 0.48115318044809335 0.6764192786728188 -0.7115349394446727 -0.8757058119953168 -1.0
-0.9275367690849761 0.6894996998299374 0.8709276495728916 0.4854898216509311 1.1889944915603154 -0.4170288281141495 -1.0262847209822685 -1.283486716613448 1.4260812968300718 0.656117973338309 0.6764192786728188 1.4112764821029693 1.189277325460889 1.0
-0.15764458921207072 0.6894996998299374 0.8709276495728916 0.4854898216509311 -0.9044168943773011 2.39791576165636 0.9816636461569526 0.23017227153045366 1.4260812968300718 1.7933891271247113 2.307072896901936 -0.7115349394446727 1.189277325460889 1.0
1.0521859791596377 0.6894996998299374 -2.2925315260057726 -1.1972091750852851 -0.749349384307848 -0.4170288281141495 0.9816636461569526 -0.24554912474334403 1.4260812968300718 0.656117973338309 0.6764192786728188 -0.7115349394446727 -0.8757058119953168 -1.0
-1.5874443518331807 0.6894996998299374 -2.2925315260057726 0.4854898216509311 -0.9819506494120277 -0.4170288281141495 -1.0262847209822685 1.2248624637393035 1.4260812968300718 0.3061883875578774 -0.9542343395562983 -0.7115349394446727 1.189277325460889 -1.0
1.38213977053374 0.6894996998299374 0.8709276495728916 -0.6363095095065463 -0.40044748665157864 -0.4170288281141495 0.9816636461569526 -0.8942601196621591 1.4260812968300718 1.355977144899172 0.6764192786728188 1.4112764821029693 1.189277325460889 1.0
-0.7075675748355745 0.6894996998299374 -1.238045134146218 -0.07540984392780764 -0.09031246651267247 -0.4170288281141495 0.9816636461569526 1.311357263061812 -0.7012222951263888 -0.743600369783417 0.6764192786728188 -0.7115349394446727 -0.8757058119953168 -1.0
-1.2574905604590785 0.6894996998299374 0.8709276495728916 -0.9167593422959157 1.0339269814908623 -0.4170288281141495 -1.0262847209822685 1.3546046627230663 -0.7012222951263888 0.13122359466766173 0.6764192786728188 -0.7115349394446727 -0.8757058119953168 -1.0
-0.8175521719602753 0.6894996998299374 0.8709276495728916 -1.0850292419695373 -0.8850334556186195 -0.4170288281141495 -1.0262847209822685 -0.28879652440459835 -0.7012222951263888 -0.8310827662285248 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
-0.04765999208736997 -1.450326954814696 -1.238045134146218 0.0367700891879401 0.7431754001106379 2.39791576165636 0.9816636461569526 0.403161870175471 1.4260812968300718 -0.9185651626736328 -0.9542343395562983 0.3498707713291484 -0.8757058119953168 -1.0
-0.7075675748355745 -1.450326954814696 -0.18355874228666322 -0.07540984392780764 0.49119069624777656 -0.4170288281141495 -1.0262847209822685 -0.46178612304961575 -0.7012222951263888 -0.743600369783417 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
-0.9275367690849761 -1.450326954814696 0.8709276495728916 0.3733098885351833 -0.12907934403003574 -0.4170288281141495 0.9816636461569526 0.10043007254669066 1.4260812968300718 -0.9185651626736328 0.6764192786728188 -0.7115349394446727 -0.8757058119953168 -1.0
-0.3776137834614723 -1.450326954814696 -0.18355874228666322 -0.6363095095065463 0.8788594714214093 -0.4170288281141495 0.9816636461569526 0.31666707085296236 -0.7012222951263888 -0.3936707840029855 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
0.3922783964114331 0.6894996998299374 -0.18355874228666322 -1.0850292419695373 -0.381064047892897 -0.4170288281141495 0.9816636461569526 0.662646268142997 -0.7012222951263888 1.268494748454064 0.6764192786728188 0.3498707713291484 1.189277325460889 1.0
1.822078159032543 -1.450326954814696 -0.18355874228666322 -1.1972091750852851 0.29735630866096024 2.39791576165636 0.9816636461569526 -0.8510127200009048 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 0.3498707713291484 -0.8757058119953168 -1.0
0.2822937992867323 0.6894996998299374 -0.18355874228666322 -0.18758977704355537 -0.40044748665157864 -0.4170288281141495 0.9816636461569526 0.01393527322418198 -0.7012222951263888 -0.5686355768932012 0.6764192786728188 0.3498707713291484 1.189277325460889 1.0
1.2721551734090393 0.6894996998299374 0.8709276495728916 1.6072891528084083 -0.41983092541026024 -0.4170288281141495 0.9816636461569526 -0.5050335227108701 -0.7012222951263888 1.0935299555638482 -0.9542343395562983 -0.7115349394446727 0.6730315410968375 -1.0
-1.917398143207283 -1.450326954814696 -0.18355874228666322 -0.6363095095065463 -0.6718156292731216 -0.4170288281141495 -1.0262847209822685 0.8788832664492687 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
0.5022629935361339 0.6894996998299374 0.8709276495728916 2.168188818387147 1.47974607294054 -0.4170288281141495 0.9816636461569526 -0.4185387233883614 1.4260812968300718 2.055836316460035 2.307072896901936 -0.7115349394446727 1.189277325460889 1.0
-0.48759838058617305 0.6894996998299374 0.8709276495728916 0.7098496878824265 -0.962567210653346 -0.4170288281141495 0.9816636461569526 -1.0240023186459222 1.4260812968300718 -0.13122359466766184 0.6764192786728188 -0.7115349394446727 1.189277325460889 1.0
-0.7075675748355745 0.6894996998299374 0.8709276495728916 -0.07540984392780764 0.12290535983282552 2.39791576165636 0.9816636461569526 0.01393527322418198 1.4260812968300718 -0.9185651626736328 -0.9542343395562983 1.4112764821029693 1.189277325460889 1.0
0.7222321877855354 0.6894996998299374 0.8709276495728916 0.4854898216509311 -0.8268831393425746 -0.4170288281141495 0.9816636461569526 -0.5050335227108701 1.4260812968300718 0.7436003697834168 -0.9542343395562983 0.3498707713291484 1.189277325460889 1.0
0.5022629935361339 0.6894996998299374 -2.2925315260057726 1.6072891528084083 0.4524238187304133 -0.4170288281141495 0.9816636461569526 -1.0672497183071765 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 1.0
-1.3674751575837791 0.6894996998299374 -0.18355874228666322 -0.07540984392780764 -1.3502359858269788 -0.4170288281141495 -1.0262847209822685 0.01393527322418198 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
-0.7075675748355745 0.6894996998299374 0.8709276495728916 -0.5241295763907986 -0.53613155796235 -0.4170288281141495 0.9816636461569526 1.570841661029338 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
-1.5874443518331807 0.6894996998299374 0.8709276495728916 1.1585694203454175 -0.5167481192036685 -0.4170288281141495 -1.0262847209822685 1.3546046627230663 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 1.189277325460889 1.0
0.8322167849102362 -1.450326954814696 0.8709276495728916 -0.41194964327505085 -0.7881162618252113 -0.4170288281141495 -1.0262847209822685 0.5761514688204884 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
-1.1475059633343776 0.6894996998299374 -0.18355874228666322 -0.07540984392780764 -0.3229137316168521 -0.4170288281141495 -1.0262847209822685 1.2681098634005576 1.4260812968300718 -0.5686355768932012 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
-0.9275367690849761 0.6894996998299374 -1.238045134146218 -1.70201887410615 -1.0207175269293909 2.39791576165636 -1.0262847209822685 0.273419671191708 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 1.189277325460889 -1.0
0.5022629935361339 0.6894996998299374 -0.18355874228666322 -0.2997697101593031 -0.6136653129970766 2.39791576165636 -1.0262847209822685 -0.6780231213558874 -0.7012222951263888 1.0060475591187408 0.6764192786728188 0.3498707713291484 0.6730315410968375 1.0
0.3922783964114331 0.6894996998299374 -0.18355874228666322 0.4854898216509311 -0.749349384307848 2.39791576165636 0.9816636461569526 0.662646268142997 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
-0.5975829777108738 0.6894996998299374 -0.18355874228666322 -0.7484894426222941 -1.9511225873461093 -0.4170288281141495 0.9816636461569526 -1.0240023186459222 -0.7012222951263888 -0.2187059911127697 -0.9542343395562983 2.4726821928767904 -0.8757058119953168 1.0
-1.1475059633343776 0.6894996998299374 0.8709276495728916 -1.1972091750852851 -1.0207175269293909 -0.4170288281141495 0.9816636461569526 1.1816150640780492 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 0.3498707713291484 -0.8757058119953168 1.0
1.2721551734090393 0.6894996998299374 -1.238045134146218 1.6072891528084083 -0.07092902775399083 -0.4170288281141495 -1.0262847209822685 -1.283486716613448 1.4260812968300718 -0.9185651626736328 0.6764192786728188 2.4726821928767904 0.6730315410968375 1.0
1.1621705762843384 -1.450326954814696 0.8709276495728916 1.0463894872296697 -0.4779812416863052 -0.4170288281141495 0.9816636461569526 -1.5429711145809741 -0.7012222951263888 -0.04374119822255398 0.6764192786728188 2.4726821928767904 1.189277325460889 1.0
-1.3674751575837791 0.6894996998299374 0.8709276495728916 0.26112995541943557 1.266528246595042 -0.4170288281141495 -1.0262847209822685 -1.0672497183071765 1.4260812968300718 0.656117973338309 0.6764192786728188 -0.7115349394446727 0.6730315410968375 1.0
-0.2676291863367715 0.6894996998299374 -1.238045134146218 -0.18758977704355537 -0.8656500168599378 2.39791576165636 -1.0262847209822685 1.4843468617068294 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
1.1621705762843384 -1.450326954814696 -0.18355874228666322 0.4854898216509311 3.243638999980569 2.39791576165636 0.9816636461569526 0.31666707085296236 -0.7012222951263888 -0.2187059911127697 -0.9542343395562983 0.3498707713291484 -0.8757058119953168 -1.0
0.942201382034937 -1.450326954814696 -1.238045134146218 0.4854898216509311 -1.0594844044467542 -0.4170288281141495 -1.0262847209822685 1.2681098634005576 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 1.4112764821029693 -0.8757058119953168 -1.0
-1.037521366209677 -1.450326954814696 -1.238045134146218 -0.07540984392780764 -0.30353029285817046 -0.4170288281141495 0.9816636461569526 1.0951202647555405 -0.7012222951263888 -0.3936707840029855 0.6764192786728188 -0.7115349394446727 -0.8757058119953168 -1.0
-1.47745975470848 -1.450326954814696 -1.238045134146218 -1.4776590078746543 -1.0013340881707093 -0.4170288281141495 -1.0262847209822685 0.79238846712676 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 0.3498707713291484 -0.8757058119953168 -1.0
0.7222321877855354 0.6894996998299374 0.8709276495728916 0.3733098885351833 -1.6216041284485216 -0.4170288281141495 0.9816636461569526 -1.0672497183071765 1.4260812968300718 2.2308011093502507 0.6764192786728188 0.3498707713291484 -0.8757058119953168 1.0
0.6122475906608347 -1.450326954814696 -0.18355874228666322 -0.6363095095065463 -1.389002863344342 2.39791576165636 -1.0262847209822685 -2.3214243084835524 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
0.5022629935361339 -1.450326954814696 0.8709276495728916 2.392548684618643 -0.012778711477945924 -0.4170288281141495 -1.0262847209822685 -0.28879652440459835 1.4260812968300718 -0.9185651626736328 0.6764192786728188 -0.7115349394446727 -0.8757058119953168 1.0
0.8322167849102362 0.6894996998299374 -1.238045134146218 -0.6363095095065463 0.6074913287998664 -0.4170288281141495 0.9816636461569526 -2.018692510854772 -0.7012222951263888 0.3061883875578774 0.6764192786728188 0.3498707713291484 1.189277325460889 1.0
0.2822937992867323 0.6894996998299374 -0.18355874228666322 1.0463894872296697 -2.396941678795787 2.39791576165636 -1.0262847209822685 1.0086254654330318 -0.7012222951263888 -0.743600369783417 -0.9542343395562983 0.3498707713291484 1.189277325460889 -1.0
-0.3776137834614723 -1.450326954814696 0.8709276495728916 -0.07540984392780764 1.0726938590082256 -0.4170288281141495 -1.0262847209822685 -0.3320439240658527 1.4260812968300718 0.13122359466766173 0.6764192786728188 -0.7115349394446727 1.189277325460889 1.0
-1.1475059633343776 0.6894996998299374 -0.18355874228666322 -0.6363095095065463 -0.45859780292762353 -0.4170288281141495 -1.0262847209822685 0.8356358667880144 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
0.6122475906608347 -1.450326954814696 -2.2925315260057726 1.0463894872296697 -0.18722966030608063 -0.4170288281141495 -1.0262847209822685 0.9221306661105231 -0.7012222951263888 -0.13122359466766184 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
0.942201382034937 0.6894996998299374 -2.2925315260057726 0.7659396544403004 -0.3229137316168521 2.39791576165636 0.9816636461569526 0.01393527322418198 -0.7012222951263888 1.0935299555638482 2.307072896901936 -0.7115349394446727 0.6730315410968375 -1.0
0.2822937992867323 0.6894996998299374 0.8709276495728916 1.0463894872296697 0.5105741350064582 -0.4170288281141495 0.9816636461569526 -1.6294659139034828 1.4260812968300718 -0.3936707840029855 0.6764192786728188 0.3498707713291484 0.6730315410968375 1.0
-0.3776137834614723 0.6894996998299374 0.8709276495728916 0.4854898216509311 0.2198225536262337 -0.4170288281141495 0.9816636461569526 1.570841661029338 1.4260812968300718 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
0.3922783964114331 -1.450326954814696 -1.238045134146218 0.26112995541943557 1.3440620016297684 2.39791576165636 0.9816636461569526 0.10043007254669066 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 1.4112764821029693 -0.8757058119953168 1.0
-1.1475059633343776 -1.450326954814696 -0.18355874228666322 -0.7484894426222941 -0.14846278278871736 -0.4170288281141495 -1.0262847209822685 -0.029312126437072355 -0.7012222951263888 -0.656117973338309 0.6764192786728188 0.3498707713291484 -0.8757058119953168 -1.0
-0.8175521719602753 0.6894996998299374 -0.18355874228666322 -1.3093891082010327 -0.12907934403003574 -0.4170288281141495 -1.0262847209822685 0.10043007254669066 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 1.0
0.7222321877855354 0.6894996998299374 0.8709276495728916 -0.6363095095065463 0.20043911486755206 -0.4170288281141495 -1.0262847209822685 -0.4185387233883614 1.4260812968300718 2.2308011093502507 0.6764192786728188 0.3498707713291484 1.189277325460889 1.0
0.2822937992867323 -1.450326954814696 0.8709276495728916 -0.6363095095065463 2.0224823581836255 -0.4170288281141495 -1.0262847209822685 0.5761514688204884 1.4260812968300718 -0.3936707840029855 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
1.7120935619078423 0.6894996998299374 -1.238045134146218 1.382929286576913 -0.09031246651267247 -0.4170288281141495 0.9816636461569526 -0.28879652440459835 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
2.3720011446560467 -1.450326954814696 -0.18355874228666322 0.4854898216509311 -1.0207175269293909 -0.4170288281141495 -0.022310537412657934 -1.4564763152584654 -0.7012222951263888 0.04374119822255398 0.6764192786728188 -0.7115349394446727 -0.8757058119953168 -1.0
1.38213977053374 -1.450326954814696 0.8709276495728916 -1.4215690413167805 -0.5167481192036685 -0.4170288281141495 -1.0262847209822685 -0.3320439240658527 -0.7012222951263888 -0.656117973338309 -0.9542343395562983 1.4112764821029693 -0.8757058119953168 -1.0
-1.037521366209677 0.6894996998299374 0.8709276495728916 0.5976697547666788 1.1502276140429522 -0.4170288281141495 0.9816636461569526 -0.11580692575958103 1.4260812968300718 -0.9185651626736328 0.6764192786728188 2.4726821928767904 1.189277325460889 1.0
-1.037521366209677 0.6894996998299374 0.8709276495728916 -1.5337489744325283 -0.807499700583893 -0.4170288281141495 0.9816636461569526 -0.0725595260983267 1.4260812968300718 1.7059067306796034 0.6764192786728188 -0.7115349394446727 -0.8757058119953168 -1.0
-1.6974289489578815 -1.450326954814696 -0.18355874228666322 -2.094648640011267 -0.9819506494120277 -0.4170288281141495 -1.0262847209822685 1.2681098634005576 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
-1.3674751575837791 -1.450326954814696 -0.18355874228666322 -0.6363095095065463 -0.7881162618252113 -0.4170288281141495 -1.0262847209822685 1.0086254654330318 -0.7012222951263888 -0.9185651626736328 0.6764192786728188 -0.7115349394446727 -0.8757058119953168 -1.0
0.17230920216203158 0.6894996998299374 -1.238045134146218 -0.6363095095065463 -0.26476341534080716 -0.4170288281141495 -1.0262847209822685 1.2248624637393035 -0.7012222951263888 -0.2187059911127697 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
0.3922783964114331 0.6894996998299374 0.8709276495728916 0.8220296209981742 -0.6136653129970766 -0.4170288281141495 -1.0262847209822685 -1.9321977115322633 -0.7012222951263888 0.8310827662285247 0.6764192786728188 0.3498707713291484 1.189277325460889 1.0
-2.1373673374566846 0.6894996998299374 0.8709276495728916 -0.6363095095065463 -1.0013340881707093 -0.4170288281141495 -1.0262847209822685 -0.8510127200009048 1.4260812968300718 0.48115318044809335 0.6764192786728188 -0.7115349394446727 1.189277325460889 1.0
0.3922783964114331 0.6894996998299374 0.8709276495728916 1.0463894872296697 0.39427350245436843 -0.4170288281141495 0.9816636461569526 -1.6727133135647372 1.4260812968300718 -0.2187059911127697 -0.9542343395562983 -0.7115349394446727 1.189277325460889 1.0
-1.47745975470848 0.6894996998299374 -0.18355874228666322 -0.07540984392780764 -0.6911990680318032 -0.4170288281141495 0.9816636461569526 0.79238846712676 -0.7012222951263888 0.8310827662285247 0.6764192786728188 -0.7115349394446727 -0.8757058119953168 -1.0
0.2822937992867323 0.6894996998299374 0.8709276495728916 -1.1972091750852851 -0.9431837718946644 -0.4170288281141495 -1.0262847209822685 -1.0240023186459222 1.4260812968300718 0.3936707840029854 0.6764192786728188 -0.7115349394446727 0.6730315410968375 -1.0
-1.3674751575837791 0.6894996998299374 -2.2925315260057726 0.934209554113922 -0.1096959052713541 -0.4170288281141495 0.9816636461569526 1.2248624637393035 -0.7012222951263888 -0.2187059911127697 -0.9542343395562983 1.4112764821029693 -0.8757058119953168 -1.0
0.8322167849102362 0.6894996998299374 -1.238045134146218 -0.18758977704355537 -0.807499700583893 2.39791576165636 0.9816636461569526 -0.4185387233883614 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
0.5022629935361339 0.6894996998299374 -2.2925315260057726 2.616908550850138 0.39427350245436843 -0.4170288281141495 0.9816636461569526 -0.2023017250820897 -0.7012222951263888 2.755695488020898 2.307072896901936 -0.7115349394446727 1.189277325460889 -1.0
-1.47745975470848 -1.450326954814696 -1.238045134146218 -0.2997697101593031 1.0920772977669073 -0.4170288281141495 -1.0262847209822685 0.5761514688204884 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
-0.48759838058617305 0.6894996998299374 0.8709276495728916 1.0463894872296697 -0.12907934403003574 -0.4170288281141495 0.9816636461569526 -0.9375075193234135 -0.7012222951263888 1.355977144899172 0.6764192786728188 -0.7115349394446727 1.189277325460889 1.0
0.5022629935361339 0.6894996998299374 -1.238045134146218 0.4854898216509311 -0.5555149967210317 -0.4170288281141495 -1.0262847209822685 0.6193988684817427 1.4260812968300718 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
0.7222321877855354 -1.450326954814696 0.8709276495728916 -0.07540984392780764 1.5572798279752664 -0.4170288281141495 0.9816636461569526 0.8356358667880144 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 1.0
-0.04765999208736997 0.6894996998299374 0.8709276495728916 -0.41194964327505085 0.3167397474196419 -0.4170288281141495 0.9816636461569526 -1.7592081128872459 1.4260812968300718 1.0060475591187408 0.6764192786728188 0.3498707713291484 1.189277325460889 1.0
-0.04765999208736997 0.6894996998299374 0.8709276495728916 -1.1972091750852851 -0.8462665781012563 -0.4170288281141495 0.9816636461569526 -1.8024555125485002 1.4260812968300718 -0.9185651626736328 0.6764192786728188 0.3498707713291484 -0.8757058119953168 1.0
-0.2676291863367715 0.6894996998299374 0.8709276495728916 -0.355859676717177 -0.7299659455491664 -0.4170288281141495 -1.0262847209822685 0.79238846712676 -0.7012222951263888 -0.04374119822255398 -0.9542343395562983 1.4112764821029693 1.189277325460889 1.0
-0.8175521719602753 0.6894996998299374 0.8709276495728916 -1.1972091750852851 0.49119069624777656 -0.4170288281141495 0.9816636461569526 -1.3699815159359567 1.4260812968300718 -0.04374119822255398 0.6764192786728188 0.3498707713291484 -0.8757058119953168 1.0
1.2721551734090393 0.6894996998299374 0.8709276495728916 -0.6363095095065463 1.0145435427321807 -0.4170288281141495 0.9816636461569526 0.05718267288543632 -0.7012222951263888 -0.5686355768932012 0.6764192786728188 -0.7115349394446727 -0.8757058119953168 -1.0
0.3922783964114331 0.6894996998299374 0.8709276495728916 -1.7581088406640237 -0.30353029285817046 -0.4170288281141495 -1.0262847209822685 0.273419671191708 -0.7012222951263888 -0.8310827662285248 -0.9542343395562983 0.3498707713291484 1.189277325460889 1.0
1.0521859791596377 -1.450326954814696 -0.18355874228666322 0.4854898216509311 1.2277613690776787 -0.4170288281141495 -1.0262847209822685 -0.7212705210171417 -0.7012222951263888 -0.743600369783417 -0.9542343395562983 -0.7115349394446727 1.189277325460889 -1.0
-0.48759838058617305 -1.450326954814696 -1.238045134146218 -0.6363095095065463 -0.1096959052713541 -0.4170288281141495 -1.0262847209822685 0.532904069159234 -0.7012222951263888 0.04374119822255398 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
-1.1475059633343776 -1.450326954814696 -0.18355874228666322 -1.3093891082010327 -2.1061900974155625 -0.4170288281141495 -1.0262847209822685 1.0951202647555405 -0.7012222951263888 -0.3936707840029855 0.6764192786728188 -0.7115349394446727 -0.8757058119953168 -1.0
1.38213977053374 0.6894996998299374 0.8709276495728916 -0.6363095095065463 -0.24537997658212554 -0.4170288281141495 -1.0262847209822685 -3.4026093000149107 -0.7012222951263888 -0.04374119822255398 0.6764192786728188 -0.7115349394446727 -0.8757058119953168 1.0
-0.5975829777108738 -1.450326954814696 0.8709276495728916 -0.07540984392780764 0.3748900636956868 -0.4170288281141495 -1.0262847209822685 0.5761514688204884 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
0.2822937992867323 0.6894996998299374 0.8709276495728916 1.8877389855977778 0.7625588388693195 2.39791576165636 0.9816636461569526 -1.1104971179684309 -0.7012222951263888 -0.04374119822255398 0.6764192786728188 2.4726821928767904 1.189277325460889 1.0
0.942201382034937 0.6894996998299374 0.8709276495728916 -0.07540984392780764 0.08413848231546225 -0.4170288281141495 0.9816636461569526 -0.11580692575958103 -0.7012222951263888 0.3061883875578774 0.6764192786728188 0.3498707713291484 1.189277325460889 1.0
-0.7075675748355745 0.6894996998299374 0.8709276495728916 -0.41194964327505085 0.47180725748909497 -0.4170288281141495 0.9816636461569526 0.7058936678042513 -0.7012222951263888 -0.48115318044809335 0.6764192786728188 -0.7115349394446727 1.189277325460889 1.0
-0.3776137834614723 0.6894996998299374 -0.18355874228666322 -1.7581088406640237 -0.53613155796235 -0.4170288281141495 -1.0262847209822685 -0.28879652440459835 1.4260812968300718 0.13122359466766173 0.6764192786728188 -0.7115349394446727 -0.8757058119953168 -1.0
0.6122475906608347 -1.450326954814696 0.8709276495728916 1.0463894872296697 0.1616722373501888 -0.4170288281141495 0.9816636461569526 0.31666707085296236 -0.7012222951263888 1.355977144899172 0.6764192786728188 1.4112764821029693 1.189277325460889 1.0
0.5022629935361339 0.6894996998299374 0.8709276495728916 0.4854898216509311 -1.4083863021030236 -0.4170288281141495 -1.0262847209822685 0.532904069159234 1.4260812968300718 -0.9185651626736328 -0.9542343395562983 0.3498707713291484 1.189277325460889 1.0
-1.037521366209677 -1.450326954814696 -1.238045134146218 -1.0850292419695373 -1.7379047610006115 -0.4170288281141495 -1.0262847209822685 -0.5050335227108701 -0.7012222951263888 -0.9185651626736328 0.6764192786728188 -0.7115349394446727 -0.8757058119953168 -1.0
0.0623246050373308 -1.450326954814696 0.8709276495728916 2.729088483965886 1.4991295116992216 -0.4170288281141495 -0.022310537412657934 -1.413228915597211 1.4260812968300718 2.055836316460035 0.6764192786728188 -0.7115349394446727 -0.8757058119953168 1.0
-1.47745975470848 0.6894996998299374 -1.238045134146218 -1.1972091750852851 -0.2841468540994888 -0.4170288281141495 -1.0262847209822685 0.143677472207945 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
0.6122475906608347 -1.450326954814696 0.8709276495728916 1.4951092196926608 1.0726938590082256 -0.4170288281141495 0.9816636461569526 0.4896566694979797 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 1.0
-0.04765999208736997 -1.450326954814696 -0.18355874228666322 0.20503998886156172 1.053310420249544 2.39791576165636 -1.0262847209822685 0.8788832664492687 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
-1.3674751575837791 0.6894996998299374 -1.238045134146218 -0.6363095095065463 0.8788594714214093 -0.4170288281141495 -1.0262847209822685 0.532904069159234 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
-0.5975829777108738 -1.450326954814696 -1.238045134146218 0.14895002230368784 0.41365694121305 -0.4170288281141495 -1.0262847209822685 0.532904069159234 -0.7012222951263888 -0.9185651626736328 0.6764192786728188 -0.7115349394446727 -0.8757058119953168 -1.0
-0.9275367690849761 0.6894996998299374 0.8709276495728916 -0.6363095095065463 -0.012778711477945924 -0.4170288281141495 0.9816636461569526 -0.24554912474334403 -0.7012222951263888 -0.2187059911127697 -0.9542343395562983 -0.7115349394446727 1.189277325460889 1.0
0.17230920216203158 -1.450326954814696 0.8709276495728916 3.850887815123363 0.7431754001106379 2.39791576165636 0.9816636461569526 -0.7212705210171417 1.4260812968300718 2.5807306951306823 2.307072896901936 1.4112764821029693 1.189277325460889 1.0
1.2721551734090393 -1.450326954814696 -2.2925315260057726 1.0463894872296697 -0.45859780292762353 -0.4170288281141495 -1.0262847209822685 -1.5429711145809741 -0.7012222951263888 1.355977144899172 2.307072896901936 -0.7115349394446727 -0.8757058119953168 -1.0
0.17230920216203158 0.6894996998299374 0.8709276495728916 -0.07540984392780764 0.6462582063172296 2.39791576165636 0.9816636461569526 -2.018692510854772 1.4260812968300718 0.48115318044809335 2.307072896901936 -0.7115349394446727 1.189277325460889 1.0
-0.5975829777108738 0.6894996998299374 -0.18355874228666322 -0.6363095095065463 -1.1951684757575256 -0.4170288281141495 -1.0262847209822685 -0.46178612304961575 -0.7012222951263888 0.8310827662285247 0.6764192786728188 2.4726821928767904 1.189277325460889 1.0
-0.04765999208736997 0.6894996998299374 0.8709276495728916 -0.5241295763907986 0.7044085225932746 -0.4170288281141495 0.9816636461569526 -1.4564763152584654 1.4260812968300718 1.8808715235698197 0.6764192786728188 1.4112764821029693 -0.8757058119953168 1.0
0.2822937992867323 0.6894996998299374 0.8709276495728916 1.1585694203454175 0.47180725748909497 -0.4170288281141495 -1.0262847209822685 -2.6674035057735868 1.4260812968300718 0.13122359466766173 0.6764192786728188 0.3498707713291484 1.189277325460889 1.0
1.1621705762843384 -1.450326954814696 -0.18355874228666322 1.6072891528084083 2.1387829907357157 -0.4170288281141495 0.9816636461569526 0.05718267288543632 -0.7012222951263888 -0.2187059911127697 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
-0.04765999208736997 0.6894996998299374 -0.18355874228666322 -0.355859676717177 0.4524238187304133 -0.4170288281141495 0.9816636461569526 0.10043007254669066 -0.7012222951263888 -0.48115318044809335 2.307072896901936 0.3498707713291484 -0.8757058119953168 -1.0
-0.04765999208736997 -1.450326954814696 -0.18355874228666322 1.6072891528084083 -0.9431837718946644 -0.4170288281141495 -1.0262847209822685 0.5761514688204884 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 0.3498707713291484 -0.8757058119953168 -1.0
0.8322167849102362 0.6894996998299374 0.8709276495728916 -0.6363095095065463 0.3361231861783235 -0.4170288281141495 -1.0262847209822685 -2.1916821094997894 1.4260812968300718 0.656117973338309 0.6764192786728188 1.4112764821029693 1.189277325460889 1.0
-0.2676291863367715 -1.450326954814696 -0.18355874228666322 0.26112995541943557 -1.0401009656880726 -0.4170288281141495 0.9816636461569526 0.8356358667880144 -0.7012222951263888 -0.8310827662285248 0.6764192786728188 -0.7115349394446727 -0.8757058119953168 -1.0
-0.2676291863367715 0.6894996998299374 -1.238045134146218 0.14895002230368784 -0.9431837718946644 -0.4170288281141495 -1.0262847209822685 0.35991447051421666 -0.7012222951263888 -0.2187059911127697 -0.9542343395562983 0.3498707713291484 -0.8757058119953168 -1.0
0.6122475906608347 0.6894996998299374 0.8709276495728916 -0.8045794091801679 -0.381064047892897 2.39791576165636 -1.0262847209822685 0.44640926983672535 1.4260812968300718 0.3061883875578774 -0.9542343395562983 1.4112764821029693 1.189277325460889 1.0
0.942201382034937 -1.450326954814696 0.8709276495728916 -1.3093891082010327 0.3748900636956868 -0.4170288281141495 -1.0262847209822685 0.8356358667880144 1.4260812968300718 0.656117973338309 0.6764192786728188 1.4112764821029693 -0.8757058119953168 1.0
1.2721551734090393 0.6894996998299374 0.8709276495728916 -1.0850292419695373 -0.7299659455491664 -0.4170288281141495 0.9816636461569526 -0.7645179206783961 1.4260812968300718 -0.8310827662285248 -0.9542343395562983 0.3498707713291484 -0.8757058119953168 1.0
-1.3674751575837791 0.6894996998299374 0.8709276495728916 0.4854898216509311 -0.45859780292762353 -0.4170288281141495 -1.0262847209822685 1.2248624637393035 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
1.0521859791596377 0.6894996998299374 0.8709276495728916 -0.6363095095065463 -0.07092902775399083 -0.4170288281141495 0.9816636461569526 -2.3214243084835524 1.4260812968300718 1.0060475591187408 2.307072896901936 0.3498707713291484 -0.8757058119953168 1.0
-0.04765999208736997 0.6894996998299374 -0.18355874228666322 1.0463894872296697 -0.3422971703755337 -0.4170288281141495 0.9816636461569526 0.662646268142997 -0.7012222951263888 0.48115318044809335 -0.9542343395562983 -0.7115349394446727 1.189277325460889 -1.0
-0.9275367690849761 -1.450326954814696 -0.18355874228666322 0.5976697547666788 -1.4083863021030236 -0.4170288281141495 0.9816636461569526 0.44640926983672535 1.4260812968300718 0.3061883875578774 2.307072896901936 -0.7115349394446727 -0.8757058119953168 -1.0
1.38213977053374 -1.450326954814696 -0.18355874228666322 1.1585694203454175 0.5299575737651399 -0.4170288281141495 -1.0262847209822685 0.9653780657717774 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 0.3498707713291484 -0.8757058119953168 -1.0
0.17230920216203158 0.6894996998299374 0.8709276495728916 -0.355859676717177 -0.012778711477945924 2.39791576165636 0.9816636461569526 -0.24554912474334403 1.4260812968300718 0.13122359466766173 0.6764192786728188 0.3498707713291484 -0.8757058119953168 1.0
-2.2473519345813853 -1.450326954814696 -1.238045134146218 -0.7484894426222941 -0.7687328230665297 -0.4170288281141495 -1.0262847209822685 1.8303260589968642 -0.7012222951263888 -0.30618838755787764 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
0.2822937992867323 0.6894996998299374 0.8709276495728916 0.0367700891879401 -0.8268831393425746 -0.4170288281141495 -1.0262847209822685 0.79238846712676 1.4260812968300718 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 1.189277325460889 -1.0
1.0521859791596377 0.6894996998299374 0.8709276495728916 0.7659396544403004 -0.7299659455491664 -0.4170288281141495 0.9816636461569526 -0.7645179206783961 -0.7012222951263888 0.8310827662285247 0.6764192786728188 1.4112764821029693 0.6730315410968375 1.0
0.5022629935361339 0.6894996998299374 0.8709276495728916 0.3733098885351833 0.41365694121305 -0.4170288281141495 0.9816636461569526 1.3978520623843207 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
-0.48759838058617305 0.6894996998299374 -0.18355874228666322 0.4854898216509311 -0.3229137316168521 -0.4170288281141495 -1.0262847209822685 0.5761514688204884 -0.7012222951263888 -0.3936707840029855 0.6764192786728188 0.3498707713291484 1.189277325460889 1.0
-0.3776137834614723 0.6894996998299374 -2.2925315260057726 -0.355859676717177 -0.7105825067904847 -0.4170288281141495 0.9816636461569526 -1.0672497183071765 1.4260812968300718 0.3061883875578774 -0.9542343395562983 0.3498707713291484 -0.8757058119953168 -1.0
-0.04765999208736997 0.6894996998299374 -1.238045134146218 3.4021680826603724 0.6462582063172296 -0.4170288281141495 0.9816636461569526 1.9600682579806272 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 0.3498707713291484 1.189277325460889 1.0
-0.15764458921207072 0.6894996998299374 0.8709276495728916 -0.4680396098329247 0.626874767558548 -0.4170288281141495 -1.0262847209822685 -2.3646717081448068 1.4260812968300718 0.8310827662285247 0.6764192786728188 1.4112764821029693 1.189277325460889 1.0
-0.2676291863367715 0.6894996998299374 0.8709276495728916 -1.0850292419695373 -0.381064047892897 -0.4170288281141495 -1.0262847209822685 0.44640926983672535 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 0.3498707713291484 -0.8757058119953168 1.0
-1.5874443518331807 0.6894996998299374 0.8709276495728916 -1.1972091750852851 -1.6022206896898399 -0.4170288281141495 0.9816636461569526 -1.5429711145809741 1.4260812968300718 0.8310827662285247 0.6764192786728188 -0.7115349394446727 1.189277325460889 1.0
0.3922783964114331 0.6894996998299374 -0.18355874228666322 0.0367700891879401 -0.4973646804449868 -0.4170288281141495 0.9816636461569526 1.0086254654330318 -0.7012222951263888 1.8808715235698197 -0.9542343395562983 1.4112764821029693 1.189277325460889 1.0
-1.47745975470848 -1.450326954814696 -0.18355874228666322 -1.0850292419695373 0.35550662493700513 -0.4170288281141495 0.9816636461569526 0.9653780657717774 1.4260812968300718 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
-1.47745975470848 0.6894996998299374 -0.18355874228666322 -1.0850292419695373 0.006604727280735711 -0.4170288281141495 -1.0262847209822685 1.2681098634005576 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
-0.48759838058617305 -1.450326954814696 -0.18355874228666322 -0.6363095095065463 -0.594281874238395 -0.4170288281141495 -1.0262847209822685 0.35991447051421666 -0.7012222951263888 0.48115318044809335 0.6764192786728188 -0.7115349394446727 -0.8757058119953168 -1.0
-0.04765999208736997 -1.450326954814696 -0.18355874228666322 -1.3093891082010327 0.3361231861783235 -0.4170288281141495 0.9816636461569526 0.7491410674655057 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
1.0521859791596377 -1.450326954814696 0.8709276495728916 -0.07540984392780764 1.0339269814908623 -0.4170288281141495 -1.0262847209822685 -1.1969919172909393 -0.7012222951263888 0.8310827662285247 0.6764192786728188 1.4112764821029693 -0.8757058119953168 -1.0
-0.3776137834614723 -1.450326954814696 -0.18355874228666322 -0.07540984392780764 0.12290535983282552 -0.4170288281141495 0.9816636461569526 -0.029312126437072355 -0.7012222951263888 -0.48115318044809335 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
-0.9275367690849761 -1.450326954814696 -1.238045134146218 -1.4776590078746543 -0.8850334556186195 -0.4170288281141495 -1.0262847209822685 0.9653780657717774 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
0.0623246050373308 0.6894996998299374 0.8709276495728916 0.4854898216509311 -0.6330487517557583 -0.4170288281141495 -1.0262847209822685 -1.6727133135647372 1.4260812968300718 3.980449038252408 2.307072896901936 -0.7115349394446727 1.189277325460889 1.0
-1.037521366209677 0.6894996998299374 -1.238045134146218 -0.18758977704355537 1.1308441752842706 -0.4170288281141495 0.9816636461569526 0.8788832664492687 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
0.17230920216203158 0.6894996998299374 -2.2925315260057726 -0.6363095095065463 -1.0982512819641175 -0.4170288281141495 0.9816636461569526 0.532904069159234 -0.7012222951263888 0.7436003697834168 0.6764192786728188 -0.7115349394446727 1.189277325460889 -1.0
1.2721551734090393 -1.450326954814696 0.8709276495728916 2.616908550850138 -0.41983092541026024 2.39791576165636 -1.0262847209822685 0.662646268142997 1.4260812968300718 -0.04374119822255398 0.6764192786728188 1.4112764821029693 1.189277325460889 1.0
-1.8074135460825822 0.6894996998299374 -2.2925315260057726 -0.6363095095065463 -0.36168060913421535 -0.4170288281141495 -1.0262847209822685 1.3978520623843207 1.4260812968300718 2.4057659022404665 0.6764192786728188 -0.7115349394446727 1.189277325460889 1.0
0.8322167849102362 -1.450326954814696 0.8709276495728916 1.0463894872296697 -0.1096959052713541 -0.4170288281141495 -1.0262847209822685 0.18692487186919932 1.4260812968300718 0.3061883875578774 0.6764192786728188 -0.7115349394446727 -0.8757058119953168 1.0
0.0623246050373308 0.6894996998299374 -1.238045134146218 -0.07540984392780764 0.23920599238491533 -0.4170288281141495 -1.0262847209822685 0.23017227153045366 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
0.3922783964114331 0.6894996998299374 0.8709276495728916 -0.18758977704355537 0.18105567610887044 -0.4170288281141495 0.9816636461569526 -0.8510127200009048 1.4260812968300718 1.7059067306796034 0.6764192786728188 1.4112764821029693 1.189277325460889 1.0
-1.2574905604590785 0.6894996998299374 0.8709276495728916 -1.1972091750852851 -0.749349384307848 -0.4170288281141495 -1.0262847209822685 0.4896566694979797 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 1.189277325460889 -1.0
1.0521859791596377 -1.450326954814696 0.8709276495728916 2.729088483965886 1.4603626341818583 -0.4170288281141495 -1.0262847209822685 0.18692487186919932 1.4260812968300718 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
-0.48759838058617305 -1.450326954814696 0.8709276495728916 -1.1972091750852851 0.08413848231546225 -0.4170288281141495 0.9816636461569526 0.403161870175471 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
-0.15764458921207072 0.6894996998299374 -0.18355874228666322 -0.07540984392780764 -1.0207175269293909 2.39791576165636 0.9816636461569526 0.10043007254669066 -0.7012222951263888 0.13122359466766173 2.307072896901936 -0.7115349394446727 -0.8757058119953168 -1.0
-1.037521366209677 -1.450326954814696 0.8709276495728916 0.3733098885351833 -0.26476341534080716 -0.4170288281141495 0.9816636461569526 0.10043007254669066 1.4260812968300718 -0.743600369783417 0.6764192786728188 -0.7115349394446727 -0.8757058119953168 -1.0
1.1621705762843384 0.6894996998299374 -2.2925315260057726 0.3733098885351833 0.626874767558548 2.39791576165636 0.9816636461569526 1.0518728650942861 -0.7012222951263888 0.3061883875578774 0.6764192786728188 0.3498707713291484 -0.8757058119953168 1.0
1.6021089647831415 0.6894996998299374 -2.2925315260057726 1.6072891528084083 -0.30353029285817046 2.39791576165636 0.9816636461569526 -0.8077653203396504 -0.7012222951263888 -0.8310827662285248 0.6764192786728188 0.3498707713291484 -0.8757058119953168 -1.0
1.6021089647831415 0.6894996998299374 -0.18355874228666322 0.4854898216509311 0.08413848231546225 -0.4170288281141495 0.9816636461569526 -0.15905432542083536 -0.7012222951263888 0.8310827662285247 0.6764192786728188 2.4726821928767904 1.189277325460889 1.0
1.38213977053374 0.6894996998299374 0.8709276495728916 -1.7581088406640237 0.9563932264561358 -0.4170288281141495 0.9816636461569526 -1.0672497183071765 1.4260812968300718 -0.13122359466766184 0.6764192786728188 1.4112764821029693 -0.8757058119953168 1.0
1.4921243676584408 -1.450326954814696 -0.18355874228666322 -0.6363095095065463 -0.749349384307848 -0.4170288281141495 0.9816636461569526 -1.4997237149197198 -0.7012222951263888 0.3936707840029854 0.6764192786728188 -0.7115349394446727 -0.8757058119953168 -1.0
-2.2473519345813853 0.6894996998299374 -2.2925315260057726 -0.7484894426222941 -1.3114691083096155 -0.4170288281141495 0.9816636461569526 1.0518728650942861 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
0.8322167849102362 -1.450326954814696 0.8709276495728916 0.3733098885351833 0.8594760326627277 2.39791576165636 -1.0262847209822685 -1.888950311871009 -0.7012222951263888 0.7436003697834168 0.6764192786728188 2.4726821928767904 -0.8757058119953168 1.0
-0.3776137834614723 0.6894996998299374 0.8709276495728916 0.4854898216509311 0.9370097876974541 -0.4170288281141495 -1.0262847209822685 -1.1969919172909393 1.4260812968300718 2.755695488020898 0.6764192786728188 2.4726821928767904 1.189277325460889 1.0
-0.9275367690849761 0.6894996998299374 -0.18355874228666322 1.0463894872296697 -0.36168060913421535 -0.4170288281141495 -1.0262847209822685 -0.11580692575958103 -0.7012222951263888 2.2308011093502507 0.6764192786728188 -0.7115349394446727 -0.8757058119953168 1.0
1.38213977053374 0.6894996998299374 0.8709276495728916 -0.355859676717177 0.08413848231546225 2.39791576165636 -1.0262847209822685 0.5761514688204884 -0.7012222951263888 -0.743600369783417 0.6764192786728188 1.4112764821029693 1.189277325460889 1.0
-0.48759838058617305 0.6894996998299374 -0.18355874228666322 -0.13149981048568152 -1.0401009656880726 -0.4170288281141495 -1.0262847209822685 0.5761514688204884 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
-1.3674751575837791 0.6894996998299374 -0.18355874228666322 -0.6363095095065463 -0.18722966030608063 2.39791576165636 -1.0262847209822685 1.9168208583193729 -0.7012222951263888 -0.2187059911127697 2.307072896901936 -0.7115349394446727 1.189277325460889 -1.0
0.17230920216203158 -1.450326954814696 0.8709276495728916 0.14895002230368784 3.0885714899111156 -0.4170288281141495 0.9816636461569526 0.01393527322418198 1.4260812968300718 0.7436003697834168 0.6764192786728188 1.4112764821029693 1.189277325460889 1.0
-1.47745975470848 0.6894996998299374 0.8709276495728916 -1.1972091750852851 -1.5053034958964318 -0.4170288281141495 0.9816636461569526 0.35991447051421666 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 1.189277325460889 1.0
-1.3674751575837791 -1.450326954814696 0.8709276495728916 -1.645928907548276 0.29735630866096024 -0.4170288281141495 0.9816636461569526 -1.1969919172909393 -0.7012222951263888 -0.3936707840029855 0.6764192786728188 -0.7115349394446727 -0.8757058119953168 -1.0
-0.15764458921207072 0.6894996998299374 -0.18355874228666322 -0.07540984392780764 -0.07092902775399083 2.39791576165636 0.9816636461569526 1.0086254654330318 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 2.4726821928767904 -0.8757058119953168 -1.0
-1.2574905604590785 0.6894996998299374 -0.18355874228666322 -0.07540984392780764 1.266528246595042 -0.4170288281141495 -1.0262847209822685 0.532904069159234 -0.7012222951263888 0.7436003697834168 -0.9542343395562983 0.3498707713291484 -0.8757058119953168 -1.0
0.17230920216203158 0.6894996998299374 0.8709276495728916 0.0367700891879401 -1.2727022307922522 -0.4170288281141495 0.9816636461569526 -1.9321977115322633 1.4260812968300718 0.9185651626736328 0.6764192786728188 0.3498707713291484 0.6730315410968375 1.0
-0.2676291863367715 0.6894996998299374 0.8709276495728916 -1.3093891082010327 -0.3229137316168521 2.39791576165636 -1.0262847209822685 -0.11580692575958103 -0.7012222951263888 -0.8310827662285248 -0.9542343395562983 2.4726821928767904 1.189277325460889 -1.0
0.8322167849102362 -1.450326954814696 0.8709276495728916 0.4854898216509311 2.797819908530891 -0.4170288281141495 0.9816636461569526 0.31666707085296236 -0.7012222951263888 0.13122359466766173 0.6764192786728188 -0.7115349394446727 -0.8757058119953168 -1.0
1.7120935619078423 0.6894996998299374 -0.18355874228666322 1.6072891528084083 0.3748900636956868 -0.4170288281141495 -1.0262847209822685 -1.6294659139034828 1.4260812968300718 1.6184243342344955 0.6764192786728188 0.3498707713291484 1.189277325460889 1.0
-0.04765999208736997 0.6894996998299374 0.8709276495728916 0.4854898216509311 -0.20661309906476227 -0.4170288281141495 -1.0262847209822685 0.44640926983672535 -0.7012222951263888 0.13122359466766173 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
1.7120935619078423 0.6894996998299374 0.8709276495728916 0.7659396544403004 -1.4665366183790685 -0.4170288281141495 -1.0262847209822685 -1.0672497183071765 1.4260812968300718 1.355977144899172 2.307072896901936 -0.7115349394446727 1.189277325460889 1.0
-0.04765999208736997 0.6894996998299374 -1.238045134146218 -1.3093891082010327 1.1502276140429522 -0.4170288281141495 -1.0262847209822685 0.273419671191708 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 1.189277325460889 -1.0
-2.1373673374566846 0.6894996998299374 0.8709276495728916 -0.2997697101593031 0.626874767558548 -0.4170288281141495 0.9816636461569526 0.273419671191708 1.4260812968300718 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 1.189277325460889 1.0
-0.7075675748355745 0.6894996998299374 -0.18355874228666322 -0.41194964327505085 0.10352192107414389 2.39791576165636 -1.0262847209822685 1.0951202647555405 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 1.4112764821029693 -0.8757058119953168 -1.0
0.0623246050373308 -1.450326954814696 -1.238045134146218 0.20503998886156172 0.006604727280735711 -0.4170288281141495 0.9816636461569526 0.4896566694979797 -0.7012222951263888 0.3061883875578774 0.6764192786728188 -0.7115349394446727 -0.8757058119953168 -1.0
0.3922783964114331 -1.450326954814696 0.8709276495728916 -1.7581088406640237 -0.03216215023662756 -0.4170288281141495 0.9816636461569526 -1.1969919172909393 -0.7012222951263888 -0.04374119822255398 0.6764192786728188 -0.7115349394446727 -0.8757058119953168 -1.0
-0.04765999208736997 -1.450326954814696 -0.18355874228666322 -1.1972091750852851 -0.6911990680318032 -0.4170288281141495 -1.0262847209822685 0.35991447051421666 -0.7012222951263888 0.48115318044809335 0.6764192786728188 -0.7115349394446727 -0.8757058119953168 -1.0
1.6021089647831415 -1.450326954814696 -2.2925315260057726 0.4854898216509311 -0.20661309906476227 -0.4170288281141495 -1.0262847209822685 0.05718267288543632 -0.7012222951263888 0.656117973338309 -0.9542343395562983 1.4112764821029693 -0.8757058119953168 -1.0
2.481985741780748 0.6894996998299374 0.8709276495728916 -0.355859676717177 1.053310420249544 -0.4170288281141495 0.9816636461569526 0.532904069159234 1.4260812968300718 -0.9185651626736328 -0.9542343395562983 2.4726821928767904 -0.8757058119953168 1.0
1.4921243676584408 0.6894996998299374 -0.18355874228666322 -0.7484894426222941 0.5299575737651399 -0.4170288281141495 -1.0262847209822685 0.05718267288543632 -0.7012222951263888 -0.04374119822255398 -0.9542343395562983 0.3498707713291484 1.189277325460889 -1.0
0.3922783964114331 0.6894996998299374 0.8709276495728916 -0.355859676717177 0.9757766652148174 -0.4170288281141495 0.9816636461569526 0.9221306661105231 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 1.4112764821029693 1.189277325460889 1.0
0.6122475906608347 0.6894996998299374 0.8709276495728916 -0.355859676717177 0.1616722373501888 -0.4170288281141495 0.9816636461569526 -0.37529132372710705 1.4260812968300718 1.5309419377893876 0.6764192786728188 0.3498707713291484 1.189277325460889 1.0
-0.3776137834614723 0.6894996998299374 0.8709276495728916 0.4854898216509311 0.9563932264561358 -0.4170288281141495 -1.0262847209822685 1.0086254654330318 1.4260812968300718 0.48115318044809335 -0.9542343395562983 -0.7115349394446727 1.189277325460889 1.0
0.0623246050373308 0.6894996998299374 0.8709276495728916 1.6072891528084083 0.7625588388693195 -0.4170288281141495 0.9816636461569526 -0.2023017250820897 1.4260812968300718 -0.2187059911127697 0.6764192786728188 0.3498707713291484 1.189277325460889 1.0
-0.2676291863367715 0.6894996998299374 -2.2925315260057726 1.1585694203454175 0.9370097876974541 2.39791576165636 -1.0262847209822685 1.2248624637393035 -0.7012222951263888 0.13122359466766173 0.6764192786728188 -0.7115349394446727 1.189277325460889 -1.0
0.6122475906608347 -1.450326954814696 -0.18355874228666322 -1.645928907548276 1.3246785628710869 -0.4170288281141495 -1.0262847209822685 0.44640926983672535 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 0.3498707713291484 -0.8757058119953168 -1.0
0.3922783964114331 0.6894996998299374 -0.18355874228666322 -1.4776590078746543 -0.18722966030608063 -0.4170288281141495 0.9816636461569526 0.18692487186919932 1.4260812968300718 -0.3936707840029855 0.6764192786728188 -0.7115349394446727 1.189277325460889 -1.0
1.0521859791596377 0.6894996998299374 -0.18355874228666322 -0.355859676717177 1.1502276140429522 -0.4170288281141495 -1.0262847209822685 -0.8077653203396504 1.4260812968300718 0.656117973338309 0.6764192786728188 -0.7115349394446727 1.189277325460889 1.0
-1.917398143207283 0.6894996998299374 -0.18355874228666322 -0.07540984392780764 0.006604727280735711 -0.4170288281141495 -1.0262847209822685 1.6140890606905924 -0.7012222951263888 2.143318712905143 2.307072896901936 -0.7115349394446727 -0.8757058119953168 -1.0
0.5022629935361339 0.6894996998299374 -2.2925315260057726 2.168188818387147 0.7431754001106379 -0.4170288281141495 0.9816636461569526 0.403161870175471 -0.7012222951263888 -0.743600369783417 0.6764192786728188 -0.7115349394446727 1.189277325460889 1.0
-0.3776137834614723 0.6894996998299374 -0.18355874228666322 -0.355859676717177 -0.09031246651267247 2.39791576165636 0.9816636461569526 0.7058936678042513 -0.7012222951263888 1.1810123520089562 0.6764192786728188 -0.7115349394446727 -0.8757058119953168 -1.0
-1.2574905604590785 -1.450326954814696 -0.18355874228666322 -0.5241295763907986 -0.7105825067904847 -0.4170288281141495 -1.0262847209822685 0.662646268142997 -0.7012222951263888 -0.743600369783417 0.6764192786728188 -0.7115349394446727 -0.8757058119953168 -1.0
0.3922783964114331 0.6894996998299374 0.8709276495728916 -0.18758977704355537 -0.6524321905144399 -0.4170288281141495 0.9816636461569526 -0.8077653203396504 1.4260812968300718 1.0060475591187408 0.6764192786728188 2.4726821928767904 1.189277325460889 1.0
-2.797274920204889 0.6894996998299374 -1.238045134146218 -0.07540984392780764 -0.8850334556186195 -0.4170288281141495 0.9816636461569526 2.2628000556094077 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
-1.47745975470848 -1.450326954814696 -1.238045134146218 -0.07540984392780764 -0.8850334556186195 -0.4170288281141495 0.9816636461569526 0.9653780657717774 -0.7012222951263888 0.3061883875578774 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
0.942201382034937 -1.450326954814696 -0.18355874228666322 0.20503998886156172 0.04537160479809898 -0.4170288281141495 0.9816636461569526 0.9653780657717774 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
-0.3776137834614723 0.6894996998299374 -0.18355874228666322 -2.094648640011267 -0.4392143641689419 -0.4170288281141495 -1.0262847209822685 0.18692487186919932 1.4260812968300718 -0.9185651626736328 -0.9542343395562983 0.3498707713291484 1.189277325460889 -1.0
-0.04765999208736997 0.6894996998299374 -0.18355874228666322 -0.6363095095065463 0.1616722373501888 -0.4170288281141495 0.9816636461569526 -0.11580692575958103 -0.7012222951263888 -0.5686355768932012 0.6764192786728188 -0.7115349394446727 1.189277325460889 -1.0
-1.1475059633343776 0.6894996998299374 -1.238045134146218 -0.6363095095065463 -0.5748984354797133 -0.4170288281141495 -1.0262847209822685 0.8788832664492687 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
-0.04765999208736997 0.6894996998299374 0.8709276495728916 -1.1972091750852851 -0.20661309906476227 -0.4170288281141495 -1.0262847209822685 -1.0240023186459222 1.4260812968300718 1.5309419377893876 0.6764192786728188 0.3498707713291484 1.189277325460889 1.0
1.1621705762843384 0.6894996998299374 0.8709276495728916 0.20503998886156172 0.08413848231546225 -0.4170288281141495 0.9816636461569526 -0.9807549189846677 -0.7012222951263888 1.5309419377893876 0.6764192786728188 0.3498707713291484 1.189277325460889 1.0
0.2822937992867323 0.6894996998299374 -0.18355874228666322 1.0463894872296697 -1.5828372509311583 -0.4170288281141495 -1.0262847209822685 1.0518728650942861 -0.7012222951263888 0.48115318044809335 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
0.942201382034937 0.6894996998299374 0.8709276495728916 -0.07540984392780764 1.5572798279752664 2.39791576165636 0.9816636461569526 -0.7645179206783961 1.4260812968300718 0.656117973338309 -0.9542343395562983 2.4726821928767904 1.189277325460889 1.0
-2.1373673374566846 -1.450326954814696 0.8709276495728916 0.3733098885351833 -1.2920856695509337 -0.4170288281141495 -1.0262847209822685 1.3978520623843207 -0.7012222951263888 0.3061883875578774 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
-1.47745975470848 0.6894996998299374 -1.238045134146218 0.20503998886156172 -0.9044168943773011 -0.4170288281141495 -1.0262847209822685 -0.7645179206783961 -0.7012222951263888 -0.9185651626736328 0.6764192786728188 -0.7115349394446727 0.6730315410968375 -1.0
0.8322167849102362 -1.450326954814696 -0.18355874228666322 -0.07540984392780764 0.25858943114359695 -0.4170288281141495 -1.0262847209822685 -2.278176908822298 -0.7012222951263888 0.13122359466766173 0.6764192786728188 0.3498707713291484 1.189277325460889 1.0
-1.2574905604590785 -1.450326954814696 0.8709276495728916 0.0367700891879401 1.7704976543207644 2.39791576165636 0.9816636461569526 -0.5915283220333787 1.4260812968300718 1.7059067306796034 0.6764192786728188 -0.7115349394446727 1.189277325460889 1.0
0.3922783964114331 -1.450326954814696 -2.2925315260057726 1.0463894872296697 0.6462582063172296 2.39791576165636 0.9816636461569526 0.532904069159234 -0.7012222951263888 -0.04374119822255398 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
-0.2676291863367715 0.6894996998299374 -2.2925315260057726 -0.7484894426222941 -1.233935353274889 -0.4170288281141495 0.9816636461569526 1.7438312596743555 -0.7012222951263888 -0.9185651626736328 0.6764192786728188 -0.7115349394446727 0.6730315410968375 -1.0
0.7222321877855354 -1.450326954814696 0.8709276495728916 0.7659396544403004 1.1114607365255889 -0.4170288281141495 0.9816636461569526 -0.15905432542083536 1.4260812968300718 -0.04374119822255398 0.6764192786728188 -0.7115349394446727 1.189277325460889 1.0
-1.6974289489578815 0.6894996998299374 0.8709276495728916 -0.7484894426222941 -0.594281874238395 -0.4170288281141495 -1.0262847209822685 -0.4185387233883614 -0.7012222951263888 0.13122359466766173 0.6764192786728188 -0.7115349394446727 1.189277325460889 1.0
-1.037521366209677 0.6894996998299374 0.8709276495728916 -0.9167593422959157 0.20043911486755206 -0.4170288281141495 0.9816636461569526 1.5275942613680837 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
-0.2676291863367715 0.6894996998299374 0.8709276495728916 -0.18758977704355537 0.10352192107414389 -0.4170288281141495 -1.0262847209822685 0.4896566694979797 1.4260812968300718 -0.9185651626736328 -0.9542343395562983 0.3498707713291484 1.189277325460889 1.0
0.8322167849102362 0.6894996998299374 -0.18355874228666322 -0.07540984392780764 -0.36168060913421535 -0.4170288281141495 -1.0262847209822685 -0.15905432542083536 -0.7012222951263888 0.656117973338309 0.6764192786728188 2.4726821928767904 1.189277325460889 -1.0
0.8322167849102362 -1.450326954814696 0.8709276495728916 1.6072891528084083 -1.660371005965885 -0.4170288281141495 0.9816636461569526 -0.2023017250820897 -0.7012222951263888 4.505343416923056 2.307072896901936 2.4726821928767904 1.189277325460889 1.0
-0.15764458921207072 -1.450326954814696 0.8709276495728916 0.3733098885351833 -0.30353029285817046 -0.4170288281141495 0.9816636461569526 0.44640926983672535 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
-1.2574905604590785 0.6894996998299374 0.8709276495728916 -0.6363095095065463 -1.4083863021030236 -0.4170288281141495 0.9816636461569526 -1.283486716613448 1.4260812968300718 1.268494748454064 0.6764192786728188 -0.7115349394446727 1.189277325460889 1.0
-0.8175521719602753 0.6894996998299374 -0.18355874228666322 0.3733098885351833 0.14228879859150714 -0.4170288281141495 0.9816636461569526 0.273419671191708 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
-0.2676291863367715 0.6894996998299374 -1.238045134146218 -0.6363095095065463 1.4603626341818583 -0.4170288281141495 -1.0262847209822685 0.9653780657717774 -0.7012222951263888 -0.743600369783417 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
1.4921243676584408 0.6894996998299374 -0.18355874228666322 2.729088483965886 0.47180725748909497 2.39791576165636 0.9816636461569526 0.01393527322418198 1.4260812968300718 0.48115318044809335 0.6764192786728188 -0.7115349394446727 1.189277325460889 1.0
-1.6974289489578815 0.6894996998299374 -0.18355874228666322 0.4854898216509311 1.3828288791471317 -0.4170288281141495 0.9816636461569526 1.3978520623843207 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
-0.15764458921207072 -1.450326954814696 0.8709276495728916 -0.07540984392780764 0.2779728699022786 -0.4170288281141495 0.9816636461569526 -0.28879652440459835 -0.7012222951263888 -0.5686355768932012 0.6764192786728188 -0.7115349394446727 -0.8757058119953168 -1.0
0.8322167849102362 -1.450326954814696 0.8709276495728916 0.4854898216509311 0.35550662493700513 -0.4170288281141495 0.9816636461569526 0.44640926983672535 -0.7012222951263888 2.2308011093502507 2.307072896901936 1.4112764821029693 -0.8757058119953168 1.0
-0.3776137834614723 -1.450326954814696 -0.18355874228666322 0.4854898216509311 1.1308441752842706 -0.4170288281141495 0.9816636461569526 -0.3320439240658527 -0.7012222951263888 0.3936707840029854 -0.9542343395562983 0.3498707713291484 -0.8757058119953168 -1.0
0.6122475906608347 0.6894996998299374 0.8709276495728916 -0.07540984392780764 0.06475504355678062 -0.4170288281141495 -1.0262847209822685 -0.24554912474334403 1.4260812968300718 0.3061883875578774 -0.9542343395562983 0.3498707713291484 1.189277325460889 1.0
1.1621705762843384 0.6894996998299374 0.8709276495728916 -1.1972091750852851 -0.03216215023662756 -0.4170288281141495 0.9816636461569526 0.35991447051421666 -0.7012222951263888 -0.3936707840029855 -0.9542343395562983 1.4112764821029693 0.6730315410968375 1.0
1.1621705762843384 -1.450326954814696 -0.18355874228666322 1.3268393200190391 0.3748900636956868 -0.4170288281141495 -1.0262847209822685 -0.0725595260983267 -0.7012222951263888 -0.2187059911127697 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
0.6122475906608347 0.6894996998299374 -0.18355874228666322 0.4854898216509311 -1.2533187920335707 -0.4170288281141495 0.9816636461569526 0.23017227153045366 -0.7012222951263888 1.7059067306796034 0.6764192786728188 -0.7115349394446727 -0.8757058119953168 1.0
0.6122475906608347 0.6894996998299374 0.8709276495728916 0.7659396544403004 0.626874767558548 -0.4170288281141495 0.9816636461569526 -0.3320439240658527 1.4260812968300718 1.5309419377893876 0.6764192786728188 1.4112764821029693 1.189277325460889 1.0
-0.04765999208736997 0.6894996998299374 0.8709276495728916 -0.6363095095065463 -1.1951684757575256 -0.4170288281141495 -1.0262847209822685 -1.5862185142422285 -0.7012222951263888 0.3061883875578774 0.6764192786728188 0.3498707713291484 1.189277325460889 1.0
-1.1475059633343776 0.6894996998299374 -1.238045134146218 -0.07540984392780764 -0.594281874238395 -0.4170288281141495 0.9816636461569526 1.6573364603518468 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
-1.1475059633343776 0.6894996998299374 0.8709276495728916 -1.0850292419695373 0.7819422776280011 -0.4170288281141495 0.9816636461569526 0.143677472207945 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 0.3498707713291484 -0.8757058119953168 1.0
-0.3776137834614723 0.6894996998299374 -0.18355874228666322 -1.1972091750852851 -1.447153179620387 -0.4170288281141495 -1.0262847209822685 -1.1537445176296852 -0.7012222951263888 -0.3936707840029855 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
0.5022629935361339 0.6894996998299374 -0.18355874228666322 1.0463894872296697 -0.7299659455491664 2.39791576165636 -1.0262847209822685 0.31666707085296236 -0.7012222951263888 0.48115318044809335 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
1.822078159032543 -1.450326954814696 -1.238045134146218 1.6072891528084083 1.0145435427321807 -0.4170288281141495 -1.0262847209822685 0.532904069159234 -0.7012222951263888 -0.5686355768932012 -0.9542343395562983 1.4112764821029693 -0.8757058119953168 -1.0
0.7222321877855354 0.6894996998299374 -0.18355874228666322 1.0463894872296697 -0.12907934403003574 2.39791576165636 -1.0262847209822685 -0.5482809223721244 1.4260812968300718 -0.04374119822255398 0.6764192786728188 -0.7115349394446727 -0.8757058119953168 -1.0
0.0623246050373308 0.6894996998299374 0.8709276495728916 0.0367700891879401 2.0030989194249442 -0.4170288281141495 -1.0262847209822685 -0.7645179206783961 1.4260812968300718 0.13122359466766173 0.6764192786728188 0.3498707713291484 1.189277325460889 1.0
1.0521859791596377 0.6894996998299374 -0.18355874228666322 0.4854898216509311 1.6541970217686748 -0.4170288281141495 -1.0262847209822685 0.35991447051421666 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 1.0
-1.2574905604590785 0.6894996998299374 0.8709276495728916 1.0463894872296697 -0.05154558899530919 -0.4170288281141495 -1.0262847209822685 0.9221306661105231 -0.7012222951263888 0.3936707840029854 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
0.3922783964114331 -1.450326954814696 -0.18355874228666322 -0.6363095095065463 1.751114215562083 -0.4170288281141495 -1.0262847209822685 0.9653780657717774 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
0.6122475906608347 0.6894996998299374 0.8709276495728916 -0.07540984392780764 -0.8462665781012563 -0.4170288281141495 0.9816636461569526 -0.7645179206783961 1.4260812968300718 1.1810123520089562 0.6764192786728188 1.4112764821029693 1.189277325460889 1.0
0.3922783964114331 0.6894996998299374 -1.238045134146218 -0.6363095095065463 0.6656416450759113 -0.4170288281141495 0.9816636461569526 0.44640926983672535 -0.7012222951263888 0.656117973338309 0.6764192786728188 -0.7115349394446727 -0.8757058119953168 1.0
-0.5975829777108738 0.6894996998299374 -1.238045134146218 -0.07540984392780764 0.3167397474196419 -0.4170288281141495 -1.0262847209822685 0.9221306661105231 -0.7012222951263888 -0.3936707840029855 -0.9542343395562983 -0.7115349394446727 -0.8757058119953168 -1.0
-0.7075675748355745 0.6894996998299374 -1.238045134146218 -1.1972091750852851 -0.40044748665157864 -0.4170288281141495 -1.0262847209822685 0.79238846712676 -0.7012222951263888 -0.04374119822255398 2.307072896901936 -0.7115349394446727 1.189277325460889 1.0
-0.2676291863367715 0.6894996998299374 -0.18355874228666322 2.2803687515028948 -0.9819506494120277 2.39791576165636 -1.0262847209822685 0.532904069159234 -0.7012222951263888 -0.48115318044809335 -0.9542343395562983 -0.7115349394446727 1.189277325460889 -1.0
-1.1475059633343776 0.6894996998299374 -1.238045134146218 -0.6363095095065463 0.25858943114359695 -0.4170288281141495 -1.0262847209822685 1.0086254654330318 -0.7012222951263888 -0.9185651626736328 -0.9542343395562983 -0.7115349394446727 1.189277325460889 -1.0
0.17230920216203158 -1.450326954814696 -1.238045134146218 0.4854898216509311 0.8594760326627277 -0.4170288281141495 0.9816636461569526 0.143677472207945 -0.7012222951263888 0.2187059911127697 0.6764192786728188 -0.7115349394446727 -0.8757058119953168 -1.0
0.2822937992867323 0.6894996998299374 0.8709276495728916 0.4854898216509311 -1.117634720722799 -0.4170288281141495 -1.0262847209822685 -0.0725595260983267 -0.7012222951263888 -0.5686355768932012 0.6764192786728188 -0.7115349394446727 0.6730315410968375 -1.0
1.38213977053374 0.6894996998299374 0.8709276495728916 1.6072891528084083 0.7044085225932746 -0.4170288281141495 0.9816636461569526 -1.8024555125485002 1.4260812968300718 0.3936707840029854 0.6764192786728188 2.4726821928767904 -0.8757058119953168 1.0


==> anc/standardized_instances/ionosphere.txt <==
0.348433280268579	0.7123723673094142	-0.23425723756315653	0.48420768679319554	-0.20173497775440788	0.5770587906987932	-0.9546791446318256	0.9640741588677281	-0.29751022925870246	0.6686546510859764	-0.6731073181340007	0.31667320283519695	-1.098542527400778	0.400677973145291	-0.9904855658075792	0.7479850265890515	-0.7696809495555031	0.3561554831340136	-0.5747145072317996	0.38264403555984566	-0.5895242430172735	0.01158471147714349	-0.7901286353682179	0.29772766393041256	-0.8675649460949134	-0.25386753969200226	-0.7139712261656975	-0.28828966058099814	-0.6170387830858941	0.12293694446684536	-1.0550539424550403	-0.31222059951171216	-0.9995948287715555	-1.0
0.348433280268579	0.7216480452940996	-0.5278107390131814	0.634307728584631	-1.0375869718786106	-1.3391057693134714	-2.029451985416746	0.9640741588677281	-0.4694818373576234	0.057859872675667876	-1.6847806246892278	-0.09090820940475687	-1.5996279988645132	-1.3207743887098848	-2.2858704154269227	-0.5297976866862714	-1.2473508730972702	-0.04525227884448692	-1.8829003503177637	-0.7688620559860084	-0.8915183984206969	-0.9006955816166927	-0.569454580859512	-1.037789790485284	-0.3830538918236902	-1.4478486150038146	-0.2084191771493316	-0.9891848006623133	-0.1735296415770609	-0.9090628606651902	-0.11521328272374078	-0.932605045938631	-0.08328553735638605	1.0
0.348433280268579	0.7216480452940996	-0.17699842476100333	0.768476977952874	-0.24130875138292887	0.9145310927517455	-0.4614940048946668	0.7461387549365579	-0.35053601574918697	0.4525332829854276	-0.20558181091762262	0.7301294014538413	-0.17229730488894118	0.30948261495717094	-0.14887429991949386	0.7385706213185878	-0.26775962622387556	0.6331577004289012	-0.11840829615538938	0.6111651668731581	-0.5475473259856444	0.11838396981740769	-0.12001844403338381	0.3101405337282692	-0.6518962786969716	0.09350556553877341	-0.276585953233074	0.09138940676717426	-0.2873196920188525	0.4413178124722782	-0.4640924935769205	0.4044432824535269	-0.8485907866747612	-1.0
0.348433280268579	0.7216480452940996	-1.125171697296184	0.768476977952874	1.9213403879044204	0.32943274663126715	-2.15258481118829	-1.0108728636168232	-0.37533105564598646	-0.8462564401890076	-0.3137758874328712	-0.6451017562296232	-0.1890325316436665	-2.0619188346071127	0.16173229805389563	0.25762576274262294	-0.7855663219864342	-2.173722413457729	-1.004454945745542	-1.701995482670952	1.9166059315497006	-0.6012131451216143	0.10899045603406964	1.0454256188810824	1.9263398269008323	-0.04949047817037707	1.947300495684851	1.0808434203290964	-0.34121816705486396	-0.16768701369651548	1.9573148618751175	-1.2898257018941417	2.1072994386688597	1.0
0.348433280268579	0.7216480452940996	-0.15512936947523642	0.6555937329711219	-0.10991773800674116	0.7540681152546965	-0.676740876495619	0.5128382631704578	-0.7147416226473349	0.09205257987289316	-0.7241078929223334	0.26281831181300813	-0.20344061078437325	-0.0003208255755915199	-0.7552748579380208	0.23892658256686528	-0.4317740806630322	0.14660089919073	-0.29730764907740664	-0.4546701326303309	-0.7035692648421552	-0.5629153523731021	-0.8949692211891828	-0.6289095130992617	-1.1430245069473481	-0.7929496265987815	-0.8421116562077324	-0.6158180673549666	-1.171144283392103	-0.7177259297525741	-1.1542267384755676	-0.75767345460234	-1.4357360701547774	-1.0
0.348433280268579	-1.2434073538779757	-0.11409086220142692	-1.34902776972189	-0.5115230848793756	-1.13369933561602	-0.4569171483377985	-0.7204371544902451	-0.2379648788554535	-0.7789728697894781	-0.4413178010503603	-0.6451017562296232	-0.1890325316436665	-0.59806843239081	-0.494917621668141	-0.6244602608515887	-0.19825104228751714	-0.7597686488499571	-0.0580999410131241	-0.5227206908483797	0.05487554730759205	-0.5760185382853258	0.12585000695928092	-0.624979636608169	0.10996495756358717	-1.1136285850185694	0.29452927972494697	-0.7947544785948993	0.06944720729596089	-0.6177204471334423	0.007397519749140664	-0.6701310185874972	0.22586434095506283	1.0
0.348433280268579	0.6731167322809518	-0.34117513959823903	0.6644741384210515	-0.7038720526915883	0.7682971606370039	-0.7747202216941225	0.6875025778389914	-0.9412292032739437	0.5713191743088442	-1.2837784862542982	0.6139534889020904	-1.2162961966701211	0.6168470206788467	-1.4976327106873915	0.32002657977628224	-1.3652614611030012	0.030590330208774805	-1.374369341618157	0.04359001154245805	-1.495699973118113	-0.07214298787083817	-1.405198468446084	-0.29121713056510334	-1.4675023595679753	-0.7857910944961257	-1.3756477690170237	-0.577996231159937	-1.5693306033545609	-0.6924047588423506	-1.5782362645208612	-0.9344060940860146	-1.7624196945040869	-1.0
-2.8699899137911906	-1.2904296086506648	-0.10066090293879827	-1.157858260643578	-0.251848718549229	0.9145310927517455	-2.15258481118829	-1.0108728636168232	-0.37533105564598646	-2.623424173932522	-2.3376082203032147	-0.6451017562296232	-0.1890325316436665	-0.5279346766908798	-0.15540671694095012	1.0014772056787855	2.023201369386193	-2.173722413457729	-1.8829003503177637	-0.5529033467375626	-0.01603297414224545	-0.6012131451216143	0.10899045603406964	1.0454256188810824	2.1095922193889933	0.8892084184453684	1.947300495684851	-0.658091577143526	0.055016452458228476	1.1346097196640303	1.9573148618751175	-0.6693837752071998	-0.030962273265355802	1.0
0.348433280268579	0.648307814807813	-0.26395287383812427	0.768476977952874	-0.5633319131772306	0.9145310927517455	-0.6393952654307525	0.9640741588677281	-1.1240253571708834	0.7988677309373636	-1.195539396541151	0.8760655332225759	-1.0119928722254932	0.8586642833327615	-1.168717867015071	0.9740117720584135	-0.7034582992565074	0.7771035504599916	-1.2273411987713228	0.6843884871179168	-1.1869995607119386	0.5538078135739873	-1.1103841590241461	0.787577246817935	-1.1485782065369945	0.06621002443189851	-1.1426353757692314	-0.21579346053636445	-1.20509204272349	0.1728257843155694	-1.4117328226767243	0.07584779598940945	-1.600874022167457	-1.0
0.348433280268579	-1.3279347361201952	-0.2925595944972032	-1.157858260643578	-0.251848718549229	-1.118189676149305	-0.22953583771422503	-0.7843464401378452	-0.9302183842212748	-1.6577645424483083	-1.0863131655361387	-0.6451017562296232	-0.1890325316436665	-1.0442123848791671	0.6879523528324747	-1.2205979026766534	0.3100405572981386	0.4443586945060969	0.4730032927397297	-0.5529033467375626	-0.01603297414224545	-0.6012131451216143	0.10899045603406964	-0.9420704639687577	0.11408099733038196	-0.650263979945573	0.08483997412760168	-0.658091577143526	0.055016452458228476	-0.3269212559534018	0.47705461077360345	-0.8266497666297932	0.7829670473824033	1.0
0.348433280268579	0.7216480452940996	0.05031271005578559	0.768476977952874	-0.6514547314439261	0.9145310927517455	-0.7549128172673396	0.9640741588677281	-1.2675178543365853	0.9309112935545066	-1.1506103187514294	0.9037816486858777	-1.238758230161953	0.8635576927965143	-1.4447834907044392	0.8269623265688114	-1.3327649885666295	0.5426678575799855	-1.3233599714978277	0.6071911719193049	-1.4910229869663385	0.4450679568138114	-1.420216379236447	0.28138491764146323	-1.6150889720673065	-0.13488846818634234	-1.4482934518626787	0.04275139488786502	-1.5945647101746394	-0.07456818863289774	-1.729842337871156	-0.22879758213184237	-1.9373936503916638	-1.0
0.348433280268579	0.7216480452940996	-1.3304549766332223	0.768476977952874	-2.425037825002879	0.9145310927517455	-2.15258481118829	0.9640741588677281	0.3742532180955733	0.9309112935545066	-1.1459555043858276	0.9644287584801419	1.834574089242108	1.006049481225353	-2.34016157361528	1.0014772056787855	-0.5844591197390121	1.0243635681261494	-1.759409057526452	1.089243328408403	1.9166059315497006	1.0574179830079742	2.007588533197504	1.0454256188810824	-0.6650518507745742	0.8892084184453684	-1.0157876383292117	1.0808434203290964	-1.9163981428604064	1.1346097196640303	-1.9425198223768363	1.2466248922220564	-2.1692239851995714	1.0
0.348433280268579	0.7216480452940996	-0.47080146937300266	0.768476977952874	-0.47284031878450067	0.9145107655440566	-0.5217815902130787	0.9640741588677281	-0.7743076700788784	0.8252586717834548	-1.0251731907601256	0.8957822820277703	-0.7917637636744944	0.9096999362666346	-0.9072245582197205	0.912129476485434	-0.5593005603560146	0.8666499579443403	-0.7906168752411057	0.8600489169582807	-0.9303257876469913	0.7752350691792873	-0.8634714790890414	0.7698148975674455	-0.7881194704047209	0.42795839331597496	-0.9361322843317832	0.4847886712454056	-1.3011985042452734	0.5863757036797729	-1.251020635338701	0.570791154959735	-1.4684300917302515	-1.0
0.348433280268579	0.7216480452940996	-2.0675374198799576	0.768476977952874	0.2323378143686441	0.6196239635995812	-0.996755456171438	0.9640741588677281	-0.6255581277263758	0.9309112935545066	0.3975404626010684	0.9644287584801419	-0.031757825068424145	1.006049481225353	-0.47802946662604845	1.0014772056787855	-2.0086190445557106	1.0243635681261494	-1.8829003503177637	0.46245236397193956	0.2893819521242528	1.0574179830079742	1.2927473711646993	1.0454256188810824	-0.19483861885116446	0.8892084184453684	0.7806727327730252	1.0808434203290964	-1.2558559685529447	1.1346097196640303	1.7316704270442995	1.2466248922220564	-0.43351142315409125	1.0
0.348433280268579	0.7216480452940996	0.06675987300410616	0.768476977952874	-0.1775256511085142	0.9145310927517455	-0.3365150521085873	0.9640741588677281	-0.19394229967307236	0.9309112935545066	0.08392740429947997	0.9644287584801419	0.22232622224999365	1.006049481225353	0.12391419148486293	1.0014772056787855	0.2201914393734433	1.0243635681261494	0.5689256029660069	1.089243328408403	0.8489775472673557	1.0574179830079742	0.9016551532498034	1.0454256188810824	0.5347245063206695	0.8892084184453684	0.7955842150413438	1.0043824484902253	1.0139322257671657	1.1346097196640303	0.6409646625527131	1.2466248922220564	0.967862537613355	-1.0
0.348433280268579	-0.2656382179435174	-2.233029907753059	0.768476977952874	0.32856662800241165	-1.1897414472146222	-2.15258481118829	0.9640741588677281	-2.4450338850950293	-0.06990071570315329	-2.3376082203032147	-0.6451017562296232	-0.1890325316436665	-2.0619188346071127	-0.9040129685804092	-1.2294775826907913	0.08032758921379865	1.0243635681261494	-1.8829003503177637	-0.5529033467375626	-0.01603297414224545	-0.6012131451216143	0.10899045603406964	-0.9671731992642838	1.9566882349421277	-0.27959169570317216	0.6091087554661064	-0.658091577143526	0.055016452458228476	1.1346097196640303	0.45954435304131225	-0.6693837752071998	-0.030962273265355802	1.0
0.348433280268579	0.7145051696225956	0.04607047630221878	0.768476977952874	-0.2787093359049962	0.8700348351205016	-0.18149807435684287	0.8872882186335287	-0.3274795262291246	0.9180090558075287	-0.15575505888235477	0.7925791854245802	0.020329809353175684	0.9172624781651616	-0.040291983542779686	0.8201405286017457	0.23146037743041092	0.8021605541257014	0.21286322212606842	0.7876302485843436	0.21259820840111177	0.7865303471618498	0.3831859903380128	0.7221889494308992	0.4043307297850314	0.49104659493612923	0.3749129112446379	0.7175798993570657	0.3582003030722814	0.7337116241041045	0.3180193523498088	0.6898519335537888	0.22594987142354023	-1.0
-2.8699899137911906	-1.2904296086506648	-0.10066090293879827	-3.08419349924003	-2.425037825002879	0.9145310927517455	1.6935131357598403	-2.9858198861013747	1.6943717738030561	-2.623424173932522	1.710056445437472	0.9644287584801419	-2.212639152529441	1.006049481225353	2.0293481397333797	-2.2392819235686443	-2.0086190445557106	-2.173722413457729	1.9755996587843012	1.089243328408403	-1.9486718798341915	-2.2598442732512027	2.007588533197504	-2.4170206287776725	2.1095922193889933	0.8892084184453684	-1.6940871156261728	-2.3970265746161483	2.0264310477768634	-2.370050613930915	-1.9425198223768363	1.2466248922220564	-2.1692239851995714	1.0
0.348433280268579	0.05897026996739139	-0.04331134716865431	0.12558185542369393	-0.14251557460354594	0.04446562203902877	0.13124738019924437	-0.837551512923579	0.3300443656585418	0.2843954436959538	-0.06826478713236983	0.35440059809999386	0.10003967414986635	0.6783444455697084	0.08439197612762431	0.3269618043128717	0.3731990240825386	-0.34449718414129044	0.8416636761093864	0.3320166535650955	0.39612159888561893	0.25165498096262007	0.5385482709922967	0.15969724426749626	0.6074149502404762	-0.15514187608653937	0.5748250911056131	0.0971800603087581	0.5539026299495623	0.09482956859141389	0.5103202006302726	1.2466248922220564	0.6754338658892316	-1.0
-2.8699899137911906	0.7216480452940996	-2.3692351027071505	-1.157858260643578	-0.251848718549229	-1.118189676149305	-0.22953583771422503	0.9640741588677281	1.6943717738030561	0.9309112935545066	-2.3376082203032147	-1.8019518136772668	1.834574089242108	-0.5279346766908798	-0.15540671694095012	-2.2392819235686443	2.023201369386193	1.0243635681261494	1.9755996587843012	-2.1950500218835285	1.9166059315497006	1.0574179830079742	1.1769518744385015	-2.4170206287776725	2.1095922193889933	0.8892084184453684	1.947300495684851	1.0808434203290964	-1.9163981428604064	1.1346097196640303	1.9573148618751175	1.2466248922220564	2.1072994386688597	1.0
0.348433280268579	0.7216480452940996	-0.11454457704138059	0.768476977952874	-0.4655601352778809	0.9145310927517455	-0.37662985369525626	0.9640741588677281	-0.5948230407090573	0.9309112935545066	-0.5378748416516043	0.9644287584801419	-0.98813455016525	1.006049481225353	-0.49657803535921347	0.8738561111690216	-0.6354616479753772	0.8080610227617236	-0.6198975423383848	0.9528302041040277	-0.8677855926587998	0.9920679165596683	-0.7808065188093455	0.7316241154557694	-0.6548897621637314	0.5532230052044547	-0.64229051103704	0.6597429213411261	-0.6986750614780388	0.7919941254517884	-0.7837814418184744	0.7552453093731494	-0.9940139657034072	-1.0
-2.8699899137911906	0.7216480452940996	2.1679132968295542	-1.157858260643578	-0.251848718549229	-1.118189676149305	-0.22953583771422503	-2.9858198861013747	-2.4450338850950293	-0.8462564401890076	-0.3137758874328712	-0.6451017562296232	-0.1890325316436665	-2.0619188346071127	-2.34016157361528	-2.2392819235686443	-2.0086190445557106	-2.173722413457729	1.9755996587843012	-2.1950500218835285	1.9166059315497006	-0.6012131451216143	0.10899045603406964	-0.6857975049482951	0.14019520178382647	0.8892084184453684	-1.6940871156261728	-2.3970265746161483	2.0264310477768634	-2.370050613930915	1.9573148618751175	-2.585392442636456	2.1072994386688597	1.0
0.348433280268579	0.6425935142706097	0.060135636340782554	0.768476977952874	-0.15848851453598026	0.9145310927517455	-0.05044228681458532	0.7699171170872718	-0.4817965691928452	0.7400967939824658	-0.26156101324481634	0.6948323972662562	-0.3133224502984708	0.8148230160995156	0.05937653301870323	0.621400975000647	0.012935710994759746	0.6278968489891957	-0.05580413350770837	0.530273021655468	-0.16880807963719377	0.46293141406376714	-0.003577423960950386	0.2780955937061874	-0.011546838422651603	0.07540553721417184	0.08646039161463509	0.20553310000127725	0.030354055870792353	0.2814001614503408	0.0071050321478217686	0.3288375804367683	-0.03485390958107607	-1.0
-2.8699899137911906	-3.3025072625954293	2.1679132968295542	-1.157858260643578	-0.251848718549229	-1.118189676149305	-0.22953583771422503	-2.9858198861013747	1.6943717738030561	0.9309112935545066	1.710056445437472	-0.6451017562296232	-0.1890325316436665	-0.5279346766908798	-0.15540671694095012	1.0014772056787855	-2.0086190445557106	-2.173722413457729	1.9755996587843012	1.089243328408403	1.9166059315497006	-0.6012131451216143	0.10899045603406964	-2.4170206287776725	-1.8292018158213401	0.8892084184453684	-1.6940871156261728	1.0808434203290964	2.0264310477768634	-2.370050613930915	1.9573148618751175	-0.6693837752071998	-0.030962273265355802	1.0
0.348433280268579	0.7216480452940996	-0.2409041599684778	0.768476977952874	-0.18791349503736265	0.9145310927517455	-0.3282074805431793	0.9640741588677281	-0.4106608829446816	0.9309112935545066	-0.5510904667852476	0.7148388615640985	-0.2943005480621445	0.9046838080702485	-0.2995568423843224	0.5019141859052942	-0.14146285175714543	0.4763875256116594	-0.34658069419363996	1.0056580626434735	-0.6259351600005097	0.7398232945937205	-0.49199177931124377	0.7845649185824717	-0.5459033312094616	0.3562760732094343	-0.40456252083259986	0.6129655699091127	-0.7054764418318882	0.3347761383309919	-0.5051187544552511	0.5608279098891028	-0.8752976754568195	-1.0
0.348433280268579	0.7216480452940996	1.2110286993672632	0.768476977952874	-2.425037825002879	0.9145310927517455	-2.15258481118829	0.9640741588677281	-2.4450338850950293	0.9309112935545066	-2.3376082203032147	0.9644287584801419	-2.212639152529441	1.006049481225353	-2.34016157361528	1.0014772056787855	-2.0086190445557106	1.0243635681261494	-1.8829003503177637	1.089243328408403	-1.2296529013605597	1.0574179830079742	-1.7896076211293648	1.0454256188810824	-1.8292018158213401	0.8892084184453684	-1.6940871156261728	1.0808434203290964	-1.9163981428604064	1.1346097196640303	-1.9425198223768363	1.2466248922220564	-2.1692239851995714	1.0
0.348433280268579	0.7216480452940996	-0.29834445870661247	0.768476977952874	-0.6270063539963227	0.6428579619881201	-1.802186057731581	0.8617126546923537	0.8882846128175376	0.8504589102479378	-1.1512781834212766	0.7791074150164594	-0.8312443288479758	0.821004972255918	-0.6673603225054459	0.6944314819782377	-1.2462018042792968	-0.3788766084433171	-1.8829003503177637	0.9296923574512213	0.19758160410388534	0.4330594674461531	-1.3823013756354932	0.2731096711095588	-1.491804718765223	-0.11694363838971168	-1.4498046277213728	0.048785499329094976	-1.7128298717478043	-0.03973186491696397	-1.7890223292046794	-0.924998491528937	-2.1692239851995714	-1.0
-2.8699899137911906	-3.3025072625954293	-2.3692351027071505	-1.157858260643578	-0.251848718549229	-3.1509104450503562	1.6935131357598403	0.9640741588677281	-1.1514696166893774	-0.8462564401890076	-0.3137758874328712	-0.6451017562296232	-0.1890325316436665	-0.5279346766908798	-0.15540671694095012	1.0014772056787855	-2.0086190445557106	-2.173722413457729	-1.8829003503177637	1.089243328408403	-1.9486718798341915	-0.6012131451216143	0.10899045603406964	1.0454256188810824	-1.8292018158213401	-2.9907547808261112	1.947300495684851	-2.3970265746161483	-1.9163981428604064	-0.6177204471334423	0.007397519749140664	-2.585392442636456	2.1072994386688597	1.0
0.348433280268579	0.7216480452940996	0.08944561500178967	0.768476977952874	0.126003671389867	0.9145310927517455	-0.4854551951041536	0.9279721272967105	0.9600412099145359	0.9309112935545066	0.6557207533053382	0.9644287584801419	1.0071820501605413	1.006049481225353	1.3904821245446721	1.0014772056787855	1.6760011544395856	1.0243635681261494	1.8810471160612552	1.089243328408403	1.9166059315497006	1.0249419855191966	2.007588533197504	0.9004183700291338	2.1095922193889933	0.5768519810880179	1.947300495684851	0.6430143666654395	2.0264310477768634	0.5100442016140752	1.9573148618751175	0.3361184133729995	2.1072994386688597	-1.0
-2.8699899137911906	-3.3025072625954293	-2.3692351027071505	0.768476977952874	1.9213403879044204	0.9145310927517455	-2.15258481118829	-2.9858198861013747	1.6943717738030561	0.9309112935545066	-2.3376082203032147	-2.2546322709393882	-2.212639152529441	-0.5279346766908798	-0.15540671694095012	1.0014772056787855	2.023201369386193	-2.173722413457729	-1.8829003503177637	1.089243328408403	-1.9486718798341915	1.0574179830079742	-1.7896076211293648	1.0454256188810824	2.1095922193889933	0.8892084184453684	-1.6940871156261728	1.0808434203290964	-1.9163981428604064	-2.370050613930915	1.9573148618751175	1.2466248922220564	-2.1692239851995714	1.0
0.348433280268579	0.7216480452940996	-0.4236151260178209	0.768476977952874	-0.6051223396943343	0.9145310927517455	-0.6844523028792499	0.9640741588677281	-0.5308485262507875	0.9309112935545066	-0.8199363538837441	0.9644287584801419	-0.718428259733594	1.006049481225353	-0.6355065966951341	1.0014772056787855	-0.7709711320879645	1.0243635681261494	-0.8442307328675789	1.089243328408403	-0.7024869870549677	1.0574179830079742	-1.0237321427824069	1.0454256188810824	-0.7980846193138031	0.8663166355696666	-0.778041441186715	1.0808434203290964	-1.4397100937123606	1.1346097196640303	-1.4698793578189207	1.2466248922220564	-1.8364463149712493	-1.0
0.348433280268579	0.7216480452940996	-2.3692351027071505	0.768476977952874	1.9213403879044204	0.9145310927517455	-2.15258481118829	0.9640741588677281	-2.4450338850950293	0.9309112935545066	-2.3376082203032147	0.9644287584801419	-0.22626689346796477	1.006049481225353	-2.34016157361528	1.0014772056787855	2.023201369386193	1.0243635681261494	-1.6047603771616412	1.089243328408403	1.9166059315497006	1.0574179830079742	-1.7896076211293648	-0.6857975049482951	0.14019520178382647	0.8892084184453684	1.947300495684851	1.0808434203290964	-1.5051807724228923	1.1346097196640303	1.9573148618751175	1.2466248922220564	2.1072994386688597	1.0
0.348433280268579	0.48438384834093295	-0.4327574800428874	0.6414929590245958	-0.4921382380498091	0.7539461520085626	-0.5458773938507088	0.7331436035286095	-0.7279256296709254	0.7258616804351801	-0.9575367141955987	0.7273288183582463	-0.8257198827729577	0.7317117544236141	-0.9402580516526363	0.6884360775891301	-0.6706997583932294	0.6284884948957888	-0.8608222829067178	0.6057132399116736	-0.9273301973431687	0.49597134613610844	-0.8419223909132365	0.37539033326539845	-0.8068090481017939	0.051213966666714204	-0.8680201290622105	0.21448861523826115	-1.1249540394237871	0.20718897888646787	-1.111406553642481	0.13896112149452908	-1.2729929712594643	-1.0
0.348433280268579	0.14323608211459818	-0.15953040342278701	-0.362532230684261	-0.7531382497348924	0.8742628943198157	-0.4117062669714232	0.9583270630322981	-0.5871858372683905	0.9309112935545066	-0.5354057662055025	0.3039579117689898	1.834574089242108	0.7564088993660655	-2.34016157361528	0.7141839088710008	-0.35281087785598003	0.71670769669778	-0.4987985195527165	-0.9784492361348881	1.7761030831058962	0.2601637586499248	0.2125779671241066	0.44803245554127913	-0.2614042380462191	0.7558152836544149	-0.6254673002727831	0.451540234093729	-0.3767430580625058	0.8916666653392286	-1.6959332752915852	-1.1136295448373472	-2.1692239851995714	1.0
0.348433280268579	0.7216480452940996	-0.4613415149599686	0.2351518037950602	0.3498204174635284	0.5779735150447985	-1.3523656723462623	0.9640741588677281	-0.9591321327486779	0.9309112935545066	-1.3229194035720104	0.6419110339425991	-0.4425297330420275	0.6507327307272162	0.1643976989790383	1.0014772056787855	0.8002897605314043	1.0243635681261494	0.5593372304433883	1.0293706606325812	-0.05257917584888015	0.9346626932151032	-1.625151055685468	1.0454256188810824	0.43172504229991926	0.8892084184453684	-0.08426606654168227	1.0808434203290964	-0.16438227785478243	1.1346097196640303	1.048107403588617	1.2466248922220564	-1.2659794728443199	-1.0
0.348433280268579	0.040781087975730844	-2.3692351027071505	0.768476977952874	1.9213403879044204	0.9145310927517455	-1.5241516371467005	0.5867210312816049	-1.212443062044946	0.9309112935545066	-2.3376082203032147	0.9644287584801419	-1.9976309490603275	1.006049481225353	1.4480504150180407	-0.3338937973232642	1.438224545527362	1.0243635681261494	1.5518591877847128	1.089243328408403	1.631889567963163	1.0574179830079742	-1.7896076211293648	1.0454256188810824	1.8212134141010685	0.8892084184453684	-0.029444976053394783	1.0109730121306464	-0.6596213383447767	1.1346097196640303	1.2800695706079235	1.2466248922220564	0.711698784523636	1.0
0.348433280268579	0.7216480452940996	-0.09083797665380129	0.768476977952874	-0.27812257484625363	0.9145310927517455	-0.28645808732905736	0.9640741588677281	-0.5205000121035422	0.8925066988283095	-0.4403868381772399	0.9644287584801419	-0.3214573489144316	0.9640336551400276	-0.32837375894385684	0.8809371698664274	-0.26818296736733943	0.9313632277816901	-0.23005399391875764	1.0824941055735535	-0.2913953654252339	0.9714179590144552	-0.1485543731331502	0.8631105117106106	-0.2704437703570268	0.6771102301571928	-0.19946136362550648	0.8312019120919267	-0.31072038326528467	0.8503291967044763	-0.38455536519160194	0.9375152139056946	-0.474993700365615	-1.0
-2.8699899137911906	0.7216480452940996	2.1679132968295542	0.768476977952874	-2.425037825002879	-1.118189676149305	-0.22953583771422503	-1.0108728636168232	-0.37533105564598646	-2.623424173932522	-2.3376082203032147	-0.6451017562296232	-0.1890325316436665	-0.5279346766908798	-0.15540671694095012	-2.2392819235686443	2.023201369386193	1.0243635681261494	1.9755996587843012	-2.1950500218835285	1.9166059315497006	-2.2598442732512027	2.007588533197504	1.0454256188810824	-1.8292018158213401	0.8892084184453684	1.947300495684851	-2.3970265746161483	2.0264310477768634	1.1346097196640303	1.9573148618751175	-0.6693837752071998	-0.030962273265355802	1.0
0.348433280268579	0.5454101635850778	-0.0020459824748679787	0.656576163942806	-0.20230000692208583	0.8068985280384348	-0.12674887008203625	0.8373220589646696	-0.3479902812689646	0.7871561955719939	-0.18530301094226181	0.8479953210460374	0.05515607929861987	0.8840670609878543	-0.0197115927929075	0.8215988702099069	0.2637552589460856	0.7644231395430114	0.3249140623903924	0.7769562951958949	0.21296540979319323	0.6766128623007021	0.3790090745682533	0.6256905725086497	0.3627173708030343	0.3760832853417153	0.36843124129650423	0.49633519962862377	0.35664288554197965	0.6251197236676651	0.21709163072136822	0.5809651609837844	0.21380454489975384	-1.0
0.348433280268579	0.7216480452940996	-0.04483129188249911	0.7621585983702777	-0.14620999608451712	0.8646277978752248	-0.09217244953897255	0.2085581754162631	-2.4450338850950293	0.771605977901738	-0.08817929728781401	0.7787211276929291	0.8964300597994628	0.7311135006020267	0.15345207714709988	0.6276394363244483	0.31348776375205895	1.0243635681261494	0.8374000335993286	0.5284502388460558	0.300359341108583	0.3962544427129577	0.42256291445838245	0.2567842370518479	0.46297937296931324	-0.10276237289637445	0.4182636307572956	0.09801474910754492	0.359324009391613	0.05433321843672437	0.29358688805297034	1.2466248922220564	2.1072994386688597	1.0
0.348433280268579	0.7216480452940996	0.04765847824205661	0.768476977952874	0.19900109347564512	0.9145310927517455	0.275860663004494	0.8268350902752765	0.2913823168044337	0.6958453174122521	0.4763080169963822	0.5696753044424248	0.824430136228347	0.6924264201393793	0.987678871619626	0.44980277910699556	1.2320775677625124	0.3466731581986174	1.261757864600374	0.23215771424946927	1.2814441551940425	0.07141153626877773	1.4159853723533777	-0.09053374605080194	1.5597759600139827	-0.5131654802993153	1.4445341081911378	-0.3225466800312088	1.4484517167213462	-0.4184454605652338	1.4247534373936708	-0.5354547693538948	1.496697424208925	-1.0
0.348433280268579	-3.3025072625954293	-2.3692351027071505	0.768476977952874	1.9213403879044204	0.9145310927517455	-0.5059741276511219	-1.0108728636168232	-0.37533105564598646	-2.623424173932522	1.710056445437472	0.9644287584801419	1.834574089242108	-0.2530907351170284	-2.34016157361528	-2.2392819235686443	-2.0086190445557106	-0.4347631609714955	-1.8829003503177637	1.089243328408403	-1.9486718798341915	-2.2598442732512027	2.007588533197504	-2.4170206287776725	-1.8292018158213401	0.8892084184453684	-1.6940871156261728	-2.3970265746161483	-1.9163981428604064	1.1346097196640303	1.9573148618751175	-0.6693837752071998	-0.030962273265355802	1.0
0.348433280268579	0.5391928436343884	0.09876945496283761	0.50896109460916	0.11515945774866332	0.9145310927517455	0.08965183090300032	0.07904114968172604	1.0352542107367142	0.4014397106403015	0.4293551068737902	-0.3829736166039909	0.6758367020567045	0.3559469951004537	0.8514594063059815	0.20857687332146305	1.0075454889100879	-0.06875821080912842	0.2965155023234012	0.06822221166964756	1.0365208266757022	-0.08249284611036675	1.1689018185913285	-0.255484685289265	1.253436253925499	-0.6894322084422185	1.1572104187206416	-0.43837714021286023	1.160999754577936	-0.4963365364793814	1.081041507497125	-0.436837803241311	1.4174748277817626	-1.0
0.348433280268579	-2.583913849265596	-2.3692351027071505	0.768476977952874	1.5487905793850714	0.9145310927517455	-2.15258481118829	0.9640741588677281	-0.8594966385390009	0.9309112935545066	1.6323615221785797	0.9644287584801419	-0.9515072703272175	1.006049481225353	-2.34016157361528	1.0014772056787855	0.28627297595795115	1.0243635681261494	-1.8829003503177637	1.089243328408403	-0.08160741221237318	-1.9992069777769192	2.007588533197504	0.24473492410999528	1.8282441614539189	0.8892084184453684	1.947300495684851	1.0808434203290964	-1.9163981428604064	1.1346097196640303	-1.9425198223768363	1.2466248922220564	-2.1692239851995714	1.0
0.348433280268579	0.7020302881681381	-0.23189792039539744	0.7644894640089792	-0.5345588894077844	0.8873536160715385	-0.603184253260236	0.9517109905069747	-0.9102043578605026	0.8018533727300527	-0.9235565693267057	0.8461443609541212	-0.9572947852629508	0.8497671752168474	-1.1122419539700397	0.7571563749248218	-1.0422723277421153	0.8234118354733263	-1.0547697858642329	0.7446552700957737	-1.172504768919249	0.6381989653732206	-1.1177886915250834	0.4963162684648804	-1.2084281819020157	0.21500661312395972	-1.205667795321025	0.4028326648145209	-1.4305035875522227	0.34171536579150985	-1.5579571241627512	0.27319668873462283	-1.8109582353649936	-1.0
-2.8699899137911906	-1.2904296086506648	-0.10066090293879827	-1.157858260643578	-0.251848718549229	-1.118189676149305	-0.22953583771422503	0.9640741588677281	1.6943717738030561	0.9309112935545066	1.710056445437472	-0.6451017562296232	-0.1890325316436665	-0.5279346766908798	-0.15540671694095012	-1.2265446956788224	-2.0086190445557106	-2.173722413457729	-1.8829003503177637	-0.5529033467375626	-0.01603297414224545	-0.6012131451216143	0.10899045603406964	-2.4170206287776725	-1.8292018158213401	-2.9907547808261112	-1.6940871156261728	-2.3970265746161483	2.0264310477768634	1.1346097196640303	0.007397519749140664	-0.6693837752071998	-0.030962273265355802	1.0
0.348433280268579	0.7216480452940996	-0.18527872059015782	0.768476977952874	-0.412295270278702	0.9064205368838303	-0.4418212138960271	0.9608747446913032	-0.580873243638571	0.9120910872541631	-0.5933480858955804	0.910895773560895	-0.6280539880448354	0.9337681477043402	-0.7037583384176401	0.859467140635163	-0.6861819487827663	0.8737497088234565	-0.5739428072299791	0.9248808676930433	-0.6864847369158383	0.8562923724109801	-0.6056988181525619	0.806741886798726	-0.7064485760846346	0.5627483148586662	-0.6585128928454307	0.7579753593483546	-0.7846681661258377	0.7476776955334804	-0.9281143234826392	0.769826135332286	-1.1033432870346036	-1.0
0.348433280268579	0.6129556104280035	-0.16157212020257852	-3.08419349924003	0.31602732685817414	-1.8579577455754646	0.45581958594219707	0.35693594521552724	-1.6880814692806307	0.9309112935545066	-0.3816349855540138	-1.112187511598397	-0.2001623680585383	-1.369355666991092	0.1821816035123673	0.8705667406528356	-0.9254704903502183	1.0243635681261494	-0.9264553680615439	-1.0411956605922155	-0.62392521553859	-1.8263444416032533	0.8183256836431002	0.7662139534698804	-0.7801828004237721	-0.0379475876525444	-0.93176261919821	1.0808434203290964	-1.155294110045741	-0.7865399354027108	0.406682093896277	-0.7865860253938475	0.865247358057632	1.0
0.348433280268579	0.6847465411207526	-0.08083356443282287	0.7319343984766992	-0.33482107863362937	0.865034342029005	-0.339130398712512	0.8840295560464293	-0.5196100398868793	0.9132107029264214	-0.4049900106753376	0.8793328801674367	-0.4136933386944052	0.9043309917139278	-0.4348368631095969	0.907770655456596	-0.22621171685820426	0.6994700132570429	-0.32406634664052947	0.8966852092807873	-0.3520609006749041	0.8294723070691247	-0.24678783764558632	0.8461099006346062	-0.2475593770124548	0.5363839649196165	-0.2582151527340098	0.7077723059713201	-0.41544192656861056	0.7300142074521617	-0.44293589041485365	0.7546513466862462	-0.5420495876518721	-1.0
0.348433280268579	-1.2904296086506648	-0.10066090293879827	0.768476977952874	0.8722116148728568	-1.118189676149305	-0.22953583771422503	-0.7938064363755462	-2.4450338850950293	-0.8462564401890076	-0.3137758874328712	-0.6451017562296232	-0.1890325316436665	-2.0619188346071127	-0.6450976705159344	-1.5216320181924472	-1.6719015626853526	0.655624254449528	1.2646131546071093	-0.5529033467375626	-0.01603297414224545	0.2852920202410881	0.7861824181967233	-2.2491266102286995	1.0230364968358705	0.8892084184453684	-1.6940871156261728	-2.3970265746161483	1.6631584802974986	-0.6177204471334423	0.007397519749140664	-0.6693837752071998	-0.030962273265355802	1.0
0.348433280268579	0.4024118047192232	-0.5172164975002632	-0.31712850911054263	-0.18841332853184703	0.7807983933657454	-0.23467037847340078	0.726033794247665	-0.08981555032349105	0.5953997971010687	-0.3499822478679216	0.7802823722921975	0.9237689852476297	0.878943553900414	-1.4113348938487553	0.5963823145228568	-0.5878055306825839	0.8113070800330312	-0.3415067666816708	1.089243328408403	1.9166059315497006	0.17187482369958693	-0.20029117073585379	0.873445913759872	0.08548535263475494	0.7603548405975625	0.1055230557598483	0.4127793730000644	-0.5817110335377842	0.8623501816487069	-0.493848232217763	1.1186929934978052	-0.06143250266041837	-1.0
-2.8699899137911906	0.7216480452940996	2.1679132968295542	0.768476977952874	-2.425037825002879	-1.118189676149305	-0.22953583771422503	-1.0108728636168232	-0.37533105564598646	0.9309112935545066	1.710056445437472	0.9644287584801419	1.834574089242108	-2.0619188346071127	-2.34016157361528	1.0014772056787855	-2.0086190445557106	-2.173722413457729	1.9755996587843012	-0.5529033467375626	-0.01603297414224545	1.0574179830079742	-1.7896076211293648	1.0454256188810824	-1.8292018158213401	0.8892084184453684	1.947300495684851	-2.3970265746161483	-1.9163981428604064	-0.6177204471334423	0.007397519749140664	-0.6693837752071998	-0.030962273265355802	1.0
0.348433280268579	0.7216480452940996	2.1679132968295542	0.768476977952874	1.9213403879044204	0.7317894956275411	1.6935131357598403	-1.5435160755809068	1.6943717738030561	-2.3240069541514146	1.710056445437472	-2.2546322709393882	1.834574089242108	-2.0619188346071127	1.4291085904106744	-2.2392819235686443	-1.1574815960705054	-2.173722413457729	-0.7649385576805314	-2.1950500218835285	-1.9486718798341915	-1.477600660602726	-1.7896076211293648	0.8725456777354809	-1.8292018158213401	0.8892084184453684	-1.6940871156261728	1.0808434203290964	-1.9163981428604064	1.1346097196640303	-0.6689508095406757	1.2466248922220564	0.7141150202581216	-1.0
0.348433280268579	-2.6573345628580403	-2.3692351027071505	-3.08419349924003	1.9213403879044204	0.9145310927517455	0.988081080820349	-0.9414534757764912	-2.4450338850950293	-2.623424173932522	-2.3376082203032147	0.9644287584801419	1.834574089242108	0.8324484940739731	-2.34016157361528	-2.2392819235686443	2.023201369386193	0.7659582208141719	1.9755996587843012	1.089243328408403	-1.9486718798341915	-2.2598442732512027	-1.7896076211293648	-1.0122369371775626	2.1095922193889933	0.8892084184453684	-1.6940871156261728	-2.3970265746161483	-1.9163981428604064	-2.370050613930915	1.9573148618751175	1.2466248922220564	0.6877288707328535	1.0
0.348433280268579	0.6343037543363574	0.08406909414833869	0.7200681734069451	-0.3750033452119574	0.8569034589534008	-0.3926873126237647	0.886991976580156	-0.5111242582861382	0.8370235221808369	-0.2878910718954595	0.890969785788788	-0.5288972636214323	0.9233984147968265	-0.5813683713467442	0.9954818012896777	-0.6432027431701457	0.8699439865053716	-0.646289682400643	0.9484785154148909	-0.5439526176210574	0.8938769537743968	-0.4569246728260352	1.0436770835260147	-0.6622750009797508	0.6417443655958334	-0.5030984695946762	0.9427545921797955	-0.5486109824823844	0.8533782511947038	-0.7542596932586872	0.9049239064727228	-0.9113487679200303	-1.0
0.348433280268579	-1.1227631777474476	-0.5699154761608819	-3.08419349924003	1.9213403879044204	-3.1509104450503562	1.6935131357598403	0.408620308793948	0.6010098600900105	-2.3060753317179423	-1.5831842415791366	-2.2546322709393882	-2.212639152529441	-2.0619188346071127	2.0293481397333797	-0.6635114083590202	1.1997423680426984	-1.2480843973779994	-0.7661154001833076	-1.778404567465494	-1.9486718798341915	-2.2598442732512027	-0.7795724300591892	-2.4170206287776725	0.6091086316756167	0.8892084184453684	-1.6940871156261728	-2.3970265746161483	-0.7121398231640651	-2.370050613930915	-1.9425198223768363	-2.585392442636456	1.2831706096551745	1.0
0.348433280268579	0.7216480452940996	-0.15190799411156536	0.768476977952874	-0.34951183699325605	0.9145310927517455	-0.358033970121762	0.9640741588677281	-0.5574442076092078	0.9309112935545066	0.8230714489103866	0.9644287584801419	-0.44679954301209646	1.006049481225353	-0.4726768172271963	1.0014772056787855	0.6605871831883174	1.0243635681261494	-0.2939507540694878	1.0807698515646498	-0.3822487203818123	0.9844547996815537	-0.27226702384111956	1.0454256188810824	-1.6772431419429255	0.6424427589717023	-0.2701771110371666	0.7838333227607726	-0.38598899251455016	0.7574907444675462	-0.436501163185838	0.7483093579970556	-0.5223561972849579	-1.0
-2.8699899137911906	-3.3025072625954293	2.1679132968295542	0.768476977952874	-2.425037825002879	-3.1509104450503562	1.6935131357598403	-1.0108728636168232	-0.37533105564598646	0.9309112935545066	1.710056445437472	-2.2546322709393882	-0.5684587730597492	1.006049481225353	2.0293481397333797	-2.2392819235686443	-2.0086190445557106	1.0243635681261494	-1.8829003503177637	-2.1950500218835285	-1.9486718798341915	1.0574179830079742	2.007588533197504	1.0454256188810824	-1.8292018158213401	0.8892084184453684	1.947300495684851	1.0808434203290964	2.0264310477768634	-0.6177204471334423	0.007397519749140664	-2.585392442636456	-2.1692239851995714	1.0
0.348433280268579	0.7216480452940996	0.031188629551738376	0.6630101236397182	-0.09064155063249732	0.913555386782673	0.024902771966128574	0.9640741588677281	-0.4148830767167576	0.839316068557366	-0.17143975946209994	0.8954281853145344	0.10730442191884625	0.9272333751916172	0.08981016817217667	0.8539578501154425	0.4128721369557269	0.9722507570562398	0.3601421674734942	1.084234781049208	0.2595226810313122	0.9045585382395513	0.4205504004965892	0.9011627959723804	0.5819506468028414	0.6646167486555388	0.5557624269603998	0.8820483714180263	0.49880159201040636	0.7547746327090101	0.5841050728563196	0.9319013085101269	0.6354483718760618	-1.0
0.348433280268579	-0.9445937014906386	-2.3692351027071505	-3.08419349924003	1.9213403879044204	-1.118189676149305	-0.22953583771422503	-1.0108728636168232	-0.37533105564598646	-2.623424173932522	1.710056445437472	-0.6451017562296232	-0.1890325316436665	-1.4690953169388055	-1.6346605352980055	0.6858434702857321	0.7359620658269613	0.256487133517952	0.3236793423874797	-0.5529033467375626	-0.01603297414224545	-2.2598442732512027	-0.4052068612041033	-2.1537362161057008	2.0357398312287995	0.8892084184453684	1.947300495684851	-2.3970265746161483	1.38982184665657	-0.6177204471334423	0.007397519749140664	-0.6693837752071998	-0.030962273265355802	1.0
0.348433280268579	0.7216480452940996	0.12100148212056747	0.768476977952874	0.013215156764922594	0.9145310927517455	0.20457323755781046	0.9364643994933941	-0.1841526052897784	0.8408088894537107	0.07502254203485048	0.8516328600092814	0.3024610444370704	0.8410081256751457	0.46381835208625527	0.7669920788820878	0.5459625288199491	0.7630159817111146	0.6854908882409803	0.8165320300669126	0.5965749061839876	0.6399239417464755	0.8607783366484747	0.6332733297910225	0.822748820145425	0.27718302339228523	0.9048804641948442	0.4333335846701907	0.9624783048293494	0.3774453778925103	0.9245021432712515	0.3700892470465203	1.057477085960518	-1.0
0.348433280268579	-1.2568882741594056	-0.9088404616062739	-1.157858260643578	-0.251848718549229	-1.118189676149305	-0.22953583771422503	-1.0108728636168232	-0.37533105564598646	-0.8462564401890076	-0.3137758874328712	-0.6451017562296232	-0.1890325316436665	-0.33937734399981645	-1.3570218881118317	-0.2492451688673213	1.6767268821140953	1.0243635681261494	-0.7695687576914539	-0.5529033467375626	-0.01603297414224545	-0.4629994132145756	-1.7896076211293648	-0.8697399618551663	-0.18804419914042667	0.8892084184453684	-1.269264629952572	-2.3970265746161483	0.426706960259604	-0.6177204471334423	0.007397519749140664	1.2466248922220564	-0.6145366596864419	1.0
0.348433280268579	0.7216480452940996	0.28048224836428265	0.7559943256067688	0.10311999009891012	0.805089406554113	0.4117433034701715	0.8013187747447762	0.09262875409244208	0.7782170418712641	0.43720757632532714	0.7109277024133539	0.7600187374855528	0.7147612294786397	0.9200388612569889	0.6526580968022385	0.9811975425049776	0.4661536504705911	1.1455784293263107	0.3757798624577354	1.1062697647821245	0.3207535537604988	1.3377631315742442	0.15057369840491544	1.228011338428216	-0.210431351676158	1.3852341109409378	-0.03757001264539542	1.5561895243555095	-0.023312531254071667	1.3108002679198287	-0.24592669961865987	1.6515289547700818	-1.0
0.348433280268579	-0.006402133009274047	2.1679132968295542	-0.7565448403867793	-2.425037825002879	0.9145310927517455	1.6935131357598403	0.7215309150364004	0.264641756247952	-2.0349328505806947	1.710056445437472	-0.7404020580055883	1.0002815515833208	-0.5010285945610291	-0.04520768197029693	-1.4539649675737607	-2.0086190445557106	-0.34675183475830706	-0.017103378416414666	-0.016331920633618276	-0.8636883981787329	-2.2598442732512027	2.007588533197504	0.7151255590856754	-1.8292018158213401	0.8892084184453684	0.014816090362090693	1.0808434203290964	2.0264310477768634	-0.2564951065498114	-1.9425198223768363	1.2466248922220564	2.1072994386688597	1.0
0.348433280268579	0.7216480452940996	-1.0411437089367641	0.768476977952874	1.4026218800849992	0.6514970252559497	0.12801665792380795	0.9640741588677281	-0.580749061468804	0.8215088478652561	0.6574612491116065	0.4083681562582122	-0.5144284762820991	1.006049481225353	-0.13620272175078277	0.9627987454712176	-1.0032039879310182	0.7049547307154593	-0.4262587193815976	0.8932531227297323	-0.38507037318412257	1.0574179830079742	-0.12476493922629238	0.9345061533373342	0.3504874153237062	0.7512757267112672	-0.0053754039426289245	1.0808434203290964	-0.4848948627616861	0.1527791272074063	0.39443661298772587	0.31509979829130075	-0.14647117094404213	-1.0
0.348433280268579	0.41547018869332475	0.13976259075265174	0.768476977952874	0.598520178806084	0.9145310927517455	-2.15258481118829	0.3111171742938857	-0.2009792892931991	0.9309112935545066	0.23342789872861228	0.9644287584801419	1.037232608480695	1.006049481225353	0.6203341900184042	1.0014772056787855	0.06115628314550492	0.35954545427449247	-0.783710160224813	1.089243328408403	1.2111154254159124	0.877124779380288	0.6137327548479686	0.8901868413673021	-0.5162639060945038	0.8892084184453684	0.4168616965269409	-0.0028434807458671708	0.01663301028737465	1.1346097196640303	0.44542695148432015	1.2466248922220564	0.7689400505521149	1.0
0.348433280268579	0.7216480452940996	0.5355834171282339	0.768476977952874	-0.19801882438237214	0.9145310927517455	-0.0802303154136986	0.9640741588677281	-0.2859819844986713	0.9089099570107623	0.35947217641977725	0.9644287584801419	-0.07795676422324636	1.006049481225353	-0.05962706402434751	0.9326110741822776	-0.4885824302954736	0.7744491390952769	-0.12087773616121468	1.089243328408403	0.06417154044397032	1.0563067001521276	0.6287506656383314	1.0454256188810824	-0.6289724974120475	0.8196406782824308	0.08702480669438831	0.8503823651140497	0.5155389019246616	1.039598378020271	-0.42199377816042066	0.870224989505579	-0.18767547413301444	-1.0
-2.8699899137911906	0.7216480452940996	-2.3692351027071505	0.768476977952874	-2.425037825002879	0.9145310927517455	-2.15258481118829	0.9640741588677281	-2.4450338850950293	0.9309112935545066	1.710056445437472	0.9644287584801419	1.834574089242108	1.006049481225353	-2.34016157361528	1.0014772056787855	2.023201369386193	1.0243635681261494	1.9755996587843012	1.089243328408403	1.9166059315497006	1.0574179830079742	-1.7896076211293648	1.0454256188810824	-1.8292018158213401	0.8892084184453684	-1.6940871156261728	1.0808434203290964	1.3487572806360828	-0.6177204471334423	0.007397519749140664	1.2466248922220564	-2.1692239851995714	1.0
0.348433280268579	0.7216480452940996	1.4370694326321818	0.408425658506811	1.530622718455119	-0.2437335285757621	1.6935131357598403	-0.6036585370507336	1.2916283002205668	-1.6259354683369622	1.710056445437472	-1.9188037290451956	1.371006284529595	-2.0619188346071127	0.724350368744669	-1.2515957637479052	-1.1747176283401068	-2.1402544436604543	-0.7797937827155744	-1.7530334013344886	-1.49139018835842	-1.2260360773993115	-1.7419717953733342	0.030340252454965265	-1.8292018158213401	-0.24028766849455208	-1.5720278028950272	-0.209915860244907	-1.9163981428604064	1.0219348899389529	-0.6794023664944708	1.2239393495996942	0.04272222532789726	-1.0
0.348433280268579	0.7216480452940996	2.1679132968295542	0.768476977952874	-2.425037825002879	0.9145310927517455	-2.15258481118829	0.9640741588677281	1.6943717738030561	0.9309112935545066	1.710056445437472	0.9644287584801419	1.834574089242108	1.006049481225353	-2.34016157361528	1.0014772056787855	2.023201369386193	1.0243635681261494	1.9755996587843012	1.089243328408403	1.9166059315497006	1.0574179830079742	2.007588533197504	1.0454256188810824	2.1095922193889933	0.8892084184453684	1.036953592857095	-0.658091577143526	0.055016452458228476	1.1346097196640303	-1.9425198223768363	1.2466248922220564	-2.1692239851995714	1.0
0.348433280268579	0.7216480452940996	-0.0206029194289731	0.768476977952874	0.14543198200156265	0.9145310927517455	0.28907200945226086	0.9640741588677281	0.14350204964029958	0.9309112935545066	0.2686425813205562	0.9644287584801419	0.5929497748652233	1.006049481225353	0.5365925363620772	1.0014772056787855	1.331764327497226	1.0243635681261494	1.085173611683818	1.089243328408403	1.1680369042080392	1.0574179830079742	1.2378399147731327	0.8652572283841591	1.4858054080327325	0.6855491501156085	1.426108686877904	0.8306280635427609	1.3788016390687388	0.6858204406455296	1.6767412555166108	0.7004283013979983	1.5906312612141953	-1.0
-2.8699899137911906	0.7216480452940996	-2.3692351027071505	0.768476977952874	1.9213403879044204	-3.1509104450503562	-2.15258481118829	0.9640741588677281	-2.4450338850950293	-0.8462564401890076	-0.3137758874328712	-0.6451017562296232	-0.1890325316436665	-2.0619188346071127	2.0293481397333797	1.0014772056787855	-2.0086190445557106	1.0243635681261494	-1.8829003503177637	-1.784513353097037	1.9166059315497006	1.0574179830079742	-1.7896076211293648	1.0454256188810824	-1.8292018158213401	0.8892084184453684	-1.6940871156261728	-2.3970265746161483	-1.9163981428604064	-0.6177204471334423	0.007397519749140664	1.2466248922220564	-2.1692239851995714	1.0
0.348433280268579	0.642915446695241	0.09489019308123371	0.7060637162223489	0.16712040928397004	0.8337507693956178	0.2983603359941406	0.9254441951079302	0.35014118013249196	0.8041459191065818	0.6228739545428524	0.7433597422847557	0.8737049574469157	0.7425110028953444	1.1290980534921555	0.5678960417767718	1.3995795468597287	0.5287082122703718	1.457403107561894	0.34162321161469944	1.3140091207549518	0.20055255590494744	1.5556652328902916	0.01733876679500661	1.6111181402629495	-0.402799927096038	1.652275271416432	-0.22433163137395506	1.751635567335399	-0.37666990938878203	1.7006082437842327	-0.49602331097820074	1.814036844877082	-1.0
0.348433280268579	0.10683759735473729	0.7815649176091164	-1.157858260643578	-0.251848718549229	-1.7877069158022443	1.113540795849797	-1.0108728636168232	-0.37533105564598646	-0.8462564401890076	-0.3137758874328712	-0.6451017562296232	-0.1890325316436665	-0.21139704570486514	-0.6842484775475384	-0.27810412891326963	0.39926474305867293	0.16774024752899938	1.5545408452910385	-0.5529033467375626	-0.01603297414224545	-0.6012131451216143	0.10899045603406964	0.5851453269485657	0.6794357991742971	0.4272987995720988	1.2826016011161367	-0.658091577143526	0.055016452458228476	-0.6177204471334423	0.007397519749140664	-0.6693837752071998	-0.030962273265355802	1.0
0.348433280268579	0.7216480452940996	0.01435580898945721	0.768476977952874	-0.016557533993492385	0.9145310927517455	0.1454202511337482	0.9640741588677281	0.21356149041714967	0.9309112935545066	0.3910439608125546	0.9644287584801419	0.5852195975734397	0.9228308406583975	0.7814380131495693	0.8252771318216029	1.0231284748099732	0.6390901499247392	1.1807679494093215	0.7713894179671501	1.1428159664887594	0.7186923340213497	1.3005126373002978	0.46794152146531687	1.399467042780922	0.10190568586519606	1.3908054339862437	0.20334204190446167	1.4879194369196254	0.2063478604064051	1.4052737631458323	-0.02980092193263979	1.577929986645306	-1.0
-2.8699899137911906	0.7216480452940996	2.1679132968295542	-1.157858260643578	-0.251848718549229	0.9145310927517455	-2.15258481118829	0.9640741588677281	-2.4450338850950293	0.9309112935545066	1.710056445437472	0.9644287584801419	1.834574089242108	1.006049481225353	-2.34016157361528	1.0014772056787855	2.023201369386193	1.0243635681261494	1.9755996587843012	1.089243328408403	-1.9486718798341915	-2.2598442732512027	-1.7896076211293648	1.0454256188810824	-1.8292018158213401	0.8892084184453684	-1.6940871156261728	1.0808434203290964	2.0264310477768634	-0.6177204471334423	0.007397519749140664	1.2466248922220564	-2.1692239851995714	1.0
0.348433280268579	0.7216480452940996	-0.008148447072244857	0.768476977952874	0.00854280018604725	0.9145310927517455	0.08120964590944921	0.9640741588677281	0.20255067136448077	0.9078614280478534	0.3113656818674492	0.8476573196379483	0.5726327643915301	0.8698010083192333	0.7130114910385293	0.7088204525120964	0.9357992446439918	0.6824721862649248	0.9529814013719811	0.7509611133283343	1.0716948547592955	0.5653187136032065	1.2126265323084022	0.4754550298227364	1.3163781826081602	0.09193418044306852	1.2370478420986357	0.28009863269290325	1.2562387936777792	0.17629539804582844	1.2482469195844275	0.10548845007454001	1.308829750198385	-1.0
-2.8699899137911906	0.7216480452940996	2.1679132968295542	0.768476977952874	-2.425037825002879	0.9145310927517455	1.6935131357598403	0.9640741588677281	1.6943717738030561	0.9309112935545066	1.710056445437472	0.9644287584801419	1.834574089242108	1.006049481225353	2.0293481397333797	1.0014772056787855	-2.0086190445557106	-2.173722413457729	1.9755996587843012	-2.1950500218835285	1.9166059315497006	-2.2598442732512027	2.007588533197504	1.0454256188810824	-1.8292018158213401	0.8892084184453684	1.947300495684851	-2.3970265746161483	2.0264310477768634	-2.370050613930915	-1.9425198223768363	-2.585392442636456	2.1072994386688597	1.0
0.348433280268579	0.7216480452940996	0.44760810966121717	0.768476977952874	0.8041038682765993	0.9145310927517455	1.1737706896990046	0.9640741588677281	1.6943717738030561	0.9309112935545066	1.710056445437472	0.9644287584801419	1.834574089242108	1.006049481225353	1.529651008914827	1.0014772056787855	2.023201369386193	1.0243635681261494	1.9755996587843012	0.6699704393101352	1.9166059315497006	0.8856999023127178	2.007588533197504	0.43305737552015494	2.1095922193889933	-0.3086332202497192	1.947300495684851	-0.46995619976696296	2.0264310477768634	-0.9221001971061634	1.9573148618751175	-2.228689109021152	2.1072994386688597	-1.0
-2.8699899137911906	0.7216480452940996	2.1679132968295542	0.768476977952874	-2.425037825002879	0.9145310927517455	1.6935131357598403	-2.9858198861013747	1.6943717738030561	-0.8462564401890076	-0.3137758874328712	0.9644287584801419	1.834574089242108	-0.5279346766908798	-0.15540671694095012	-0.6189023589449294	0.0072911624152410814	-2.173722413457729	1.9755996587843012	-2.1950500218835285	1.9166059315497006	1.0574179830079742	2.007588533197504	1.0454256188810824	-1.8292018158213401	0.8892084184453684	1.947300495684851	1.0808434203290964	2.0264310477768634	1.1346097196640303	-1.9425198223768363	-2.585392442636456	2.1072994386688597	1.0
0.348433280268579	0.7216480452940996	-0.2504775430915003	0.768476977952874	1.1158913093795042	0.9145310927517455	-0.0457500473193086	0.9640741588677281	0.04440467816627941	0.9309112935545066	-2.3376082203032147	0.9644287584801419	-1.0097871410087278	1.006049481225353	-0.5017122092723982	1.0014772056787855	0.10596996704646916	1.0243635681261494	-1.1408722135673457	1.089243328408403	-0.5295931105517663	1.0574179830079742	-1.7896076211293648	1.0454256188810824	-1.0028822151745644	0.8892084184453684	-1.354928273508664	1.0808434203290964	-1.9163981428604064	1.1346097196640303	-1.5243600483579205	1.2466248922220564	-1.0627163145078535	-1.0
-2.8699899137911906	0.7216480452940996	-2.3692351027071505	0.768476977952874	1.9213403879044204	0.9145310927517455	1.6935131357598403	0.9640741588677281	1.6943717738030561	0.9309112935545066	1.710056445437472	0.9644287584801419	-2.212639152529441	1.006049481225353	-2.34016157361528	1.0014772056787855	2.023201369386193	1.0243635681261494	-1.8829003503177637	1.089243328408403	1.9166059315497006	1.0574179830079742	2.007588533197504	1.0454256188810824	-1.8292018158213401	0.8892084184453684	1.947300495684851	1.0808434203290964	-1.9163981428604064	1.1346097196640303	1.9573148618751175	1.2466248922220564	-2.1692239851995714	1.0
0.348433280268579	0.5662552880799454	0.07637862761112396	0.6274499751352276	0.10131624314055354	0.7052015079703154	0.24388035857562038	0.6502748264651578	0.3531422492351931	0.5541695056782191	0.5402004037450989	0.49309384255253425	0.761718567047097	0.5580647477474966	1.0784554359144445	0.36076292203092236	1.301505515290592	0.24478213882535502	1.2988959271879812	0.10236244104593215	1.2783519329449353	-0.03343053734029353	1.4065493399098754	-0.27561881021940066	1.6398122548094567	-0.6867356340187248	1.471826308337914	-0.4895192184885299	1.4554699526806805	-0.5697942170715316	1.5102378136724737	-0.7464648038978788	1.4553220600829981	-1.0
0.348433280268579	0.08176710978658569	-0.49344183988669077	0.42813206799765285	0.22425355089263652	-0.17006772791078806	0.40241651594882233	-0.5014352791669332	0.8313884820359834	0.9309112935545066	-0.6212769720891912	-0.6280407327736997	0.7119378441733069	-0.5116744446169678	0.6937856482997952	-0.3161992524775732	0.8372010764210425	-0.4057085498288059	0.7476899083877057	-0.4818805030374995	0.5781568574127434	-0.6025898089579618	0.5824248725555436	-0.7353451107522918	0.5223566930501091	-1.134463987398657	0.3902613600263138	-0.7411952806727427	0.259038148927754	-0.6980647852811065	0.14513968079691966	-0.7462732030311359	0.06709840884394731	1.0
0.348433280268579	0.21565075688007018	-0.16443052369428665	0.10735872406657165	-0.364376450481399	0.5206101349464108	-0.17547893106986906	0.686534853797974	-0.323278029485343	0.28156974699930143	-0.13713580141994763	0.5072899016922743	-0.03038177256622182	0.5930549263895658	-0.042280110462353325	0.6539057890669986	-0.5533536252454504	0.4803051809390998	0.01781604666595903	0.7394332436688096	0.11834340897051554	-0.02707798011955721	-0.24488923956842287	0.44616273456754346	0.1955549519487077	0.13279019293139713	0.005767242147982808	0.2731081140030633	-0.36201659103547557	0.41657491051709783	-0.26662436433982284	0.41049786984260345	0.03230889079077764	-1.0
0.348433280268579	-0.5021177046116455	-0.24455656443010487	0.7196251163020678	-0.15779309402191508	0.9145310927517455	1.6935131357598403	-0.3034270906926322	-0.05868721976857745	0.12190899779978426	-0.04946338476000436	0.3458378957617379	-1.8502112067287986	0.3592604008815527	1.3282603062265874	0.463365356062896	-0.20333113600908395	0.17114620909938624	-0.17680669379314912	0.523917914022653	0.26984297278770714	0.7789172302837349	0.9732702727204082	0.12813704672008677	0.4635308041342427	-0.09418765422598453	0.39297419379674053	-0.09358110891398862	0.0035231032285057274	0.067756067514393	0.271045843577994	-0.01006603265811839	0.2417730080918534	1.0
0.348433280268579	0.06866848425940525	0.0020601368267127375	0.3250538693803566	-0.48146787953712167	0.45428245625716973	-0.15695996945531382	0.2933426510915247	-0.46904719976343906	0.3005143550410073	-0.2908661054247789	0.429935865155323	-0.47156848805173834	0.5776844051272452	-0.20486956689605698	0.6284820336980526	0.18225200927825	0.41492031304561744	-0.10654340862740053	0.692648484893901	-0.4754985475814487	0.625543609865592	-0.17042622298207297	0.7841148005702762	-0.15706558405349735	0.38260162351649124	0.020988242363262886	0.5033778863683879	0.09964927889624238	0.8965556665045936	0.08098740024097505	0.73328785004441	-0.014818397340252474	-1.0
0.348433280268579	0.17289410673374395	-0.2140896129272159	0.5612225696322817	-0.1766129116838037	0.9145310927517455	1.1690399892242584	0.2997809783848244	-0.4976297958381304	0.010018517283292573	-0.6541440091750055	0.6716390625492884	0.0044040252468046355	0.3436444421539655	2.0293481397333797	0.19866015038596607	0.4471224513721634	0.4937691229215679	0.23927465468837206	1.089243328408403	-0.5958246458498292	1.0347942544202864	-1.7896076211293648	0.3057259147625042	0.7847197637354694	0.05466713391406583	0.39375709213317234	0.07700841433807568	0.21631759464719919	0.23964213357555703	0.2929239161566475	1.2466248922220564	2.1072994386688597	1.0
0.348433280268579	-0.1305272034811264	-0.1362548321331637	-0.3797729310696992	-0.251848718549229	-0.3369947574529424	0.01932592994305376	-0.22089405462300266	-0.4970709760741791	0.1573279507332925	-0.028051238678236112	0.10601784906998281	-0.022388526413722992	0.27815865845252147	-0.2753497585723708	0.32154973656702845	0.03892079356261532	0.2279761969921317	0.0463496542332688	0.20054639075290945	0.11281606170023657	0.3614397753335175	0.2653400076884785	0.17642085964368806	0.14791523809283874	-0.10792272395140552	0.30938614117909596	0.14660059293693004	0.21736244438271807	0.1725454114888818	0.4661935711779618	0.15712488366175842	0.33799478512889314	-1.0
0.348433280268579	-0.44672520679854616	0.1825025286762875	-0.48364092713482	0.019799919757477163	-0.6469643475026635	0.30805250282044994	-1.0826819373543615	0.5419198443092403	-0.765981773655813	0.41872998712622084	-0.9523772267928644	0.49162779135747253	-0.732721561772697	0.44151200499961035	-0.5747146082176406	0.8228276366453396	-1.1307146418538712	0.2918853023124787	-0.8817924828357967	0.08210642948879157	-0.9103156421598444	0.7993966608137809	-0.9282206789781228	0.04562475699842637	-1.244208746490051	-0.0029174673049939767	-2.3970265746161483	-1.9163981428604064	-0.6688183947972567	-0.13814431066714225	-0.6794619807978777	-0.16597211775688217	1.0
0.348433280268579	0.48633556366525943	-0.599656483919845	0.768476977952874	0.5386053551411569	0.5568332190482277	0.13980494813120398	0.669530559934382	-0.25319789168019846	0.7631111161344443	-0.40063877115966634	0.7261055751670669	0.3168691235777771	0.6669929628011283	0.3978169078661237	0.5024975225485587	1.1753095363342105	0.5611208136937245	0.79983753601072	0.6487539042672493	0.5168922041023086	1.0574179830079742	0.7710505915217309	0.29684474013725953	1.1650497157753792	0.3035473733313349	1.0958530374700508	0.7487242251618003	1.2099499789796977	0.13623713043283814	1.3903373963051473	0.3338575231454331	1.127654835346199	-1.0
0.348433280268579	0.41092289319540976	-0.2953045692789229	-1.7693733821360218	-2.0024177394708373	-1.3003417842505283	-1.3148085258943139	0.5818824110765176	-0.2806214541703983	0.744557484994162	-0.3292177281326719	-0.9427683296200472	1.1053876794721278	-0.8350229652641304	-1.6424601101363328	0.7697791317332406	-0.22139369146354368	0.6722383111238562	-0.2571020789825631	-0.6671803338609703	0.9659408538398323	-1.1672707765296801	1.6456018238055234	0.6806915311527092	0.06697302066926639	0.3243245762634337	-0.3338103595448267	0.6962605562880512	-0.22313043279527772	-0.9919130309513746	-1.5168528665907355	-1.0237304181615665	-1.3110754123490127	1.0
0.348433280268579	0.13552982469998973	-0.662881646867389	0.08169993868846692	-0.15735845620062439	-0.19905432607531703	0.506241930026687	0.27712833603692666	0.0026173780397032082	0.042327426682749615	0.23178859453898723	0.2856253592064455	-0.6553322052943754	0.24573023335417224	0.6709986551446819	0.00811971738186339	-0.8516680176730118	0.0023672214212970785	-0.45693379445395904	-0.11022986751846461	0.21083950699693207	0.28194158536226643	0.03598935996713559	-0.14385541826474676	-0.09955919113942652	-0.08214036849224648	0.048972306156188104	0.18264871543453753	-0.03267206874154441	0.5098689685973954	-0.4843131364147669	0.2969551962107455	0.2851369556098793	-1.0
0.348433280268579	-2.380573281557938	0.2364719088887766	-1.8079193502603368	1.3427287883111365	-0.06093094982849061	-0.4974550206986318	-0.38108200761672467	-0.5162985153597608	-0.4776185371785904	-0.6207912523293023	0.11730065797809829	-0.007353129220541705	0.33641937677018	-0.49360676875413634	-0.353014276185824	0.918502735068181	-0.03506637499314229	0.11205990938827697	0.2757895514080976	0.12159024233207802	-1.6590383197088217	-1.0607358193063223	1.0454256188810824	1.4328089342889776	-0.24862958937298568	-0.603782837047426	-0.9218880162601227	0.2747503232524436	-0.575682046431971	1.0958413801238611	0.3390499066341664	-0.22293540976280965	1.0
0.348433280268579	-0.7028626921457147	0.20745684487373936	-0.2846312336354205	0.1134209064635004	-0.06558588038927404	-0.239324156989208	0.028581253257245833	0.05688498622785709	0.08608129628751489	-0.650501110975839	0.11730065797809829	-0.28523479040057625	0.3237026481010544	-0.07009203978781754	0.7043644087093812	-0.44449447406901893	0.10403437477584852	-0.03552771595987702	0.02143745289473897	0.1119270478036183	-0.13376113428085232	-0.2874937804199703	0.20978152923988028	0.07764715250468639	-0.07362384926984569	0.06559524060182292	-0.055811440768883225	0.2491416476592545	0.6228942643558324	-0.02902693620177258	0.08857009354113966	-0.09994259609235359	-1.0
0.348433280268579	0.30227069988239236	0.2816165354641668	-1.157858260643578	-0.251848718549229	0.031130973795037858	-0.09734545127761779	-0.23140077278262058	1.6943717738030561	-0.1645526692023329	1.7010908682028565	-0.6843582054833944	0.8878297316606983	-0.16399693522525358	0.12555275762736867	-0.6620206591595664	1.9248652694901496	-1.3901593671098633	1.6847073430980966	-0.720402307602451	0.7338889004334004	-1.3073255889889428	0.5594328498410944	-2.271147768363809	1.7296955346929566	-1.7131992982019912	1.7333325596442153	-2.3970265746161483	1.4231978957553144	-2.370050613930915	0.2581568899465413	-0.6693837752071998	-0.030962273265355802	1.0
0.348433280268579	0.522774289978199	0.276081214416732	0.3697063202110223	0.5604676375520807	0.36549321307157173	0.741892351236199	0.169829464305341	1.1354899187669312	-0.05891781910861843	1.3286045273380698	-0.2521831669786753	1.5814816091679242	-0.42917677660423276	1.7024651180777666	-0.823248425839626	1.769116046899574	-1.0342283877894856	1.5823606303566644	-1.3187184486918837	1.2580398980461132	-1.5488720401784546	1.1305311514518555	-1.8657818739191603	0.9269890042872666	-2.444533561632672	0.5969829347204407	-1.916541445464488	0.276169741761073	-1.8701984338519357	-0.10033541340331956	-1.966502482970132	-0.45656188440874207	-1.0
0.348433280268579	0.6756519501249223	0.3314797963750752	0.4348935046851262	0.7534468302051648	0.34071434689866786	0.8999092853865629	-0.06353027587143367	1.3689730949570778	-0.2880658266975072	1.561163100708201	-0.4794971615711355	1.7120447083474741	-0.7312489369810974	1.6861231517498425	-1.137747895537443	1.854348730450306	-1.4085003902142468	1.5805857203524776	-1.6740625677267191	0.9407778952877233	-1.8851263287841662	0.7457232931723706	-2.163846559148864	0.4917128754561727	-2.6670494511108918	0.10188166814853727	-2.090382777161826	-0.325880561503285	-1.7968458930697935	-0.6489836559573057	-1.817896850724319	-1.0936783440966609	-1.0
0.348433280268579	-3.3025072625954293	-2.3692351027071505	-1.157858260643578	-0.251848718549229	-0.08528294463992518	-1.7391677428708359	0.18566853942566694	0.3055804782144541	-2.623424173932522	-1.150994846894675	-0.6451017562296232	-0.1890325316436665	-0.5279346766908798	-0.15540671694095012	1.0014772056787855	-0.5311584538667001	0.008683441234925164	-1.179071363657456	1.0410955878931234	-1.9486718798341915	-2.2598442732512027	-1.7896076211293648	1.0454256188810824	-1.0337426664404374	-2.9907547808261112	-1.6940871156261728	-2.3970265746161483	-1.9163981428604064	1.1346097196640303	-1.9425198223768363	-0.6693837752071998	-0.030962273265355802	1.0
0.348433280268579	0.2001980004977746	0.012177977757679587	0.36537206592418037	-0.1965845195721127	0.47902066801469534	-0.15659459015035374	0.2971345493746951	-0.1694370181723957	0.3586810549664326	0.3166883609028982	0.5770791448100898	-0.04033791714097982	0.6178747900646504	0.02903028805949679	0.5263981211267587	-0.15101826613818775	0.4425197950666862	0.0463496542332688	0.5969441766663941	0.20341817359907502	0.529691316970983	0.3403346317364341	0.47439898371720046	0.4443685711529445	0.19388021350392662	0.3743667031029412	0.4845104416458101	0.4007828583311639	0.4294545372430592	0.2939768715213955	0.4314590046642794	0.29221460187638154	-1.0
0.348433280268579	0.7216480452940996	-2.3692351027071505	-1.157858260643578	-0.251848718549229	0.4661332183398629	-2.138450401233256	0.5865037871091315	0.7660479637102772	-1.5911029807555892	-2.233441570130378	-0.6451017562296232	-0.1890325316436665	-0.5279346766908798	-0.15540671694095012	0.5487269515272732	-1.549112471978752	0.601080898033615	-1.1168723435107308	-0.5529033467375626	-0.01603297414224545	-0.2963235711488333	-1.7896076211293648	-2.4170206287776725	-1.8292018158213401	-2.9907547808261112	-1.6940871156261728	1.0808434203290964	-1.9163981428604064	1.1346097196640303	-1.9425198223768363	-0.6693837752071998	-0.030962273265355802	1.0
0.348433280268579	0.7216480452940996	-0.06189096986475712	0.695565189171998	-0.32013032027400273	0.9145310927517455	-0.2956118004427939	0.9640741588677281	-0.4802856861273474	0.9136016798278451	-0.4573060764800359	0.9511179411234921	-0.3711975996558039	1.006049481225353	-0.499003113250122	1.0014772056787855	-0.2801171557926075	0.9973397415817653	-0.18155264880434466	1.089243328408403	-0.3739383730873369	1.0574179830079742	-0.2569073653968674	1.0276113329368781	-0.29470674161392246	0.821115064298154	-0.2419563570495061	0.9869235411156001	-0.28254886869818135	1.072156672519368	-0.432523331807901	0.9977545264096704	-0.5290917216775507	-1.0
-2.8699899137911906	-1.2904296086506648	-0.10066090293879827	-1.157858260643578	-0.251848718549229	-1.118189676149305	-0.22953583771422503	-1.0108728636168232	-0.37533105564598646	-0.8462564401890076	-0.3137758874328712	-0.6451017562296232	-0.1890325316436665	-0.5279346766908798	-0.15540671694095012	-0.6189023589449294	0.0072911624152410814	-0.5746794226657901	0.0463496542332688	-0.5529033467375626	-0.01603297414224545	-0.6012131451216143	0.10899045603406964	-0.6857975049482951	0.14019520178382647	0.8892084184453684	-1.6940871156261728	-0.658091577143526	0.055016452458228476	-0.6177204471334423	0.007397519749140664	-0.6693837752071998	-0.030962273265355802	1.0
0.348433280268579	0.6352091892806325	-0.3750449524007805	0.06185868573092329	-0.5276264161581972	0.8406416928021924	-0.580338431455364	0.9053392344190375	-0.20023419627459746	0.788791189887038	-0.33652376285433383	0.6995483216743558	-0.6892478522604211	1.006049481225353	-0.841310504193856	0.9896970462439711	-0.420404347095716	1.0032242197878798	-0.3591401117232672	1.089243328408403	-0.5410343328734626	0.9434036792603463	-0.6401583732530782	1.0454256188810824	-0.23857892661217522	0.671794680574191	-0.4480953097258231	0.7578884125984809	-0.4127608027189772	0.9435181149747658	-0.6137876479319319	0.6628362113430364	-0.9199018147677672	-1.0
0.348433280268579	-0.7188184679414966	-0.8224758418210927	-1.157858260643578	-0.251848718549229	0.2677599985028092	-2.15258481118829	-0.4049196181781132	1.6081272568999145	0.29813295027779096	-0.18346132351934977	-0.08421256246356426	-1.9060222773328286	-0.5279346766908798	-0.15540671694095012	0.3385961295868701	-0.718134125563256	0.14610519586358445	-1.5102078344385952	-0.5529033467375626	-0.01603297414224545	-0.6012131451216143	0.10899045603406964	-0.26611439526957736	0.4908069528280743	0.8892084184453684	-0.30788367975229225	-0.5526947269467103	-0.9008239140820117	-0.33230090956547004	-1.359026556919059	-0.6693837752071998	-0.030962273265355802	1.0
0.348433280268579	0.610782566561743	-1.2193175265865708	0.768476977952874	-0.3320828603594978	0.8921305098784559	-1.9035884301028683	0.7682186626479351	1.0101694124437917	0.9309112935545066	-0.5182639063460908	0.9644287584801419	-0.44184170679092627	1.006049481225353	-0.4834913537677343	1.0014772056787855	-0.3491419212792929	1.0243635681261494	-0.3489729641992833	1.089243328408403	-0.46927545030512063	1.0574179830079742	-0.39548603904902646	1.0454256188810824	-0.44770919591166786	0.8892084184453684	-0.47975717500617254	1.0808434203290964	-0.6730466717388967	1.1346097196640303	-0.7869988054329823	1.2466248922220564	-0.9875991805676045	-1.0
0.348433280268579	-1.2904296086506648	-0.10066090293879827	-1.157858260643578	-0.251848718549229	-1.118189676149305	-0.22953583771422503	-1.0108728636168232	-0.37533105564598646	0.2590530318127712	1.710056445437472	-0.6451017562296232	-0.1890325316436665	-0.5279346766908798	-0.15540671694095012	-0.02608649522734326	-1.4431763906024284	0.32235171430867204	-1.8829003503177637	-0.5529033467375626	-0.01603297414224545	-0.6012131451216143	0.10899045603406964	-0.6857975049482951	0.14019520178382647	0.8892084184453684	0.3264460421380881	-0.658091577143526	0.055016452458228476	-0.6177204471334423	0.007397519749140664	-0.6693837752071998	-0.030962273265355802	1.0
0.348433280268579	0.7105614974208639	-0.08872820264801673	0.4618429346730907	-0.49770160216233045	0.6754221487059149	-0.5455120145457487	0.9455294063265981	-0.5048323616846131	0.8684260760360849	-0.4654823591048321	0.7265562437111857	-0.1290123592681945	0.809101255190488	-0.6108844094604143	0.9023261801194604	-0.2543135051433793	0.9971478564228704	-0.12602883367336595	0.9229923990166256	-0.014583494962976493	0.8556620925822912	-0.002685082864683562	0.9306109013087179	-0.2511633735546723	0.648243303954613	-0.1975860490056813	0.9816197893733086	-0.2718638015915544	0.7885770816265333	-0.4945307032875071	0.7980106228301704	-0.6252707334803517	-1.0
0.348433280268579	-1.0865055384233628	0.1445946537981583	-1.157858260643578	-0.251848718549229	-1.118189676149305	-0.22953583771422503	0.07001564178897171	1.3307663807254484	-0.2938949368641859	1.710056445437472	-0.6451017562296232	-0.1890325316436665	-0.5279346766908798	-0.15540671694095012	-0.01673690513946443	-2.0086190445557106	-0.045268269274394854	-1.8829003503177637	-0.5529033467375626	-0.01603297414224545	-0.6012131451216143	0.10899045603406964	-1.4227445642999845	-1.8292018158213401	0.8892084184453684	-1.6940871156261728	0.30536535820618055	-0.4112033851886755	-0.6177204471334423	0.007397519749140664	-0.6693837752071998	-0.030962273265355802	1.0
0.348433280268579	0.7216480452940996	-1.3988298030142403	0.7521031284248042	-1.8463392978453361	0.7014613017555373	-2.1035470623647017	0.9640741588677281	-1.1166572150980447	0.9309112935545066	-0.7838919000353233	0.36713198447134804	-1.9374691242213933	1.006049481225353	-1.4124054237285257	1.0014772056787855	-1.5974338396398458	0.6529218717950896	-1.6697568098149655	1.0334267629201919	-1.9486718798341915	0.5618190019228532	-1.312983559838256	0.3866259713390511	-1.3743498806352508	-0.007509276354259676	-1.2932795812491684	0.7507935578087928	-1.9163981428604064	1.1346097196640303	-1.9425198223768363	-0.08605493640836274	-1.658436027452726	-1.0
0.348433280268579	0.03571065228778988	-1.5271176740111405	-1.157858260643578	-0.251848718549229	-1.118189676149305	-0.22953583771422503	0.5152279490676641	1.6943717738030561	0.9309112935545066	-0.8810560903364284	-0.6451017562296232	-0.1890325316436665	-0.5279346766908798	-0.15540671694095012	0.3876936303949686	-0.4508647503230471	0.7699718187210597	-1.8829003503177637	1.089243328408403	-1.9486718798341915	-0.6012131451216143	0.10899045603406964	-0.6857975049482951	0.14019520178382647	0.8892084184453684	-1.583734864065392	-0.8820490154680249	-1.781987095751582	-0.6177204471334423	0.007397519749140664	-0.6693837752071998	-0.030962273265355802	1.0
0.348433280268579	0.4456714742790358	0.3374007750364706	0.4009322144286709	0.6423968668653833	0.24785966217526798	0.8432370321382822	0.06663848238052315	1.0726744378931528	-0.19394702351845064	1.3363153285263059	-0.32936015515900857	1.544611496535385	-0.5902297733438581	1.7296871635919289	-0.898271999681704	1.535048712768177	-1.1199530825258415	1.3147736547254363	-1.3444016226911666	1.0680228408384809	-1.6002066735940654	0.8873397237479911	-1.7112702101173884	0.6472558519066286	-2.273698781968749	0.28715546981204215	-1.6534753590468296	-0.09906931231187603	-1.5791539164485437	-0.3810845123226177	-1.4915814145744422	-0.714222420696815	-1.0
0.348433280268579	-0.4453569939938638	-1.4844911647974932	-1.157858260643578	-0.251848718549229	0.9145310927517455	-2.15258481118829	0.766579456619273	1.6943717738030561	-0.08207431467929639	0.9814768056041486	-0.6451017562296232	-0.1890325316436665	-0.5279346766908798	-0.15540671694095012	0.46675194935295966	-0.5773227976063349	0.7685166895994389	-1.8829003503177637	-0.5529033467375626	-0.01603297414224545	-0.6012131451216143	0.10899045603406964	-0.3222406489441258	1.4793851737553398	0.8892084184453684	0.5271593272735517	-0.658091577143526	0.055016452458228476	-0.6177204471334423	0.007397519749140664	-0.6693837752071998	-0.030962273265355802	1.0
0.348433280268579	0.7216480452940996	0.4300720310970078	0.6028892008431228	0.8784921313905077	0.4677390677472946	1.1578286137089047	-0.06961311270068603	1.3678140613725862	-0.3550650502596376	1.5426855115090947	-0.49272750240204977	1.5967598391556117	-0.8651043946008679	1.8415466122536543	-1.1725536485855603	1.5296460734134947	-1.39594790273653	1.2912368046699136	-1.612531331809	0.8461945472431593	-1.8302919836882017	0.6626596272964703	-1.9121613414065495	0.210916248686028	-2.4423413824250844	-0.09083877118009864	-1.787738530201691	-0.5005873229404225	-1.515807180918815	-0.8604131933640253	-1.386584139599319	-1.1710620354515604	-1.0
0.348433280268579	0.5476636905574958	1.7501780436842098	-2.563562874304567	1.9213403879044204	-1.9204232548037938	0.8422755076515452	-0.9041269770515332	0.23999159554921393	-1.1767918669879636	-0.521036556642123	-0.6959307298841576	-0.3705500455371205	-0.5064435586384733	-0.22975392471357756	-0.6009485533688986	-0.0035342753961929286	-0.5692106956372817	0.0482210267376833	-0.5521151163334925	-0.014583494962976493	-0.6012629040554581	0.1093511896687307	-0.6858494416420099	0.1402345897241786	-1.0507925810063676	0.12660669002933914	-0.658091577143526	0.055016452458228476	-0.6177204471334423	0.007397519749140664	-0.6693837752071998	-0.030962273265355802	1.0
0.348433280268579	-0.8592614881868412	-0.3167199097247361	-0.5157529355622228	-0.09661782067524487	-0.730997024089033	0.13676653075311496	-0.5406379775632516	-0.17821255816925963	-0.12693002827898267	-0.26558843958722833	-0.14691987131665668	-0.2853966789302471	-0.053135900132647365	-0.25944474321578176	-0.15594371353628775	-0.23270294772465072	-0.041670422545112946	0.13822053944998897	-0.04462610784638321	-0.01603297414224545	-0.24578508067472474	-0.11703764505223722	-0.06750847850387116	0.046412515805468436	-0.6218626493269057	0.0849128018798279	-0.32685923882494083	0.055016452458228476	-0.31987688868287595	-0.03226379898970171	-0.38784546161514494	-0.07109744559836104	-1.0
0.348433280268579	0.7216480452940996	-0.435366340372621	0.768476977952874	-0.14497127829383855	0.04812451942305071	-0.2610546103894649	0.28417889690719644	-0.3414086262713167	0.6687079661179887	-0.3801373496276897	0.5158686993356775	-0.1890325316436665	0.528244095717605	-0.513553580595573	-0.30014129099215214	-0.2901362295212531	0.47362118123758956	-0.2850183265484165	0.5508326980282954	0.04733825557539346	1.0574179830079742	-0.45124786457531657	-0.1465561263379206	-0.5377894154969283	-0.03451382022118904	-0.2434493259701436	-0.08794695952217728	-0.009626232122269566	-0.12936355294865473	-0.8556748942226593	0.27290928743450843	-0.17116809371688235	1.0
0.348433280268579	0.6850684735453838	-0.10066090293879827	0.5493948712672995	-0.18380616762616525	0.635011659820162	-0.14161403864699076	0.569084754370818	-0.37533105564598646	0.38160651873172396	-0.2217927079039141	0.6319480400565456	-0.01832107710574259	0.6550432262109607	0.05387095077988393	0.39751313055658827	0.5204411055996968	0.5155800693159699	0.2918853023124787	0.6076673944550973	0.2276341390873951	0.5366741540204085	0.3651682945857318	0.6047427727103143	0.5877800619749527	0.2020863356703857	0.4013129714266427	0.5117421637062314	0.10877692847256765	0.4462068136376431	0.32845141013018275	0.4579957247081746	0.3341886792816502	-1.0
0.348433280268579	-0.4999647815219247	1.0876409486418626	-2.6762727491148457	-0.005365610095256084	-1.456190485602172	-1.6983221826742467	0.30576506786295254	-0.35070159197554285	0.6135624513399274	0.505390487619729	-1.7271891212689983	0.4328015468883231	-1.0617151441209915	-1.5463964390883624	0.1334236691142152	0.3192734260460656	0.3009884999516917	0.16117861450414628	-1.4040279684657166	0.8529008042459104	-1.3915674639866442	-0.7946283128110951	-0.12933045625581827	1.5234602790093434	-0.04254534404368107	0.8339098196503923	0.33558804846225465	0.8295063903751074	-1.579591998990243	-0.5759202531478453	-0.1819320101265227	-1.2249034653580637	1.0
0.348433280268579	0.45784454408540165	-0.2619792142843258	0.768476977952874	-0.3060480548641831	0.9145310927517455	-0.3620146814968534	0.7226961337796662	-0.3707363153646096	0.6386738314177233	-0.4441916429630361	0.9644287584801419	-0.3364927461076129	1.006049481225353	-0.5923576882758161	0.7890292409609704	0.11479965375300194	0.8324784092311164	-0.026537410938669213	1.089243328408403	-0.23878893441229915	1.0574179830079742	-0.24542084703002864	0.7761165497381843	0.21022695972986621	0.8892084184453684	-0.13123996672759444	0.7716955564784135	-0.23413092623715573	1.1346097196640303	-0.2969650781833031	1.2466248922220564	-0.9765443675169047	-1.0
0.348433280268579	-0.4124394035753274	-0.38938234134331645	-0.03707789212339041	-0.5679390740829124	-0.7486003859477162	-1.523228573639433	-0.32862741469953505	-0.4505854505247537	-0.32926057476568177	-0.42417594119094837	-0.17687323419540543	0.3996548704382141	0.02988332249377917	-1.0690275029050214	-0.2948264460201864	-0.029358085147490824	0.006796570505790742	0.15159024198152762	-0.3439073393917355	0.9327187910509878	0.4241194456655346	0.419677045381094	-0.11922011321265469	0.462467329744736	-0.25347954337207507	-0.0013334636940736892	-0.05737648226660861	-0.05252421371640307	-0.39470138680512806	-0.7016704225415497	-0.11199769376535487	-0.6530039878841385	1.0
0.348433280268579	0.7216480452940996	-2.198025807850633	0.768476977952874	1.3883005638734693	-0.1209978485495167	-0.3383804096128571	0.21880815046295773	-0.37533105564598646	0.9309112935545066	-0.31486875689262117	0.08374194674639972	-0.03631093996541714	0.42718521939408344	-0.2790638418287172	0.9832965469637074	0.005577638739315773	0.2700949893695914	0.0463496542332688	0.31464274174205115	0.1298232840703257	0.977637825744941	0.10686402618764658	1.0454256188810824	1.7008438683850406	0.7377346551458097	0.12427620195810006	0.982419699472146	-1.9163981428604064	1.1346097196640303	0.8535836495381297	0.16208734611040027	-0.2730348816734283	-1.0
0.348433280268579	0.19468490772596578	1.789810034954163	-2.625533078930215	-0.7692850447958431	-0.44062286225151787	-0.5042626140647299	-0.11744632958526191	-0.6710088018610767	-2.0420237498383313	-0.05456344223883761	-0.10859694976141719	-0.1890325316436665	-0.08966006293263287	-0.31146375635319745	-1.2381142057702357	1.038691301607789	-0.19394728655822935	0.09228509684162889	0.18997096616496945	0.07599929054680503	-0.3247690949962557	-0.38825238037503385	-1.677009304496805	-0.06135288899788628	-0.5679311608570321	-0.8033854989614397	1.0808434203290964	0.055016452458228476	-1.7859463994323135	-0.08545754408289837	-0.16758110520747757	0.019949738095797875	1.0
0.348433280268579	-0.41014563504983037	-0.00612941603445102	-0.03416912591310975	-0.4782298277685057	-0.3135778141952022	-0.22953583771422503	-0.35256377261204774	-0.5046874824865516	0.0053090227888721855	-0.3137758874328712	-0.17564999100422604	0.021766570054004588	0.30297852212760606	-0.10989827327642383	0.0900137005779459	-0.45469497971629197	-0.008346366617008978	-0.39577656930969135	-0.005526595511157772	0.14501382586906442	-0.18655536308921716	0.46497759550221357	-0.0005274558429125554	-0.22906673901714228	-0.1969484795586896	-0.05662793457183157	0.06647046825339156	-0.10926152576967339	0.40446630906452735	-0.6019516496652271	-0.030720606093005795	-0.16460363026124425	-1.0
0.348433280268579	0.7216480452940996	2.1679132968295542	-1.157858260643578	-0.251848718549229	-1.118189676149305	-0.22953583771422503	-1.0108728636168232	-0.37533105564598646	0.0022345226094958896	-2.1169700193736896	-1.4740743525257407	0.7314858841310634	-1.9927208092435116	0.4687995931594727	0.4288674751320571	2.023201369386193	-0.5746794226657901	0.0463496542332688	-0.5529033467375626	-0.01603297414224545	0.4276357436571694	0.4944248516790184	-2.4170206287776725	-1.8292018158213401	0.8892084184453684	-1.6940871156261728	1.0808434203290964	2.0264310477768634	-0.6177204471334423	0.007397519749140664	-0.6693837752071998	-0.030962273265355802	1.0
0.348433280268579	0.6254103711059215	0.04895156553592457	0.6454612096161044	0.031317822021681506	0.7315049147198949	0.13876650168552795	0.6654819185382886	-1.4093959832953173	0.7536032687589163	0.9272380990832233	0.6093180410197264	0.5056311491740021	0.5804302367699151	0.6745379580124943	0.45289770407542684	0.8306695273504566	0.9519589015030903	1.201237291957608	0.321671129511676	0.8360288665992197	0.1745783924384381	0.9540754461602858	0.01430912632830515	1.010648989595134	-0.3839239061315822	0.9135287597717078	0.9126884060734938	2.0264310477768634	-0.2075875715944939	0.7799547706994527	-0.3123930402917808	0.7642786400200984	-1.0
0.348433280268579	-0.0864023405301177	0.8143004433117736	0.43732068708575783	1.498024881858314	0.4266984354231823	1.1302328609395518	0.6482801299724482	-0.6026672144326692	0.8831232531941438	-0.15225382894648906	0.8972147641858621	-1.923809779530414	0.8827478346120464	1.7768778684960942	0.927782343079699	-0.09765712295966668	0.8432399685591464	0.3962191425585986	1.0643483848131905	-1.3610336941694983	0.8363224536283002	-1.5191523250374335	-0.1905984426081399	-0.4518646236188148	0.8892084184453684	0.43750836428307427	0.43670711856528766	0.8963570593023623	0.9200719373430157	1.5869670610851307	0.9013409702646302	1.4406322021220102	1.0
0.348433280268579	0.6387906875046542	0.12912297775573817	0.768476977952874	-0.29353048561101003	0.8802390933803848	-0.18040193644196265	0.9043122619673456	-0.5681445712374593	0.9123398907368873	-0.3687431735936297	0.9319162420830046	-0.2516833926262901	1.006049481225353	-0.27213816893305953	1.0014772056787855	-0.09711282720378452	0.9258625198933657	0.07638807680412839	1.050160237539929	-0.19545917014668573	1.0224042798931587	0.008023010290518206	0.8994315728485509	-0.1685077807257834	0.8053430138931154	-0.0007508416762639238	0.9239567048571165	0.08078284121904304	1.1346097196640303	-0.20313505568020107	1.1152633379831067	-0.17824573998338455	-1.0
0.348433280268579	-1.2904296086506648	-0.10066090293879827	-1.8064938621837756	1.6037939956694132	-1.118189676149305	-0.22953583771422503	0.3492534012980625	-2.4450338850950293	0.8789824523745212	0.3214038902384861	-1.0643522647012227	-1.387250484002551	-0.991826825886328	1.2770278048375743	0.9067660201265294	0.3377190044398498	-0.5746794226657901	0.0463496542332688	-0.5529033467375626	-0.01603297414224545	-0.9004799595700359	-1.7896076211293648	-0.6857975049482951	0.14019520178382647	0.8892084184453684	-1.6940871156261728	-0.658091577143526	0.055016452458228476	-0.5397943246159588	1.2140258702301165	-0.6693837752071998	-0.030962273265355802	1.0
0.348433280268579	0.6599376236476138	-0.08078819294882748	0.768476977952874	-0.23352873438182478	0.8872519800330935	-0.24420870138183215	0.9219682883483574	-0.4341934041155172	0.9277123916337683	-0.38481240231662023	0.9644287584801419	-0.21475257179512472	1.006049481225353	-0.21179523979171458	1.0014772056787855	-0.016395782516667602	1.0001380668156514	0.04683196673440656	1.089243328408403	-0.06651350235891909	1.0574179830079742	0.01892096325343631	0.9765056263214348	0.051040598796840586	0.8734557678563262	0.06337399415892321	1.0290231574044122	0.0061647987862327005	1.1346097196640303	-0.06777179378981575	1.2163519552766742	-0.11888759486009073	-1.0
0.348433280268579	-1.2904296086506648	-0.10066090293879827	0.7476532940236463	-0.7452278413874012	-0.7336192338809154	-0.3334766347304982	-1.0108728636168232	-0.37533105564598646	0.8108280697854575	-0.16609684210332223	0.9644287584801419	-0.5937538558208214	1.006049481225353	-0.0018839931624449679	1.0014772056787855	-0.22153480517803165	-0.5746794226657901	0.0463496542332688	1.089243328408403	-0.4234525818511646	1.0574179830079742	-0.6812440356428949	-0.6857975049482951	0.14019520178382647	0.8892084184453684	-0.1932527977482212	-0.658091577143526	0.055016452458228476	1.1346097196640303	-0.49852803383886535	-0.11529322867333319	-0.36615617922816346	1.0
0.348433280268579	-0.00024517538820294156	-0.06883280691604828	-0.5000918300724336	-0.30485280085563354	-0.045909143346311826	-0.16288296029361393	-0.6255212005896377	-0.1229307955946757	-0.07651177967267916	-0.21754266000488634	-0.2917937129456826	-0.09032100067685846	-0.07896819335195676	-0.15540671694095012	-0.02608649522734326	0.0072911624152410814	-0.06767086157538987	0.18751287706626785	-0.11233181526265146	0.21965234040688736	-0.2081507403774644	0.21935596225958007	-0.3057767170365084	0.33232957482138653	-0.6762791331966882	0.22931202760636654	-0.3553429940835424	0.16352311178456616	-0.2758057849879195	0.007397519749140664	-0.3422636154170029	0.12549433619687075	-1.0
0.348433280268579	0.7216480452940996	2.1679132968295542	0.768476977952874	-2.425037825002879	-1.118189676149305	-0.22953583771422503	-1.0108728636168232	-0.37533105564598646	0.9309112935545066	1.710056445437472	0.9644287584801419	-2.212639152529441	1.006049481225353	2.0293481397333797	1.0014772056787855	-2.0086190445557106	-0.5746794226657901	0.0463496542332688	-0.5529033467375626	-0.01603297414224545	1.0574179830079742	-0.41840211784038916	-0.6857975049482951	0.14019520178382647	0.8892084184453684	-1.6940871156261728	1.0808434203290964	2.0264310477768634	1.1346097196640303	-1.9425198223768363	-0.6693837752071998	-0.030962273265355802	1.0
0.348433280268579	-0.5923593873910682	0.36230971974992715	-0.25365576299878956	0.2803652936212698	-0.2885143671146522	0.16291999679236224	-0.08385248073279974	0.5539241207200447	-0.30222985353544296	0.8840090404531129	-0.44801474470341246	0.9260151885968128	-0.5279346766908798	0.959255210934293	-0.7181019958911932	1.1180980046603748	-0.901012116226609	1.1094049917409787	-1.0220810732935164	0.8516832417353245	-1.075100644739519	0.7289396861702457	-1.7457215502815928	0.5823051382660103	-1.9543972104847025	0.3977990323817276	-1.687262866047723	0.4171061711804022	-1.2256738752021574	0.007397519749140664	-1.1777200347628558	-0.5546225665180452	-1.0
0.348433280268579	-1.2904296086506648	-0.10066090293879827	0.768476977952874	-2.425037825002879	-1.118189676149305	-0.22953583771422503	-1.0108728636168232	-0.37533105564598646	0.9309112935545066	1.710056445437472	0.9644287584801419	-0.7018549215085395	1.006049481225353	0.3533789940813678	1.0014772056787855	-2.0086190445557106	-0.5746794226657901	0.0463496542332688	-0.5529033467375626	-0.01603297414224545	1.0574179830079742	2.007588533197504	-0.6857975049482951	0.14019520178382647	0.8892084184453684	-1.6940871156261728	-0.658091577143526	0.055016452458228476	1.1346097196640303	-1.9425198223768363	-0.6693837752071998	-0.030962273265355802	1.0
0.348433280268579	0.5145247715970255	0.7667284423426314	0.598497156499123	0.5630971963708896	0.3914104028750602	1.071349101371776	-0.11053401500656597	1.2378160266548919	-0.5064975128519226	1.486847977445202	-0.6806079993841206	1.5518560082381565	-0.843751335122674	1.6438044501760607	-1.2265446956788224	1.3709939401248807	-1.3742009180617596	0.9684154014083892	-1.7603573755056399	0.7229115114490702	-2.028116918340218	0.2765227503629711	-1.9714903578601821	-0.10597942541681936	-2.3685056827429474	-0.31274493221339245	-1.6170620601997532	-0.7857327300073098	-1.3908134701211514	-0.9818930437784736	-1.2188184206792134	-1.24160328932827	-1.0
0.348433280268579	-3.3025072625954293	0.5369218759060973	-0.7297880439226746	0.0748467998239481	-2.6568170077535775	-1.5945929210450556	-1.6175568394538526	1.0991666341101005	-2.623424173932522	1.710056445437472	-1.9600720914423542	0.4987306505967816	-1.7410860479789327	-0.2125162088944171	-2.207506280306373	-1.666055423085137	-1.536199963458891	-1.0002298882355751	-0.6280315571254905	-1.620258550589959	0.9598573000513917	-1.6779320822306114	-2.4170206287776725	-0.7093435897005141	0.39228213169867365	0.2936735536362889	-2.3970265746161483	0.1581017216474399	-0.2970265033078369	0.0583683590723137	-1.439638419600435	-1.0624811057195407	1.0
0.348433280268579	-0.7538688606732145	-0.32751832291563354	-0.13048588784293244	-0.251848718549229	-0.44062286225151787	-0.48593595734752215	-0.2867190388824128	-0.13385882653416667	0.16081119949142972	-0.2800386024439226	0.5084004777474241	-0.020405391925254944	0.5458542338504833	-0.3010643232354277	0.24529467425583645	0.4104732038094315	0.09159382030748722	0.014189056657403085	-0.03288475911908958	0.37049480699614373	0.5598286445690975	0.10899045603406964	-0.2529917239909507	0.4027749061411233	-0.15423008473471064	0.22563422611894243	0.03748242184552302	0.12072370092019857	0.20003947180593412	0.07238826476219948	0.12895955625054836	-0.1378753588620666	-1.0
0.348433280268579	-1.8269903566281152	0.8067687769685428	-1.6838055708375674	0.012389344904470226	-1.4795667744445338	-0.3149961340954125	-0.8885841439845799	-0.5177059132837861	-0.7669769875867094	-0.26166220486145986	-0.6593461012848046	-0.1338690151583203	-0.5522636654354313	-0.1590334100030295	-0.6204093119400294	-0.010509324712312421	-0.567163920609068	0.04339790172630572	-0.5506371843258612	-0.01143329354669862	-0.603103984607682	0.11092702607277634	-0.6869920489037373	0.13921050327502388	-1.0504045846864405	0.12582379169290725	-0.6576394540441831	0.05511502318799441	-0.6177204471334423	0.007690007350459561	-0.6695370559005942	-0.03091950803111712	1.0
0.348433280268579	0.7216480452940996	-0.9590440086471475	0.09165909187201038	0.394240402799441	0.20033465059836128	-0.6972982700220567	0.6971798182491658	0.016236022657477915	0.9309112935545066	-0.8607570520377389	0.18140825837898827	-0.1890325316436665	0.4256205555530089	-0.27349271694419763	-0.09338085854616615	-0.4285889425360181	0.5739611289097837	-0.29447165157071664	0.4678878694666726	0.08842615871040423	0.653972547401733	0.36556700018193616	-0.0775322603908433	-0.44530653155018957	0.13321698888331698	-0.2769136781180919	0.3588028306785141	-0.3989411864057936	0.6610074454836773	-1.152003832705544	0.3145058356043976	-0.5510730520762344	-1.0
0.348433280268579	0.6116075183998604	-0.18042397180265354	-3.08419349924003	-0.9734126975650343	-3.1509104450503562	-0.2595930931696247	0.9100791072730003	-0.35107413848484365	0.8128895843566001	-0.353301332893829	-2.2546322709393882	0.14296037057885363	-2.0619188346071127	-0.16394910843054675	0.925530015484872	-0.06358824046185758	0.899446329685483	-0.0063960408911564294	-2.182224856350638	0.2104529792157937	-2.1496945800321168	0.7690570635407094	0.9710349612501341	0.1324948594449903	0.5408071229667858	0.3770977438114244	0.9110190284759202	-0.07590519081688207	-2.370050613930915	-0.35821198189948	-2.585392442636456	-0.7659897367427424	1.0
0.348433280268579	0.6251085594578297	-0.0495272404760196	0.6482158690072974	-0.27949168398331947	0.7829327501730915	-0.20619002317624988	0.898999654476862	-0.41121970270863284	0.8764588741926055	-0.3032519593019454	0.8946556106674736	-0.25103583850760663	0.9333386321401238	-0.16425497411048115	0.9930512319427423	-0.04631188998811652	1.02066977881742	0.08092181431482329	0.9838831977310379	-0.11210445414419208	0.9548316477331592	0.06399368160529624	0.9943891611905924	0.0525373405302205	0.8157801148991556	0.09661986305019285	1.0356137210448335	0.09263104293690802	1.0545983242480577	-0.059094661617355146	1.1668806114836507	-0.013663736015807998	-1.0
0.348433280268579	0.7216480452940996	-0.2260903704439905	0.768476977952874	-2.425037825002879	-0.1018292916987798	-0.44320580915692837	-0.29769974432742696	-0.8352604184061526	0.9309112935545066	-0.8341436568604939	-0.37684130534294663	-0.4138754632902849	1.006049481225353	-0.9126427502642729	1.0014772056787855	-0.7759504302991828	1.0243635681261494	-0.7805654827173948	-0.5529033467375626	-0.4991927005652319	1.0574179830079742	-0.8466309141446019	1.0454256188810824	-0.40686390176653675	0.8892084184453684	-0.9128638174955057	1.0808434203290964	-0.492603093829382	1.1346097196640303	-1.2240922768439413	1.2466248922220564	-1.4408251330291808	1.0
0.348433280268579	-0.6660014295254466	-0.3353449039048343	-0.6928794607511665	-0.4766651316118591	-0.6976197490636779	-0.3621685254147313	-0.8646280366018422	-0.48773661631336396	-0.7814075895847067	-0.38843506219245816	-0.6176270703435275	-0.23725507741937454	-0.5165678540807205	-0.18778478391686368	-0.6143490923683368	-0.010710915733009519	-0.5734321691329723	0.03625967670946689	-0.5529526111378169	-0.021811564470264368	-0.6016775618374905	0.10583878322597834	-0.6863341841166821	0.13842274446798183	-1.0512581765902802	0.12573275700262448	-0.6584045854430711	0.054543312955352	-0.6179307267534581	0.007163529668085548	-0.6695370559005942	-0.031090568968071854	-1.0
0.348433280268579	-0.027951484683022467	-0.27858517742663014	0.2396786916057618	-0.251848718549229	0.1173793160195096	-0.380360568703796	0.2283076456411084	-0.6188315935306664	0.3733604604471541	-0.551879761395067	0.42792395201193584	-0.4667725403602391	0.46464511253039786	-0.3696000830893014	0.2707184296247825	-0.22988067343489138	0.30322716013880036	-0.3697702792483434	0.4130730134503003	-0.39498481077032227	0.5045464690685384	-0.3377306855417148	0.09494949943627756	-0.36180409800373053	-0.03404822463727664	-0.3225220579497625	0.33071903046933127	-0.5634754485310869	0.13818221691798335	-0.4131801517740113	0.2322707435983339	-0.6179364958084173	1.0
0.348433280268579	-0.7874101951644737	0.2774423589365931	-0.2588953948477719	0.32767562046876575	-0.7312409505813012	0.23134207926856948	-0.857498477850673	0.03734699151785818	-0.827240745437952	-0.011779626721958569	-0.6831993435128033	0.017132510892176163	-0.584461992910093	-0.017395752644832698	-0.6799258533486585	0.07700133737229659	-0.6263285112683697	0.07590576430299062	-0.5935300554806737	-0.009133453248925203	-0.629841118393131	0.10380728328341347	-0.7047890226167033	0.12958015185893462	-1.0628204669241095	0.11593742432819781	-0.6632040460360955	0.04476509656257158	-0.6192800209818922	-0.0005581430067333219	-0.6689047730403426	-0.037184614847084366	-1.0
0.348433280268579	-2.6108555690519166	0.2538038157750068	-1.0374623082313	-0.251848718549229	-1.118189676149305	-0.10934527687209594	0.22346902543602135	-0.24597462880542129	-0.5130374901120986	-0.3137758874328712	-0.6953995848143033	0.0006805890643748222	-0.43206066682111527	-0.15540671694095012	-0.3657180519724739	-0.3076948074239701	0.12490188580568334	-0.6771190974733684	-0.5529033467375626	-0.19721787155086537	-0.6012131451216143	0.10899045603406964	-0.631696782328627	-0.7829596502185955	-0.9901487562017546	0.12660669002933914	-1.9079511065769734	0.11662315856193581	-0.6724807648458634	0.007397519749140664	-0.6693837752071998	0.16949976222847693	1.0
0.348433280268579	0.7216480452940996	-0.12518419003829415	0.768476977952874	-0.3105900200966712	0.9145310927517455	-0.3542647941337529	0.8679929862238547	-0.40890163553965	0.9117001103527393	-0.37940876998785644	0.9470297336161294	-0.014010795003255905	1.006049481225353	-0.2971099169448472	0.9226457398598419	0.19253315133380183	0.9897922586652276	0.03591241170864771	1.089243328408403	0.10931798528093417	1.0574179830079742	0.19108583689061653	1.0079965749438913	0.3211630937315652	0.8611950841466283	0.1493835695380896	1.0808434203290964	-0.008916522867954859	1.1346097196640303	0.06010378550680582	1.2466248922220564	-0.1812179237629731	-1.0
0.348433280268579	0.4252891276445752	0.02243193314063255	0.768476977952874	-0.07649408954948406	0.9145310927517455	1.6935131357598403	0.7956704262604705	-0.39137125257421657	0.6416061581784	-0.23533214621081666	0.9644287584801419	0.3604373741254478	1.006049481225353	2.0293481397333797	0.7000055876805433	0.10105114614146005	0.8756205891226829	0.27068284476246285	1.089243328408403	0.9632351593718637	1.0574179830079742	-1.7896076211293648	0.7099145774829491	0.21652903018620273	0.8892084184453684	1.430460145073421	0.8112389383209411	0.19256204877360963	1.1346097196640303	1.71000684537328	1.2466248922220564	2.1072994386688597	1.0
0.348433280268579	0.5279654503253766	-0.13704883310308263	0.768476977952874	-0.0775372203205818	0.9145310927517455	-0.19869013217970102	0.8267758418646021	-0.3642581455084341	0.8168704400801855	-0.3462381580521115	0.9644287584801419	-0.1890325316436665	1.006049481225353	-0.015210997788158367	1.0014772056787855	0.10431692067675298	0.8875494498339909	0.12888296942796199	1.036546841602969	0.025306172050505272	1.0396706299369873	0.07853694287636816	0.9806259373561488	0.24551855428535077	0.830504575240391	0.2076639782571225	0.8669718049899385	0.07611058862813787	1.1346097196640303	0.18466450532181322	1.2056414668257447	0.10624998078946282	-1.0
0.348433280268579	-1.7029055277093414	0.5515541794946031	-0.7148011557663942	-0.03452980790386406	-0.5439460589347583	0.38103221136379073	-0.3739524488655554	0.34906493466117844	-0.20141112800017336	-1.0143659261025977	-0.49622018361896997	0.3674592890999215	-0.6736631716929219	0.3033918029606591	-0.7606855708495045	0.4810300610534147	-1.1213442499278305	0.6522884956626571	-1.3411337508076262	-0.17064408659760114	-0.10514974732061694	0.7388693541138106	-1.689906916769334	-0.3324600824414135	-0.42629310426762673	-0.3918358711310678	-1.4753910259556584	0.419728152592176	-1.0926720155422294	-0.6015226678499594	0.10554593033456285	0.034254708948637774	1.0
0.348433280268579	-0.0831830162838062	-0.02504932486051908	0.06214763601671273	-0.10696220082196424	0.3047148620814302	-0.1013261626527091	0.3715900521223626	-0.37533105564598646	0.2792772006227723	-0.3137758874328712	0.6425226555381889	-0.1890325316436665	0.5969819258338314	-0.15540671694095012	0.515363336291671	0.20888218311233628	0.49135456800547206	0.23927465468837206	0.6513320745472285	-0.080447828868958	0.6704095818814972	0.10899045603406964	0.41063803606656446	0.4027749061411233	0.2282954870814646	0.3117348361883916	0.38526942134004744	0.3178651604520621	0.4336776529450411	0.3323902431612773	0.544081994135771	0.32542180626271994	-1.0
0.348433280268579	-1.1724011334702649	-0.11967155473285705	-1.028716746248072	-0.23363739383714746	-1.118189676149305	-0.25101629474793036	-0.9998329097611346	-0.45627713330573855	-0.8164711089714662	-0.46641332197795243	-0.6540990318068507	-0.08163972827325848	-0.42937619454476184	-0.22863969973667367	-0.6189023589449294	0.19874215477127238	-0.6774179348241721	0.19185368957650767	-0.6308888923402445	0.03255356794685006	-0.5548875777129548	0.09837729278272604	-0.6712898551706048	0.15120413111223935	-0.8502760828680177	0.11134927593794594	-0.6046541046711923	0.04951620573728948	-0.5394088119792633	0.007397519749140664	-0.5783925235909845	-0.10263680584939071	1.0
0.348433280268579	0.614062253137673	0.5507148070406888	0.2397750083676916	1.2095774917587212	-0.1513463696292094	1.3561141933638154	-0.9858502848419439	1.468960438647761	-1.288255827248357	1.3958564757593515	-1.4119464746579435	0.9457858252828669	-1.6919371955592966	0.7565755028806155	-1.695725598615619	0.1525979701337073	-1.6208692898213244	-0.3303364091553203	-1.4146198145204083	-0.8663940926467016	-1.1129174344608737	-0.9369282386944947	-0.7571065854188271	-1.1358165138629133	-0.7387271408889627	-0.9006287551215006	-0.018998186872387773	-0.7710259771262328	0.18938530439180554	-0.4320163532989482	0.2958247510969623	-0.1588303236390219	-1.0
0.348433280268579	-1.1805701687452808	-0.06806149168812704	-1.2076732899136824	-0.15192548343449025	-1.088979478700197	-0.14111404591388751	-1.1641090030913996	-0.3574902172561357	-0.8156180684592694	-0.4475309663122721	-0.70523381625918	-0.10181508628348965	-0.6557615765700395	-0.2558617452508358	-0.7725629530581962	0.16949129766812387	-0.6390089221853498	0.14613046446864822	-0.5198797771003771	0.028398394299612387	-0.6631796040685357	0.08717556412746177	-0.6310735420040484	0.12321899949206994	-1.0340505398015114	0.15799545123884012	-0.613122718108884	0.07766800615843959	-0.5724051890200598	0.02980207001016814	-0.7574818537355971	-0.04325727810897754	1.0
0.348433280268579	0.1665963036768969	-0.12525224726428721	0.3775079779273379	-0.22829134863527148	0.5079869389715355	-0.2257474312364811	0.5496315261993451	-0.35289547697475887	0.5474695833220062	-0.33371063591164407	0.696441927780966	-0.12324508039867	0.7778386580521552	-0.11881207309165509	0.67900546852302	-0.008594210015690018	0.6903714586394368	-0.010678975901259722	0.6944876891700645	0.04871042919843475	0.6390780398711293	0.2137361119511763	0.5712609174954543	0.1110875138636221	0.4632078589813564	0.13774933611995085	0.6302679731339653	-0.04404713095653294	0.8359425660350689	0.06503707638238454	0.844550473362027	-0.014112770975314184	-1.0
0.348433280268579	-1.2129243774207126	-0.04240391748874697	-1.1496135458223855	-0.251848718549229	-1.077596242394351	-0.26793912571450207	-0.9686089973356539	-0.47867131792037715	-0.9324490752755681	-0.33976189458692635	-0.6221337557847149	-0.23521123473227992	-0.5279346766908798	-0.22708852378843486	-0.6951898288474139	-0.05022275578964017	-0.6020550386681481	0.11514670939555861	-0.5177614078894389	-0.007761279625883923	-0.5160258503808786	0.06566444791320007	-0.5968818853084181	0.17670782249022626	-0.97329031610092	0.1551733758400741	-0.6233650452439977	0.06907263852285035	-0.6627202858168014	-0.02875394777387495	-0.6967252188914154	0.011738813121970487	1.0
0.348433280268579	-0.3429422414080753	0.4154624132504996	-0.34247908085047196	0.4782993574370682	-0.5965731996416065	0.6862008529643902	-0.9742968447604093	0.6485716311107494	-0.8838613094350203	0.7784459459705958	-1.1943862349846248	0.4426767471982457	-1.1610099386629094	0.5555125134208769	-1.4548075649473653	0.14594546645070314	-1.3742009180617596	-0.1782150462964714	-0.7961873766604374	-0.2972319349204236	-0.8469393467540127	-0.6142804814613407	-1.088826248175774	0.14541410388048015	-0.9814382388193901	-0.45126331694766375	-0.3820704249946966	-0.372642515704243	-0.18195098125424686	-0.46719286215090083	-0.15742625927010256	0.05955034500081954	-1.0
0.348433280268579	-1.115459335863628	-0.08509848392838737	-0.8889611246878995	-0.3413623778440549	-0.9042254880147805	-0.38795661214901855	-0.7623060313669177	-0.5031972964493483	-0.43144771945593385	-0.33692852932090794	-0.4462120705269375	-0.03159593653875329	-0.3032826967640475	-0.4503704701405514	-0.14798764987398536	-0.08957332302971316	-0.2709731874246771	0.18762863206654093	-0.36126482974802837	-0.01603297414224545	-0.4152308367244435	0.10464266643736538	-0.42433087655634416	-0.06259360911897754	-0.8865149391492133	0.15160481598098932	-0.4631047958769208	-0.07580662008711615	-0.4493039948025373	-0.13539492721474464	-0.4457855637182056	-0.17775393978963971	1.0
0.348433280268579	0.6076236046450498	0.7744189088798461	-0.2281510844397725	1.150597139409569	-0.6796911518819705	1.261096343584462	-2.115677977464906	0.9678853836381477	-2.155584768024542	0.5372051318924508	-1.8691658079715465	-0.1890325316436665	-1.4898347827538327	-0.8344066788467651	-1.2409822775996198	-1.2457381449316933	-0.7793089541974345	-1.290369796420005	0.26667563736103744	-1.2455778459434614	0.5843929715766968	-0.6060215798256796	0.5928319576183682	0.032193469338359135	0.11511696055871541	0.6798062959397099	0.13348902305598648	1.247958852377441	-0.5696715539598557	1.0696929885659516	-1.082705164945039	1.0479404387252913	-1.0
0.348433280268579	-1.2506910749852556	-0.08466745483043138	-1.0790711493849832	-0.2702338983898269	-1.075177304679359	-0.20784384529343758	-0.9885954612031976	-0.2848436479424743	-0.8412448271798508	-0.310922283843524	-0.6133135285641054	-0.2518250450897521	-0.5582308638097254	-0.022901334883652015	-0.6851758831380393	0.06131755596206259	-0.6130244735849808	0.038188926714017926	-0.481108694100181	-0.06510267595776396	-0.5707938502317176	0.10899045603406964	-0.6857975049482951	0.11520355363041691	-1.0151939186530519	0.10606926390154496	-0.6482839837577804	0.02443981208483645	-0.6473873968573236	-0.039361498115040264	-0.6558759141018236	-0.030962273265355802	1.0
0.348433280268579	0.4346452887354184	-0.098959472288972	0.4203304102813372	-0.3751989322315382	0.45759579111047827	-0.3099577457849104	0.6543432173314758	-0.18829201094867645	0.686692903583473	-0.07194816197819386	0.772105957277472	-0.3129582011067114	0.6738191923038555	-0.07872182147168115	0.7376632087623984	-0.1297100952505048	0.7616408047390336	-0.2274109214125227	0.8942384107348198	0.007062060780773304	0.9000968205048826	0.15151905296253057	0.6937449535063827	0.10194951170193414	0.54744186003754	0.0596415718573294	0.8743448893792225	-0.07160750699908745	0.677882384989937	-0.030469875034945804	0.8459683197759247	-0.22738299412363283	-1.0
0.348433280268579	0.7216480452940996	-2.3692351027071505	0.768476977952874	1.9213403879044204	-3.1509104450503562	1.6935131357598403	0.9640741588677281	-2.4450338850950293	0.9309112935545066	-2.3376082203032147	-2.2546322709393882	-2.212639152529441	-2.0619188346071127	2.0293481397333797	1.0014772056787855	2.023201369386193	1.0243635681261494	1.9755996587843012	-2.1950500218835285	1.9166059315497006	1.0574179830079742	-1.7896076211293648	1.0454256188810824	-1.8292018158213401	0.8892084184453684	1.947300495684851	1.0808434203290964	2.0264310477768634	-2.370050613930915	1.9573148618751175	-2.585392442636456	2.1072994386688597	1.0
0.348433280268579	0.42404163949912954	0.7897998419542754	-0.40876427641057583	1.4091631792954247	-0.9381312704400501	1.6724172885208297	-1.8526940319508634	1.461406023320272	-2.200973631944351	0.6977355125357264	-2.1434459029832373	0.028869429293313657	-1.845627068340924	-0.833642014646929	-1.6888389854659682	-1.1067411361610464	-0.8826551026923177	-1.6140207771834862	-0.08581114645904402	-1.5717299876680342	0.47107529290288336	-0.5598856465506082	0.6613364566282968	-0.3191469586024026	0.3401548261164612	0.515197368970395	-0.0002524675996328821	1.2045483029885244	-0.27308967322938343	1.3004852051799825	-0.8842641472593908	1.3574752041448883	-1.0
0.348433280268579	0.7216480452940996	2.1679132968295542	0.768476977952874	0.8619106985082663	0.15226080441385154	-2.15258481118829	0.9640741588677281	1.6943717738030561	-0.8018272468454196	-0.250531127030673	0.9644287584801419	1.834574089242108	-0.5279346766908798	-0.15540671694095012	1.0014772056787855	-2.0086190445557106	1.0243635681261494	1.9755996587843012	1.089243328408403	1.9166059315497006	-0.08289091758111788	2.007588533197504	1.0454256188810824	2.1095922193889933	0.8892084184453684	1.947300495684851	1.0808434203290964	2.0264310477768634	-2.2714820420485573	1.9573148618751175	-0.6693837752071998	-0.030962273265355802	1.0
0.348433280268579	0.7216480452940996	1.1448317042180225	0.0508207848137656	1.9213403879044204	-1.0783280218711555	1.6935131357598403	-1.9789918940387503	1.5320449808893677	-2.3098073839588036	0.8767232440547795	-2.2546322709393882	0.04904478730354484	-2.001755975933638	-0.8836510533162045	-1.6673851600303502	-1.376167535322714	-0.9509182479692254	-1.6181107871931344	0.02667590078845455	-1.9486718798341915	0.634632908447742	-1.2684234629672302	0.9096457892791443	-0.2845840409434319	0.7509653296553256	0.524901666954539	0.6034883741728868	1.176021933794264	-0.20541468218766504	1.7661449656530868	-0.8948021949302519	1.8976642604308294	-1.0
0.348433280268579	-1.2904296086506648	-0.10066090293879827	-3.08419349924003	-2.425037825002879	-3.1509104450503562	1.6935131357598403	-1.0108728636168232	-0.37533105564598646	-2.623424173932522	1.710056445437472	0.9644287584801419	1.834574089242108	1.006049481225353	-2.34016157361528	-0.6189023589449294	0.0072911624152410814	-0.5746794226657901	0.0463496542332688	-2.1950500218835285	-1.9486718798341915	-2.2598442732512027	2.007588533197504	1.0454256188810824	1.0018063969860869	0.8892084184453684	-1.6940871156261728	-0.658091577143526	0.055016452458228476	-2.370050613930915	-1.9425198223768363	-2.585392442636456	2.1072994386688597	1.0
0.348433280268579	-0.3961818161314537	0.9075842144062484	-0.12351255427921315	1.7206029101412972	-1.5699008854144965	1.6935131357598403	-1.6691819546215987	1.464407092422973	-2.623424173932522	0.3608281440828004	-2.2546322709393882	-0.4138754632902849	-2.0619188346071127	-0.6409029411911197	-1.699160803292621	-1.560643478362626	0.3136849012985798	-1.8829003503177637	-0.9178211808884991	-1.519200862211327	0.6888369737150171	-0.31291600867318875	-0.10872890108224864	0.14019520178382647	0.7363378683940721	0.9462648343973938	0.34099613630439457	1.7179638060473568	-0.228317637467708	1.9573148618751175	-1.7338415504841975	2.1072994386688597	-1.0
-2.8699899137911906	-1.2904296086506648	-0.10066090293879827	-1.157858260643578	-0.251848718549229	-1.118189676149305	-0.22953583771422503	-1.0108728636168232	-0.37533105564598646	-0.8462564401890076	-0.3137758874328712	-0.6451017562296232	-0.1890325316436665	-0.5279346766908798	-0.15540671694095012	-0.6189023589449294	0.0072911624152410814	-0.5746794226657901	0.0463496542332688	-0.5529033467375626	-0.01603297414224545	-0.6012131451216143	0.10899045603406964	-0.6857975049482951	0.14019520178382647	0.8892084184453684	0.12660669002933914	-0.658091577143526	0.055016452458228476	-0.6177204471334423	0.007397519749140664	-0.6693837752071998	-0.030962273265355802	1.0
0.348433280268579	0.7216480452940996	-0.10066090293879827	0.768476977952874	-0.251848718549229	-0.1018292916987798	0.7319886490228076	0.47033740324659024	-0.37533105564598646	0.7745383046624149	-0.06901360509553185	0.7884587873069232	0.09852196918420202	0.8054350330530682	0.19913530120016015	0.5963823145228568	0.511268714157979	0.6246028204281644	1.0109746565087852	0.6787066596219118	-0.01603297414224545	1.0574179830079742	-0.36565906325678893	0.17981405696639366	1.1248937105864096	0.38372681284428	0.6070513714657156	0.6461096709609409	0.5478701012878873	0.6025146645159777	0.5743164877988473	0.6237879547008282	0.6167813471308761	-1.0
-2.8699899137911906	-3.3025072625954293	2.1679132968295542	0.768476977952874	1.9213403879044204	-1.118189676149305	-0.22953583771422503	0.9640741588677281	-2.4450338850950293	0.9309112935545066	-2.3376082203032147	0.9644287584801419	-2.212639152529441	-2.0619188346071127	-2.34016157361528	-0.6189023589449294	0.0072911624152410814	-2.173722413457729	-1.8829003503177637	-0.5529033467375626	-0.01603297414224545	-0.6012131451216143	0.10899045603406964	-2.4170206287776725	-1.8292018158213401	0.8892084184453684	-1.6940871156261728	1.0808434203290964	2.0264310477768634	-2.370050613930915	-1.9425198223768363	-0.6693837752071998	-0.030962273265355802	1.0
0.348433280268579	0.7216480452940996	-0.10066090293879827	0.768476977952874	-0.251848718549229	0.2369642788539583	-0.01586586627152163	0.9640741588677281	-0.6052957370260695	0.7334501866582648	-0.538643897938095	0.9644287584801419	-0.6387183949369034	0.6651675216532079	-0.15540671694095012	0.6413964588281037	0.0072911624152410814	1.0243635681261494	-0.16800931377239642	0.7243254942574667	-0.23076848295367755	0.5045464690685384	-0.10196277631955955	0.46835701501503596	0.14019520178382647	0.7019419946325305	0.029163157550656137	1.0808434203290964	0.274060328144082	0.9399083148311631	-0.20925779613447665	1.2466248922220564	-0.030962273265355802	-1.0
-2.8699899137911906	-1.2904296086506648	-0.10066090293879827	-1.157858260643578	-0.251848718549229	-1.118189676149305	-0.22953583771422503	-1.0108728636168232	-0.37533105564598646	-0.8462564401890076	-0.3137758874328712	-2.2546322709393882	-2.212639152529441	-0.5279346766908798	-0.15540671694095012	1.0014772056787855	1.5192238176434547	-0.5746794226657901	0.0463496542332688	-0.5529033467375626	-0.01603297414224545	-2.2598442732512027	2.007588533197504	-0.6857975049482951	0.14019520178382647	0.8892084184453684	-1.6940871156261728	-2.3970265746161483	-1.9163981428604064	1.1346097196640303	1.9573148618751175	-0.6693837752071998	-0.030962273265355802	1.0
0.348433280268579	0.7216480452940996	0.9305194995659064	0.768476977952874	-1.2396718268877356	0.9145310927517455	-0.05471145553569774	0.9640741588677281	-0.5634877398711989	0.9309112935545066	-0.3137758874328712	0.9644287584801419	-0.7409307653578437	1.006049481225353	-0.5526388449814769	1.0014772056787855	0.19055755933097032	1.0243635681261494	0.0463496542332688	1.089243328408403	-0.7188177858080647	1.0574179830079742	0.28159200722899747	1.0454256188810824	-0.03884268108665923	0.8892084184453684	0.03713779641942727	1.0808434203290964	0.9511229567603141	1.1346097196640303	-0.5244034369688769	1.2466248922220564	-0.4197410177292349	-1.0
0.348433280268579	-0.04050684924363762	-1.5442907807033872	-1.157858260643578	-0.251848718549229	-1.118189676149305	-0.22953583771422503	-0.33010862496639837	0.220494994895804	-0.08557533511477107	0.4834926217780719	-0.7670397880240349	0.8610978881987972	0.02988332249377917	0.5314583624488924	-1.4904721191647332	0.6716343711225182	-0.38085942175189913	-0.23865844893905522	-0.521801088710298	-1.0482360872832568	-1.5561866034535061	0.4469978717114758	-0.18085165642098056	-0.39691844682763056	-0.5510727207561976	-0.9216759755148786	0.09281533346510179	0.532926778655372	-0.2991117762063259	-0.03692410143738279	-0.3428000978438831	-0.9219117807769853	1.0
0.348433280268579	0.7216480452940996	0.16623685166394842	0.768476977952874	0.2594809463082502	0.9145310927517455	0.5622988076034561	0.9640741588677281	-0.25359113521779375	0.9309112935545066	0.1624116221681919	0.9644287584801419	0.04904478730354484	1.006049481225353	0.8727170710614228	1.0014772056787855	-0.1112846759587903	1.0243635681261494	-0.18062660880216017	1.089243328408403	0.66607260123267	1.0574179830079742	0.8907572002868853	1.0454256188810824	-0.09150435733742139	0.8892084184453684	0.49484201222316637	1.0808434203290964	0.17097505895487058	1.1346097196640303	0.6956013464790829	1.2466248922220564	0.4721493249356458	-1.0
0.348433280268579	-1.2904296086506648	-0.10066090293879827	-3.08419349924003	-1.6158725931059266	0.9145310927517455	0.7524498901005716	-0.8532918406927809	-0.8597243058502405	-2.623424173932522	-1.0457960422320742	-0.4396290907217746	-1.3838305888132543	1.006049481225353	-2.34016157361528	-0.6189023589449294	0.0072911624152410814	0.7521904606634533	-0.10758520362985807	-0.9634400155240541	1.9166059315497006	-0.318897540802677	-1.234172753655202	-0.6857975049482951	0.14019520178382647	-1.422260257704619	-0.7256418734599493	-1.04656965557891	-0.9097149939068988	0.6872047814772996	1.7706297755399765	-1.9637051103156853	0.9471855468589512	1.0
0.348433280268579	0.5539816143908823	0.5610141339076371	0.4474146837360033	-0.6140541469218589	0.3216474260863761	0.2512264056542913	0.7172057810571592	-0.5477993924239752	0.7828199063016597	-0.22944279412216398	0.6961683075934653	0.06391829596705527	0.5586323218859255	-0.15540671694095012	0.7989297601008212	0.09129414073972063	1.0243635681261494	0.20711405711250636	0.5418665771819984	-0.1770797741535553	0.6427602009755771	0.42542979755489924	0.75688266083244	-0.10597942541681936	0.5748538000403932	0.22679947015456195	1.0808434203290964	0.4657212551009597	0.6235075799142115	0.007397519749140664	0.6877826441929653	0.05813909227094296	-1.0
0.348433280268579	-0.9163843727823331	-0.4787641648141896	-1.157858260643578	-0.251848718549229	-1.118189676149305	-0.22953583771422503	-1.0108728636168232	-0.37533105564598646	-0.8462564401890076	-0.3137758874328712	-0.45939412544241054	-0.5749545503127925	-0.5279346766908798	-0.15540671694095012	-0.6189023589449294	0.0072911624152410814	-0.5746794226657901	0.0463496542332688	-0.5529033467375626	-0.01603297414224545	-0.6862677493720996	-0.015766423616339637	-0.5498445530339741	0.31692889014371417	-0.7150011659254175	-0.07179431397294199	-0.44072470245944817	0.24456796579811524	-0.5727907016567552	-0.0863545060602763	-0.3469769967388789	0.3870892740349027	1.0
0.348433280268579	0.7216480452940996	-0.28629832970584257	0.768476977952874	-0.4979841167461694	0.8992043781542316	-0.802642892788966	0.9640741588677281	-1.0598852664862572	0.8715894346021483	-1.0075658494641535	0.7356822817295899	-1.1454902010053276	0.8818581238004549	-1.2078031314009747	0.5653358420646665	-1.3075661109794927	0.5147645573906661	-1.1795729686586394	0.8010465869202862	-1.5295984595239498	0.37454296124574127	-1.3108761159726048	0.47469329164825147	-1.7562553502892448	-0.10489635265597375	-1.4331634863376812	0.0016777502475617285	-1.598862393992434	-0.1951109808068959	-1.7250260420361048	-0.1095068824976968	-1.947293802117919	-1.0
0.348433280268579	0.7216480452940996	2.1679132968295542	-3.08419349924003	1.9213403879044204	-3.1509104450503562	-1.8152050992820001	-0.32657346979615104	0.06040348103792048	-0.027817383768106902	-0.17174333431203048	-0.2780161317397671	-0.07364648212075967	0.010309684638768048	0.6015889933481385	0.5608473906706587	-0.07227681345390238	-0.2099856877558725	1.0702026316485018	-0.5529033467375626	-0.01603297414224545	-1.0958998790862642	-0.1991140399280125	1.0454256188810824	-1.17274270794301	0.8892084184453684	-1.6940871156261728	1.0808434203290964	-0.42918268629798145	-0.0028628382075451394	0.40079334352305657	0.9188916096582821	0.1378534888918505	1.0
0.348433280268579	0.7216480452940996	0.445543707139428	0.7649132577614705	-0.24382965074641508	0.5129467776476541	-0.8090081848911651	0.7649797495310605	-0.8614214621703886	0.40918816195942326	-0.8010539982180638	0.5436170054092738	-0.8070217575959732	0.5687412774865935	-0.9436225741319147	0.14581957278358668	-1.2262241341282147	0.07250124699743146	-1.015876105772484	0.4494794052382864	-0.776101202972774	0.2807805435725757	-0.5114903815637123	-0.2708925710913464	-0.8866877911358596	-0.48414335556876453	-0.754427042527363	-0.43590785251644903	-0.7166543625873448	-0.3433581129179621	-0.9934755527907021	-0.3177387044739084	-1.0274563788780582	-1.0
-2.8699899137911906	-3.3025072625954293	2.1679132968295542	0.768476977952874	-2.425037825002879	-1.118189676149305	-0.22953583771422503	-1.0108728636168232	-0.37533105564598646	0.9309112935545066	-2.3376082203032147	0.9644287584801419	1.834574089242108	-0.5279346766908798	-0.15540671694095012	1.0014772056787855	-2.0086190445557106	-0.5746794226657901	0.0463496542332688	-0.5529033467375626	-0.01603297414224545	1.0574179830079742	2.007588533197504	-2.4170206287776725	2.1095922193889933	0.8892084184453684	-1.6940871156261728	-2.3970265746161483	2.0264310477768634	-2.370050613930915	-1.9425198223768363	-0.6693837752071998	-0.030962273265355802	1.0
0.348433280268579	0.565651664783762	-0.5418532133097475	0.6994949130587349	-0.635938161223847	0.6507652457791452	-0.6641833666988333	0.6026983526935048	-0.9355996115778423	0.5625221940268137	-0.8988455765423587	0.48643038622163576	-1.1935306221851563	0.4436602092501039	-1.2470631761754125	-0.01524615594001065	-1.4185419678732434	-0.14181848505841213	-1.3448132315484351	0.11226458549706228	-1.0629821221336864	-0.04542244039667048	-1.0243017222055562	-0.43044209418346185	-1.1123609953832356	-0.8701220946322914	-0.9583265418227239	-0.7826341016625152	-1.0278421564583913	-0.649963322202516	-1.04700078383206	-0.8122605415373996	-1.0551468680476064	-1.0
0.348433280268579	-3.3025072625954293	-2.3692351027071505	-2.1343946464976633	1.9213403879044204	0.9145310927517455	-2.15258481118829	0.9640741588677281	0.7385623101351937	-0.8462564401890076	-0.3137758874328712	-0.2594904355154577	-2.212639152529441	1.006049481225353	2.0293481397333797	-0.6189023589449294	0.0072911624152410814	1.0243635681261494	1.9755996587843012	1.089243328408403	1.9166059315497006	-0.6012131451216143	0.10899045603406964	-1.924106780960972	2.1095922193889933	-0.40411911458379024	-1.6940871156261728	1.0808434203290964	-1.9163981428604064	0.6052658228778497	-1.9425198223768363	0.24204238780222312	2.1072994386688597	1.0
0.348433280268579	0.40327699811041956	0.8852614442805277	-0.19469064134535213	1.4032521049258706	-0.9166250847050769	1.5677457328946363	-1.7566918571878891	1.4498570815319463	-2.132268327357827	0.9244249721405335	-2.1561611940494445	0.20372927740405344	-1.8580370001784663	-0.7131090892042062	-1.6376187874282127	-1.31538784258254	-0.9761191655041064	-1.6061301446648726	-0.28613661936010043	-1.6877269747876649	0.25260040070565387	-1.160753966011292	0.6108020536437172	-0.42901961821459483	0.46119027811773516	0.2710423296319909	0.45717438348554035	0.8993141811953403	-0.06687545920065682	1.2250624023865495	-0.6774693317837513	1.4531837983710638	-1.0
0.348433280268579	0.7216480452940996	2.1679132968295542	-1.157858260643578	-0.251848718549229	0.9145310927517455	-2.15258481118829	-2.9858198861013747	-2.4450338850950293	0.9309112935545066	1.710056445437472	0.9644287584801419	-2.212639152529441	-0.5279346766908798	-0.15540671694095012	1.0014772056787855	-2.0086190445557106	1.0243635681261494	1.9755996587843012	-0.5529033467375626	-0.01603297414224545	1.0574179830079742	-1.7896076211293648	-2.4170206287776725	-1.8292018158213401	0.8892084184453684	1.947300495684851	-2.3970265746161483	2.0264310477768634	-2.370050613930915	1.9573148618751175	-0.6693837752071998	-0.030962273265355802	1.0
0.348433280268579	0.7216480452940996	1.3409726295299944	0.768476977952874	1.9213403879044204	0.44950556245025214	1.6935131357598403	-1.6691819546215987	1.6943717738030561	-2.623424173932522	1.710056445437472	-0.6451017562296232	1.834574089242108	-2.0619188346071127	2.0293481397333797	-2.2392819235686443	0.0072911624152410814	-2.173722413457729	-1.239823446300768	-2.1950500218835285	-1.8044197119133445	-2.2598442732512027	-0.523869241026818	-1.2628661088143414	-1.8292018158213401	-0.6776177205004368	-1.6940871156261728	1.0808434203290964	-1.9163981428604064	-0.6177204471334423	-1.9425198223768363	1.2466248922220564	-1.4564772087605393	-1.0
-2.8699899137911906	-3.3025072625954293	2.1679132968295542	-3.08419349924003	-2.425037825002879	-1.118189676149305	-0.22953583771422503	-2.9858198861013747	1.6943717738030561	0.9309112935545066	-2.3376082203032147	-2.2546322709393882	-2.212639152529441	-2.0619188346071127	2.0293481397333797	-0.6189023589449294	0.0072911624152410814	-2.173722413457729	-1.8829003503177637	-2.1950500218835285	1.9166059315497006	-0.6012131451216143	0.10899045603406964	1.0454256188810824	-1.8292018158213401	0.8892084184453684	1.947300495684851	1.0808434203290964	-1.9163981428604064	1.1346097196640303	1.9573148618751175	-0.6693837752071998	-0.030962273265355802	1.0
0.348433280268579	0.7216480452940996	0.05457762955135011	0.768476977952874	0.056983185368899084	0.9145310927517455	0.19561182934142132	0.9640741588677281	-0.6340439093271167	0.9309112935545066	0.48553669243427094	0.9644287584801419	0.8021502273323947	1.006049481225353	1.1332927828169703	-1.2265446956788224	2.023201369386193	1.0243635681261494	0.0463496542332688	1.089243328408403	1.7620141454834017	1.0574179830079742	2.007588533197504	1.0454256188810824	2.1095922193889933	0.8892084184453684	1.947300495684851	1.0808434203290964	0.5478701012878873	1.1346097196640303	1.9573148618751175	1.2466248922220564	2.1072994386688597	-1.0
-2.8699899137911906	-3.3025072625954293	-2.3692351027071505	-1.157858260643578	-0.251848718549229	-1.118189676149305	-0.22953583771422503	-1.0108728636168232	-0.37533105564598646	-0.8462564401890076	-0.3137758874328712	-0.6451017562296232	-0.1890325316436665	1.006049481225353	-2.34016157361528	-0.6189023589449294	0.0072911624152410814	-2.173722413457729	-1.8829003503177637	-0.5529033467375626	-0.01603297414224545	1.0574179830079742	2.007588533197504	1.0454256188810824	-1.8292018158213401	0.8892084184453684	-1.6940871156261728	-0.658091577143526	0.055016452458228476	-0.6177204471334423	0.007397519749140664	-0.6693837752071998	-0.030962273265355802	1.0
0.348433280268579	0.016354465256841325	-0.2797875217525074	-0.03549829722774124	-0.5643533120572638	-1.385065585898324	-0.6407606302019192	-0.42241764879732635	-0.2842020400653451	-0.1692266203420783	-0.846833085587591	-0.17944848301894106	-0.8365259421284877	-0.4748741646685573	-0.5693522196350355	-0.2904676249913486	-0.5862129616190769	-0.331688849785047	-0.5141360570888972	-0.39668593353092685	-0.6252973891616314	-0.49247328836143844	-0.39973889874187263	-0.6337915623084606	-0.3545961049192956	-1.0516655727262039	-0.2959763422633052	-0.7035125592775109	-0.3615237373866459	-0.7003778611012791	-0.362111816583732	-0.643785899410345	-0.6125908415285817	-1.0
0.348433280268579	-1.2904296086506648	-0.10066090293879827	-1.157858260643578	-0.251848718549229	-1.118189676149305	-0.22953583771422503	-1.0108728636168232	-0.37533105564598646	0.9309112935545066	-0.9883799189485427	-0.37684130534294663	0.3379551045674068	-0.5279346766908798	-0.15540671694095012	-0.6189023589449294	0.0072911624152410814	-0.5746794226657901	0.0463496542332688	-0.8779170166824521	-0.43879773476235867	-0.8776571952469728	1.8295949634634319	-2.4170206287776725	1.1248937105864096	-0.9699341479335502	1.4921270442709729	-1.0566033105143269	-1.9163981428604064	-0.8367617179831265	-0.5206985940188377	-1.0486002106647982	-2.035582628203683	1.0
0.348433280268579	0.7216480452940996	0.01614798260727421	0.7562062224830145	-0.031856785302926086	0.8361087254875431	0.05422926881160804	0.8754582859688463	-0.9237195173368048	0.32713632769248513	0.7932806369705353	0.6493792555308524	0.3225959303148838	0.603854174861296	0.4427791628164814	0.4631060953325562	0.5861396192448802	0.37859005629482445	0.6116970755669033	0.30912512891356064	0.5482975863198027	0.15482409570241473	0.6496352444871292	-0.010222305336357058	0.6763832337970092	-0.4119372404303223	0.591848578188492	-0.18195378548554725	0.5196394442829244	-0.2247253606257732	0.42425084914883204	-0.32285444761594456	0.3770822092230506	-1.0
0.348433280268579	0.7216480452940996	-0.3167199097247361	-3.08419349924003	-2.425037825002879	-3.1509104450503562	-2.15258481118829	0.9640741588677281	0.28171680459090664	0.599451739534004	1.2281819669810434	-2.2546322709393882	-2.212639152529441	-2.0619188346071127	2.0293481397333797	0.14857421804344698	2.023201369386193	1.0243635681261494	1.9755996587843012	0.5775340029661687	-1.9486718798341915	-2.2598442732512027	-1.7896076211293648	0.7500270172620758	0.8591826649711208	0.8892084184453684	1.947300495684851	1.0808434203290964	1.056376782004376	-2.370050613930915	-0.6271055833786523	-2.585392442636456	1.5263551141534528	1.0
0.348433280268579	0.5942634090228566	-0.10497119391835813	0.012602293680012049	0.6870559030030057	0.7582961744540107	-1.0012361602796327	0.8282570521314655	-0.027041463506301534	0.8633256046402409	-0.13039643975148937	0.9592138796124821	-0.02366339858488104	0.8769800541782814	-0.04404976189625953	0.7523924590048281	-0.5032179383980828	0.8225483522582984	-0.23304433142581174	0.84080295792557	0.48902355108223083	0.6441036921893619	0.039862500044549	0.7778997095557287	0.08920751299802872	0.6426949565796549	0.08469431862314925	1.055524526765895	0.24003371222888237	0.7546519695973343	-0.19137705410718145	0.975337225000748	-0.345821310347669	-1.0
0.348433280268579	0.7216480452940996	-2.3692351027071505	0.768476977952874	1.9213403879044204	0.9145310927517455	1.6935131357598403	0.9640741588677281	-1.4101824703705077	0.9309112935545066	1.710056445437472	0.9644287584801419	1.834574089242108	1.006049481225353	2.0293481397333797	-0.6189023589449294	0.0072911624152410814	1.0243635681261494	1.9755996587843012	1.089243328408403	1.9166059315497006	1.0574179830079742	-1.7896076211293648	1.0454256188810824	2.1095922193889933	0.8892084184453684	1.264540318564034	1.0808434203290964	-1.4235444940307478	-1.9319680722315467	1.9573148618751175	1.2466248922220564	2.1072994386688597	1.0
0.348433280268579	0.7216480452940996	0.42242693604378845	0.768476977952874	-1.9579977541349247	0.9145310927517455	-0.42955216144526254	0.9640741588677281	-0.05630706151471103	0.9309112935545066	0.24925426757165833	0.9341695848035981	-0.3278721819026395	1.006049481225353	-0.010994420914776908	0.933453671555882	-0.3748044582140331	0.7618646707577444	-0.2552499989781941	1.046547514854608	0.0560158042619503	1.051181529966207	0.28445889032551425	1.0454256188810824	0.11551865715323374	0.8162263106670719	0.04290939578335525	0.9272085133023902	0.13160590948635745	1.1346097196640303	-0.2601701379373859	1.1800052708555413	-0.28150239805268784	-1.0
0.348433280268579	-0.5484558529819935	-2.3692351027071505	-3.08419349924003	-2.425037825002879	-1.2739164142548145	1.6935131357598403	0.9640741588677281	1.5917352104906781	0.47945737415164186	-1.0972013834869812	-2.2546322709393882	-1.7940156508668008	-0.6763783236524338	2.0293481397333797	0.16996322829647997	0.9447297268608731	-0.06690332093980977	-0.4834416895164903	-0.7884364443537484	-0.4061941164233355	-0.7998508090264138	0.2398987934544884	-0.6334972543774096	0.2709434697826335	-0.983979614714913	0.10501326149426475	-0.6650994851833406	0.0220544004245009	-0.6310556797027711	0.00950343047863672	-0.6690963739070854	-0.024012922701569604	1.0
0.348433280268579	0.31615403569461126	0.7674090146025618	0.39869766555189895	-0.6205085185680262	0.9145310927517455	-0.3767067756541952	0.9275573884219888	-0.5284476709686267	0.40161742741367584	0.10440858750812787	0.9603244556676319	-0.14643561227402097	0.9786525241649693	-0.10107186365545953	1.0014772056787855	-0.25626893804414114	0.9550130736155027	0.19522987708447198	1.089243328408403	-0.012341633832373834	0.8966302814470919	0.6938346077234938	1.0454256188810824	-0.14617481854614084	0.8892084184453684	0.1194331564350564	0.6572040762448162	0.21091591865602613	1.1346097196640303	-0.35821198189948	1.2466248922220564	-0.1536984955303798	-1.0
-2.8699899137911906	-1.2904296086506648	-0.10066090293879827	-1.157858260643578	-0.251848718549229	-1.118189676149305	-0.22953583771422503	-1.0108728636168232	-0.37533105564598646	-0.8462564401890076	-0.3137758874328712	0.9644287584801419	1.834574089242108	1.006049481225353	2.0293481397333797	1.0014772056787855	-2.0086190445557106	-0.5746794226657901	0.0463496542332688	1.089243328408403	1.9166059315497006	1.0574179830079742	-1.7896076211293648	1.0454256188810824	2.1095922193889933	0.8892084184453684	0.12660669002933914	1.0808434203290964	2.0264310477768634	1.1346097196640303	-1.9425198223768363	-0.6693837752071998	-0.030962273265355802	1.0
0.348433280268579	0.7216480452940996	-0.7455711764489454	0.768476977952874	-0.8026652294709712	0.8052316970079361	-0.9044106444652135	0.9640741588677281	-1.0079564224953808	0.8018178293753778	-1.3066073149690756	0.8166416666194912	-1.0818275367122614	0.6336441472080292	-1.4422054799735637	0.5112799797888192	-1.1623197805672354	0.37871797973408794	-1.0644932058871701	0.5712938456006141	-1.3877234374571041	0.302160298814166	-1.5489982868104426	0.16620664321309478	-1.3040227131365705	-0.3620021140556983	-1.2581037769239038	-0.19984742660954055	-1.4873986127731185	-0.32676354623839005	-1.4188695201489052	-0.40125752228714967	-1.5277454716193066	-1.0
0.348433280268579	-1.2904296086506648	-0.10066090293879827	-1.157858260643578	-0.251848718549229	-1.118189676149305	-0.22953583771422503	-2.689577832728692	-2.4450338850950293	-0.8462564401890076	-0.3137758874328712	0.9644287584801419	-2.212639152529441	-0.5279346766908798	-0.15540671694095012	-2.2392819235686443	-2.0086190445557106	-2.173722413457729	-1.8829003503177637	1.089243328408403	-1.9486718798341915	-1.5963918219993674	-1.7896076211293648	1.0454256188810824	2.1095922193889933	-2.9907547808261112	-0.23753207110176325	1.0808434203290964	-1.9163981428604064	-0.6177204471334423	1.9573148618751175	-0.6693837752071998	-0.030962273265355802	1.0
0.348433280268579	0.7216480452940996	0.10557517756214267	0.6809250413586652	-0.4494133402169303	0.4525546436036038	-0.22953583771422503	0.9640741588677281	-0.37533105564598646	0.8501390200558641	-0.3137758874328712	0.9644287584801419	-0.09705961072440808	0.8665949814291883	-0.2547038251767984	1.0014772056787855	0.0072911624152410814	1.0243635681261494	0.0463496542332688	0.8653202077854991	0.15966322877420935	0.6804608865179627	0.28159200722899747	0.8880401246937536	0.22970429623398128	0.7251053749321811	0.1793521895791793	1.0018088246939658	0.2342377533186456	0.8956619781195269	-0.16986946582353193	0.985357950331403	0.06622172154205429	-1.0
-2.8699899137911906	-1.2904296086506648	-0.10066090293879827	-3.08419349924003	1.9213403879044204	0.9145310927517455	1.6935131357598403	-2.9858198861013747	-2.4450338850950293	-0.8462564401890076	-0.3137758874328712	-2.2546322709393882	-2.212639152529441	-2.0619188346071127	-0.8381426096516782	-2.2392819235686443	-2.0086190445557106	1.0243635681261494	-1.8829003503177637	1.089243328408403	-1.9486718798341915	-0.6012131451216143	0.10899045603406964	1.0454256188810824	-1.8292018158213401	-2.9907547808261112	-1.6940871156261728	-0.658091577143526	0.055016452458228476	1.1346097196640303	-1.9425198223768363	-0.6693837752071998	-0.030962273265355802	1.0
0.348433280268579	0.5441023131100137	-0.30083989032635766	0.7118234585857521	0.13165396306664648	0.5558168586637771	-0.059845996294873506	0.7898048336036914	-0.4362010158600828	0.8786447905051099	-0.6709215792145006	0.9170924660425275	0.10855905802379545	0.9158205330567204	-0.09115307660615808	1.0014772056787855	0.0072911624152410814	1.0243635681261494	0.0463496542332688	0.7028626372133089	0.211341993112412	0.8622800307835281	0.16482822548344622	0.7908319462907342	0.1981151680715944	0.7468719684800941	0.17394472897638244	0.9785592637777568	-0.17692047468100897	1.0830736894585165	0.12209165781299061	1.0775562874080988	0.09481028063061475	-1.0
0.348433280268579	-3.3025072625954293	2.1679132968295542	-3.08419349924003	0.0794322288385653	-0.5418320293351012	1.6935131357598403	-2.9858198861013747	1.6943717738030561	-2.623424173932522	-2.3376082203032147	0.9644287584801419	1.834574089242108	-2.0619188346071127	-0.6682997670938158	-0.16031873836077185	-2.0086190445557106	1.0243635681261494	1.9755996587843012	-1.0685702456668988	-1.9486718798341915	-2.2598442732512027	-1.7896076211293648	1.0454256188810824	-1.8292018158213401	-2.9907547808261112	0.06146226566298491	1.0808434203290964	-1.9163981428604064	-2.370050613930915	-0.6227572677057113	-0.38315124037994325	2.1072994386688597	1.0
0.348433280268579	-0.33734866553010884	-0.33945102320641507	0.45604466560491547	-0.21368751783990297	0.5721192792303635	-0.1792481070578782	0.3404056386373316	-0.4842595155598896	0.36969949491564236	-0.3137758874328712	0.6402049315970069	-0.08728559074552979	0.6734050165812181	-0.0296522273907757	0.7456354762203472	0.9621875092532415	1.0243635681261494	0.14788608197278963	0.6384740660808357	0.13144670075110695	0.5648211242647677	0.26355532549594485	0.04313399134006428	0.5548123559002421	0.2183433814753333	0.28988651052052544	0.25714469072626467	-0.36002546229420374	0.43630614819523744	0.1933026391474313	0.4307500814573306	0.17685538251753063	-1.0
0.348433280268579	-1.3033270264124508	-1.2349480028229745	-1.157858260643578	-0.251848718549229	-1.1572788965352723	1.6935131357598403	-1.0108728636168232	-0.37533105564598646	-0.8462564401890076	-0.3137758874328712	-0.6451017562296232	-0.1890325316436665	-0.5279346766908798	-0.15540671694095012	-0.6189023589449294	0.0072911624152410814	-0.07242001925804198	1.8395682409634082	-1.1318585785270243	1.4210579897412285	-1.1753483101236712	-1.4244882249100648	-0.6857975049482951	0.14019520178382647	-2.244599057974213	-0.8070815073869205	-0.658091577143526	0.055016452458228476	-0.6177204471334423	0.007397519749140664	-0.6693837752071998	-0.030962273265355802	1.0
0.348433280268579	0.7216480452940996	0.9305194995659064	0.768476977952874	0.9335172795659141	0.5449418025501566	0.9942156070457312	0.9640741588677281	-0.5634877398711989	0.9309112935545066	-0.3137758874328712	0.6717839202956124	-1.1088629211672951	0.4482314820406943	0.44044147511983983	1.0014772056787855	-1.275553456892794	1.0243635681261494	-0.47981469950793426	0.9399557741708833	-0.8945139887245195	1.0574179830079742	0.25613180701423577	1.0454256188810824	-0.03884268108665923	0.8892084184453684	0.2880476097768133	1.0808434203290964	0.771901655899897	1.1346097196640303	1.2482469195844275	0.7240718483540753	0.5522058434304628	-1.0
-2.8699899137911906	-3.3025072625954293	-2.3692351027071505	0.768476977952874	-2.425037825002879	-3.1509104450503562	1.6935131357598403	-1.0108728636168232	-0.37533105564598646	0.9309112935545066	-2.3376082203032147	0.9644287584801419	-2.212639152529441	-0.5279346766908798	-0.15540671694095012	-0.6189023589449294	0.0072911624152410814	-0.5746794226657901	0.0463496542332688	-2.1950500218835285	1.9166059315497006	1.0574179830079742	-1.7896076211293648	-2.4170206287776725	2.1095922193889933	0.8892084184453684	1.947300495684851	-0.658091577143526	0.055016452458228476	1.1346097196640303	0.9823561908121292	-0.6693837752071998	-0.030962273265355802	1.0
0.348433280268579	-0.37583971105007213	0.10557517756214267	0.06798443178966015	-0.054284096881527744	-0.5638057408469217	0.12011292664282955	0.2459044236114459	-0.37533105564598646	-0.20000716549051598	-0.49776248481411406	0.08651033923170051	-0.37299860954839226	0.21776570215535937	-0.18474797466608636	0.4122423807990179	-0.3592416314162174	0.15216556879868592	0.0463496542332688	0.044246870212516456	-0.19172917705870027	-0.14885467754683165	0.4541935584239253	-0.056255528198980206	-0.03884268108665923	-0.3826047186438299	0.09441682354534968	-0.1838318352828177	0.055016452458228476	0.019496894720790598	0.007397519749140664	-0.1140286629528299	-0.07013522782799063	-1.0
0.348433280268579	-3.3025072625954293	-1.4544779281345581	-1.157858260643578	-0.251848718549229	-3.1509104450503562	1.0111384380123027	-2.7309924717901928	1.6943717738030561	-0.8462564401890076	-0.3137758874328712	-0.6451017562296232	-0.1890325316436665	-0.5279346766908798	-0.15540671694095012	-0.6189023589449294	0.0072911624152410814	-0.5746794226657901	0.0463496542332688	-2.1950500218835285	-1.9486718798341915	-0.6012131451216143	0.10899045603406964	-0.16921783702884713	0.6007780822911468	0.8892084184453684	1.0663213839423182	-0.658091577143526	0.055016452458228476	-0.6177204471334423	0.007397519749140664	-0.6693837752071998	-0.030962273265355802	1.0
0.348433280268579	0.7216480452940996	0.22342760724010854	0.768476977952874	1.3004385282995485	0.9145310927517455	1.144078813548565	0.9640741588677281	-0.6710088018610767	0.6770251111119083	-0.6029005745067284	0.9644287584801419	-0.137754339870421	1.006049481225353	-0.15540671694095012	0.07554371106585614	-0.28070176975262906	1.0243635681261494	0.11613062689787965	1.089243328408403	-0.5682072358874913	1.0574179830079742	0.10899045603406964	-0.1911697462390036	-0.4224812201161457	0.8892084184453684	0.2156568240639502	1.0808434203290964	0.15717515678764016	1.1346097196640303	1.1216387865601878	1.2466248922220564	-0.030962273265355802	-1.0
-2.8699899137911906	0.7216480452940996	2.1679132968295542	0.768476977952874	-2.425037825002879	0.9145310927517455	1.6935131357598403	0.9640741588677281	1.6943717738030561	0.9309112935545066	1.710056445437472	0.9644287584801419	-2.212639152529441	1.006049481225353	2.0293481397333797	1.0014772056787855	-2.0086190445557106	1.0243635681261494	-1.8829003503177637	1.089243328408403	1.9166059315497006	1.0574179830079742	2.007588533197504	1.0454256188810824	-1.8292018158213401	0.8892084184453684	1.947300495684851	1.0808434203290964	2.0264310477768634	1.1346097196640303	1.9573148618751175	1.2466248922220564	2.1072994386688597	1.0
0.348433280268579	0.4607218151305425	0.9649337701763924	-0.11869671618272212	1.533665183204154	-0.907193260337376	1.6026490717631907	-1.7620044646783728	1.444268883892434	-2.1602764908416248	0.864620726704215	-2.1274632649721696	0.14953709209673235	-1.7921984001207014	-0.7003282732926616	-1.58113235580543	-1.2696266808842993	-0.9586416256147506	-1.5526320420386726	-0.24380207807483742	-1.53700046653275	0.25392730560815757	-0.9813744196808908	0.5134900018532679	-0.34906209929982507	0.28969590470993567	0.317488228614263	0.2600313228220692	0.8388903238488241	-0.16257020960946678	1.1105242577100696	-0.7985035993052574	1.199650107187024	-1.0
-2.8699899137911906	0.7216480452940996	-2.3692351027071505	0.768476977952874	1.9213403879044204	0.9145310927517455	-2.15258481118829	0.9640741588677281	1.6943717738030561	0.9309112935545066	-2.3376082203032147	0.9644287584801419	-2.212639152529441	1.006049481225353	-2.34016157361528	1.0014772056787855	2.023201369386193	1.0243635681261494	1.9755996587843012	1.089243328408403	1.9166059315497006	1.0574179830079742	-1.7896076211293648	1.0454256188810824	2.1095922193889933	0.8892084184453684	1.947300495684851	1.0808434203290964	2.0264310477768634	1.1346097196640303	1.9573148618751175	1.2466248922220564	-2.1692239851995714	1.0
0.348433280268579	0.5739011831649355	-0.005970615840467233	0.5617041534419308	0.09077627597425335	0.6319422514591214	0.15105478462602723	0.6416640574471251	0.3806485998385708	0.5864784150776762	0.4997642337343494	0.5816984973873068	0.6315804252579327	0.4934840146992231	0.9011407317467558	0.3549619631895696	1.050565012726848	0.27908161097784207	1.0530323066079976	0.24247039536938594	1.0316892294114723	0.10446805465240043	1.1662058093217564	-0.10860771546358065	1.2287597092949063	-0.5274049452406415	1.1136776298274182	-0.27018734725730814	1.1086981253641324	-0.3669269536613881	0.9652749148951056	-0.447644092125612	0.9648475885995278	-1.0
-2.8699899137911906	0.7216480452940996	2.1679132968295542	0.768476977952874	-2.425037825002879	0.9145310927517455	-2.15258481118829	0.9640741588677281	1.6943717738030561	-0.8462564401890076	-0.3137758874328712	0.9644287584801419	-2.212639152529441	-0.5279346766908798	-0.15540671694095012	-0.6189023589449294	0.0072911624152410814	-0.5746794226657901	0.0463496542332688	-2.1950500218835285	1.9166059315497006	1.0574179830079742	2.007588533197504	-0.6857975049482951	0.14019520178382647	0.8892084184453684	1.947300495684851	-0.658091577143526	0.055016452458228476	-2.370050613930915	-1.9425198223768363	-0.6693837752071998	-0.030962273265355802	1.0
0.348433280268579	0.5916074665196496	0.2088860466195934	0.6474260715594728	0.29925030695635196	0.6239536588373403	0.5162033237092828	0.5501055134847413	0.6000577967884639	0.4395599585291	0.8993496895362699	0.4052778576699694	1.3286724340206644	0.2517894707779414	1.4522669918914222	0.055645450012276894	1.6752955858671459	-0.16629983324743672	1.7045786181449722	-0.32773219464154774	1.638595824965914	-0.593019507348654	1.796255581228442	-0.8132328390933755	1.7113801424292283	-1.458072318033895	1.5468206861928644	-1.2348789264552202	1.463671037397206	-1.2929283070038446	1.2624228186616833	-1.577935925215479	1.1629361535931135	-1.0
-2.8699899137911906	0.7216480452940996	-2.3692351027071505	-3.08419349924003	1.9213403879044204	-3.1509104450503562	1.6935131357598403	0.9640741588677281	1.6943717738030561	0.9309112935545066	1.710056445437472	-2.2546322709393882	-2.212639152529441	-2.0619188346071127	-2.34016157361528	1.0014772056787855	2.023201369386193	1.0243635681261494	-1.8829003503177637	-2.1950500218835285	-1.9486718798341915	-2.2598442732512027	-1.7896076211293648	1.0454256188810824	0.14019520178382647	0.8892084184453684	-1.6940871156261728	1.0808434203290964	-1.9163981428604064	-2.370050613930915	1.9573148618751175	-2.585392442636456	2.1072994386688597	1.0
0.348433280268579	0.3318482413953805	0.19581905922892773	0.24954152802737564	0.2767360678134922	0.19525284867610876	0.1365742258557675	-0.28166317450485234	0.5679774029320037	-0.05020969721327519	0.6260716096287876	-0.24271912755218195	0.9706559506535531	-0.14149338762862246	0.6554650481137274	-0.37236160818743114	1.0530849004855616	-0.7315135592026635	1.1556684068501124	-0.6097544646311158	0.8127792205637456	-0.7481015178287707	0.9524236658331537	-0.9444941763421189	0.9280721726469495	-1.437605512157738	0.763412555495411	-1.0725145657412014	0.6373920380613065	-1.084436063758281	0.47334976782356414	-1.1262752020423803	0.6351917804706297	-1.0
-2.8699899137911906	0.7216480452940996	-2.3692351027071505	0.768476977952874	1.9213403879044204	0.9145310927517455	-2.15258481118829	0.9640741588677281	1.6943717738030561	0.9309112935545066	-2.3376082203032147	0.9644287584801419	1.834574089242108	1.006049481225353	-2.34016157361528	1.0014772056787855	-2.0086190445557106	1.0243635681261494	1.9755996587843012	1.089243328408403	1.9166059315497006	1.0574179830079742	-1.7896076211293648	1.0454256188810824	-1.8292018158213401	0.8892084184453684	-1.6940871156261728	1.0808434203290964	2.0264310477768634	1.1346097196640303	-1.9425198223768363	1.2466248922220564	2.1072994386688597	1.0
0.348433280268579	0.6706821183196788	0.1961139738748976	0.6552084659234026	0.18357145081982423	0.6865208041041146	0.3906089952516915	0.7470077316264512	0.3016894368950899	0.6741105560285691	0.601340378521112	0.5185566152952427	0.8689899540202517	0.5450258824052084	1.1296660897548907	0.3297974685509632	1.3557939771643197	0.20675689650432275	1.4045030724371048	0.17366444968077	1.3012343775883282	-0.015898806315963836	1.544748293946602	-0.22127571636239649	1.641072668900724	-0.7246040748436144	1.5565978119292347	-0.5277236203830035	1.6408026387865855	-0.6696244666739835	1.5225222929278674	-0.866521906998996	1.5565259869088446	-1.0
-2.8699899137911906	-1.2904296086506648	-0.10066090293879827	0.768476977952874	1.9213403879044204	-1.118189676149305	-0.22953583771422503	0.9640741588677281	1.6943717738030561	-0.8462564401890076	-0.3137758874328712	0.9644287584801419	-2.212639152529441	-0.5279346766908798	-0.15540671694095012	-0.6189023589449294	0.0072911624152410814	-0.5746794226657901	0.0463496542332688	-0.5529033467375626	-0.01603297414224545	-0.6012131451216143	0.10899045603406964	-0.6857975049482951	0.14019520178382647	0.8892084184453684	-1.6940871156261728	-0.658091577143526	0.055016452458228476	-2.370050613930915	1.9573148618751175	-0.6693837752071998	-0.030962273265355802	1.0
0.348433280268579	0.5668790321526683	0.2498564966674099	0.5064761221513705	0.3948271638581835	0.3571997123344555	0.4779538796268836	0.38320274061457177	0.8008810623299045	0.1747086511693039	0.9555515134200795	0.05134209748529209	1.3221159485689942	-0.04158499942353816	1.3236067783818708	-0.30895615582370517	1.5558730652061867	-0.4997482681172798	1.5158786751998359	-0.7510119216271719	1.4714998651797884	-0.9077115912886808	1.4632035065324323	-1.192890070149158	1.4342465941118292	-1.8034472422170458	1.1926775340548108	-1.4718957666107386	1.0433063032374135	-1.5490138375796272	0.8016378515438937	-1.746774608989345	0.7194606745379571	-1.0
-2.8699899137911906	-1.2904296086506648	-0.10066090293879827	0.768476977952874	1.9213403879044204	0.9145310927517455	1.6935131357598403	-1.0108728636168232	-0.37533105564598646	-0.8462564401890076	-0.3137758874328712	-2.2546322709393882	-2.212639152529441	-0.5279346766908798	-0.15540671694095012	-2.2392819235686443	-2.0086190445557106	-0.5746794226657901	0.0463496542332688	-0.5529033467375626	-0.01603297414224545	1.0574179830079742	2.007588533197504	-0.6857975049482951	0.14019520178382647	0.8892084184453684	1.947300495684851	-0.658091577143526	0.055016452458228476	-2.370050613930915	1.9573148618751175	-0.6693837752071998	-0.030962273265355802	1.0
0.348433280268579	0.4963758311584439	0.764527925368856	0.11209750875351875	1.2570182099526044	-0.5256922264300269	1.4606703660516005	-1.143707800349134	1.4901955896779082	-1.5499615477194268	1.3142150794513618	-1.6844399907983068	0.9543456812892136	-1.8005279340981866	0.43242342479584517	-1.8980299872588902	-0.1581142700667255	-1.5785586122849697	-0.5505988821749117	-1.3187512916253865	-1.090676837652252	-0.8740413793876503	-1.1125295748513406	-0.52025794984773	-1.0622201473150081	-0.4609023760051284	-0.7544634564034761	0.09359785421396448	-0.5332142344929458	0.206382907009741	-0.17708415998939803	0.1382521982875803	0.23751786728510432	-1.0
-2.8699899137911906	0.7216480452940996	-2.3692351027071505	0.768476977952874	1.9213403879044204	0.9145310927517455	1.6935131357598403	0.9640741588677281	1.6943717738030561	0.9309112935545066	1.710056445437472	0.9644287584801419	-2.212639152529441	1.006049481225353	2.0293481397333797	1.0014772056787855	2.023201369386193	1.0243635681261494	-1.8829003503177637	1.089243328408403	-1.9486718798341915	1.0574179830079742	-1.7896076211293648	1.0454256188810824	-1.8292018158213401	0.8892084184453684	1.947300495684851	1.0808434203290964	-1.9163981428604064	1.1346097196640303	1.9573148618751175	1.2466248922220564	2.1072994386688597	1.0
0.348433280268579	0.18891024485914443	-0.9693660212560935	0.38611869644386404	-0.02848834218792294	0.48412279714463696	0.06403681857632576	0.0868026914800903	-0.2666302630433227	0.9309112935545066	0.11578252521885918	0.5129071631886115	0.3968825293676006	0.5274157442723302	0.563923819619073	0.18597257839496228	0.3557815598943095	0.45403290460038814	-0.008537508396208076	0.38967242332947033	0.8058796996704254	0.2798517101408231	0.9609293852188459	0.9507277140076155	1.2735634914454237	-0.19380570936727967	1.0041811043552957	-0.44119421490876576	2.0264310477768634	-0.003178257637568708	0.9769159214275975	-0.08331504401393894	1.034554920408583	-1.0
-2.8699899137911906	-1.2904296086506648	-0.10066090293879827	-1.157858260643578	-0.251848718549229	-1.118189676149305	-0.22953583771422503	-1.0108728636168232	-0.37533105564598646	-0.8462564401890076	-0.3137758874328712	-0.6451017562296232	-0.1890325316436665	-0.5279346766908798	-0.15540671694095012	-0.6189023589449294	0.0072911624152410814	-0.5746794226657901	0.0463496542332688	-0.5529033467375626	-0.01603297414224545	-0.6012131451216143	0.10899045603406964	-0.6857975049482951	0.14019520178382647	0.8892084184453684	1.947300495684851	-0.658091577143526	0.055016452458228476	-0.6177204471334423	0.007397519749140664	-0.6693837752071998	-0.030962273265355802	1.0
0.348433280268579	0.6139817700315153	-0.08042522107686456	0.7162155029297522	-0.2574990102260085	0.8926183628629922	-0.2223820955329015	0.8811461333936018	-0.3422572044313908	0.8252409001061175	-0.24233460608254806	0.9195711430351806	-0.09353853520406682	0.9849571990540049	-0.11481397170394107	0.9087428831953703	0.15112635568261848	1.001193435189574	0.03272914920113851	1.052623457552648	0.08021244336121346	0.9970106373214944	0.24375294755113022	0.9289835515723185	0.299736054180021	0.7969234937506963	0.2059161122036932	1.0369005329429632	0.07114262384793492	1.0968470045695449	0.1450811832766559	1.2466248922220564	-0.03652175371638476	-1.0
-2.8699899137911906	0.7216480452940996	2.1679132968295542	-3.08419349924003	-2.425037825002879	-3.1509104450503562	-2.15258481118829	-1.0108728636168232	-0.37533105564598646	-0.8462564401890076	-0.3137758874328712	-2.2546322709393882	-2.212639152529441	-0.5279346766908798	-0.15540671694095012	-0.6189023589449294	0.0072911624152410814	-0.5746794226657901	0.0463496542332688	-2.1950500218835285	1.9166059315497006	1.0574179830079742	2.007588533197504	-0.6857975049482951	0.14019520178382647	0.8892084184453684	-1.6940871156261728	-0.658091577143526	0.055016452458228476	-2.370050613930915	-1.9425198223768363	-2.585392442636456	-2.1692239851995714	1.0
0.348433280268579	-0.2750144998109	-0.48404994269964985	0.21835416051449924	-0.21896836736858533	0.32632268385484847	-0.18611339189318063	0.33337482723728656	-0.3487974653724497	-0.23108982915369003	-0.2005627067321042	0.46627906417746956	-0.10013549278815446	0.516723874691654	-0.04490181629036252	0.46712463665282306	0.12203677139602764	0.4391618047860231	-0.04359198097890034	0.5063305231318397	0.11646874923199436	0.4450016115686863	0.24912598010950274	0.7690012226992458	0.49596677301419984	0.11195479055130933	0.2777971036509729	0.006668493690308127	0.1882840791017682	0.3717503048504186	0.18378704251785652	0.3773700799827515	0.16887966633201598	-1.0
0.348433280268579	0.09245124212903225	2.1679132968295542	0.6138500483507368	-1.9053631139766174	0.544027078204151	-0.14592166834757267	0.49180507738099744	-0.1538314588383499	0.6961296642496512	1.1787195047656922	0.4826479895120679	0.17981024714518354	0.6366660959991243	0.14416686900623396	0.8957960504740269	-0.4983797539013525	0.5564196273007961	0.4076788875856317	0.5125706804973944	0.4590483216549487	0.39729938032367934	1.5789800172778585	1.0454256188810824	-0.9202463163158517	0.6808931942764826	0.5310920258937676	0.5777695255602667	1.1165443554535008	1.1346097196640303	-0.11977608930431555	0.4135826437971643	0.4803602499094732	1.0
0.348433280268579	0.2447051582030326	-0.27711060419678074	0.768476977952874	-0.8957646507914455	0.9145310927517455	-1.8783772580606233	0.569084754370818	-0.24885151573835546	-0.036649907404812124	-1.1795308827881466	0.9644287584801419	-0.4436224806173058	1.006049481225353	-1.9800921256867836	0.1792804107930663	0.04462581944834311	0.7400857052231582	-0.06797770103642539	1.0599310102570478	-0.40136251915910565	1.0574179830079742	0.5273845142985757	0.5196531561741005	-0.3813208224481977	0.73688106324197	-0.32035543232103253	0.7137368530126511	0.09517416776486906	0.9154282624010023	-0.5211275758341054	1.2466248922220564	-1.2505626059012744	-1.0
0.348433280268579	-0.5153571755746021	0.2524199855131481	-0.36334129148447153	-0.09118484790911073	-0.5803520879057762	0.2343997271363932	-0.5498017317475798	-0.10150937130987811	-0.5005084575892068	0.198091786196696	-0.2505414458536714	0.55899365576676	-0.39065843439895614	0.3461474555057758	-0.6819513278044381	0.7524723704220534	-0.4937998281915338	0.5267907828666124	-0.1439595602259627	0.17197413860346705	-0.4721384707305697	0.6778294259330062	-0.7289742096565998	0.7011188603381301	-1.1676376727524282	0.6046480556422503	-0.9152105058698279	0.3465098145220419	-0.7813705614106584	0.6143677900061147	-1.034689987739262	0.5847288040689822	1.0
0.348433280268579	-0.13268012657084732	-0.17268813378144346	0.29070731207618183	-0.3682664589819511	0.13209621438635302	-0.2524201204985664	0.05496654547763952	-0.30551997920867024	0.2503626815947655	-0.11299148168880441	0.3065653512028195	-0.23721460528695681	0.4338427106394399	-0.1294081341465256	0.5288610980649866	0.05928148665302193	0.3898153380901839	0.07696685180549369	0.23232192891698386	-0.0697216829423677	0.37948568200756744	0.18056760354313112	0.17981405696639366	0.21834087544239947	0.13826094104236977	0.10408470765338045	0.4149356523969305	-0.21096680474216178	0.5887413494049496	-0.019686832132989156	0.5281216419360854	-0.09885208261926715	-1.0
0.348433280268579	-1.161576155692042	-0.4470948689854234	-1.2432527017705588	-0.12339151046675381	-0.9479696389615312	-0.2769005339308912	-1.040062580609145	0.012096616998579826	-0.7324466185200729	-0.3137758874328712	-0.44688807334311564	-0.388398255933333	-0.4372608731164513	-0.15540671694095012	-0.5869808815218422	-0.05229914330282025	-0.7794848489264217	-0.35281217170833984	-0.43964449055274524	0.012531428883881509	-0.4868173562145165	0.16511301519502075	-0.5493424983280635	0.4603403809657224	-0.5060457478286521	0.036919313162748615	-0.7608800248441326	-0.12950795366359577	-0.5400396508393105	0.11306354051894736	-0.527809894770852	-0.2626856949876667	1.0
0.348433280268579	-0.04581873425005197	0.14547939773606797	0.2039451729297977	-0.4025593830817896	0.3119920024340961	-0.1972670759393302	0.45597953839312755	-0.3706949213080206	0.4160480294116732	0.005422948107439364	0.5071289486408033	-0.19356541047445067	0.6954790486136327	-0.011212896400444348	0.7368530189800867	-0.3264427723488	0.5235433034101138	-0.12844039617905473	0.47389812629770683	-0.04196898825663137	0.4099215632087455	0.331980800196915	0.5477509074738512	-0.047055066650072766	0.3042069670752111	0.09614648266072243	0.4428455591063659	0.1498414944930548	0.7641495991013766	-0.09292572750324085	0.5801029570834411	-0.13141780849202525	-1.0
0.348433280268579	-0.7810520297780082	0.7148688361359268	-1.157858260643578	-0.251848718549229	-1.7202815678977963	-2.15258481118829	-1.0108728636168232	-0.37533105564598646	-0.7112805508111876	-0.46236565731221174	-0.6451017562296232	-0.1890325316436665	-0.5279346766908798	-0.15540671694095012	-0.6189023589449294	0.0072911624152410814	-0.5746794226657901	0.0463496542332688	-0.5404394534732047	1.3001134470230267	-0.932939370747532	0.7482674145957696	-0.8654984652017844	0.8431911611881668	-0.9427162060906608	-1.6940871156261728	-0.658091577143526	0.055016452458228476	-0.5068154708768303	-1.9425198223768363	-0.6693837752071998	-0.030962273265355802	1.0
0.348433280268579	0.48227116680429094	-0.12010258383081306	0.5723375239589831	-0.3054178300233115	0.7947022034250287	-0.2645737900109225	0.7502861436837754	-0.6393216515422119	0.6147176103668608	-0.5350212380622572	0.7850143920054444	-0.16517420958342324	0.8646468215486348	-0.4551332357281015	0.7930639860768834	-0.11586079212861436	0.8769637852349481	0.0008579391259554515	0.8921200415238815	-0.29775374742496047	0.772979330845031	-0.12706224289966014	0.8747097066402675	-0.24397507444041336	0.6611635814081871	-0.1447313078275018	0.8087348719245806	-0.19854689279165438	0.9317599795555548	-0.354156153827858	1.0884966968991199	-0.3907675715325262	-1.0
0.348433280268579	-0.4311114842039348	-1.2349480028229745	-1.157858260643578	-0.251848718549229	-1.118189676149305	-0.22953583771422503	-0.0933519759109504	0.6810866625613938	0.2015261122714936	-0.2716194599391819	-0.6451017562296232	-0.1890325316436665	-0.5279346766908798	-0.15540671694095012	-0.35222029019915835	-0.9082747762847561	0.3714263436960767	-0.307339749101072	-0.5529033467375626	-0.01603297414224545	-0.6012131451216143	0.10899045603406964	1.0237853298332151	-0.6639686824148913	-2.9907547808261112	-1.6940871156261728	-1.1435500603879578	-1.4358658352514893	-0.6177204471334423	0.007397519749140664	-0.6693837752071998	-0.030962273265355802	1.0
0.348433280268579	0.4973617492088768	-0.06366045774057644	0.6145050023318596	-0.2234886007100089	0.7608980570382041	-0.20340160216471248	0.7503651415646747	-0.586916775900562	0.7550250029459111	-0.4843444764471837	0.8524054346563421	-0.2099363880374166	0.9001125352796582	-0.35024315505916687	0.7750291615226214	-0.09465341675127995	0.8556805230275075	-0.03128336594986474	0.8990499004929973	-0.25038476784645086	0.873426031964559	-0.11711358897532376	0.7507714432053223	-0.13823814856519198	0.6263991111427147	-0.08838083454246372	0.8293238622946564	-0.20227286637680655	0.8458958013824786	-0.235406187692386	0.9934435069079545	-0.2925785937205071	-1.0
0.348433280268579	-1.2904296086506648	-0.10066090293879827	0.768476977952874	0.02825362538158187	0.6796298806975402	-0.2679968171837063	-1.0108728636168232	-0.37533105564598646	0.9309112935545066	-1.1727712827963597	0.9644287584801419	0.20670397913675553	1.006049481225353	-0.27191969344739214	1.0014772056787855	-1.6368045659819883	-0.5746794226657901	0.0463496542332688	1.089243328408403	-0.09333853036992329	1.0574179830079742	-0.24542084703002864	-0.6857975049482951	0.14019520178382647	0.8892084184453684	-1.6940871156261728	-0.658091577143526	0.055016452458228476	1.1346097196640303	0.2370587843047382	1.0678038032908839	-0.23529456245778943	1.0
0.348433280268579	0.34223056208973535	-0.016406057159401657	0.48228135155459906	-0.2549563789714578	0.487659731282525	-0.2158052680436202	0.5606122316443591	-0.4640385189161724	0.7100271159275253	-0.3137758874328712	0.7321896005126698	-0.3248974801699374	0.7978724911545412	-0.14915831805086155	0.7236955369153422	-0.10215260272121189	0.7205453998756808	-0.1824015188063471	0.7092013233793723	-0.17893510750301958	0.7967806875336907	0.014060552175897918	0.6472443004003255	0.005153648286640186	0.5322130044803997	-0.0312292559829372	0.7777644396195932	-0.15058237568755198	0.8091844843880716	-0.09009834735715819	0.9044832244792141	-0.35475924430355404	-1.0
0.348433280268579	-1.2904296086506648	-0.10066090293879827	-1.157858260643578	-0.251848718549229	-1.118189676149305	-0.22953583771422503	-1.0108728636168232	-0.37533105564598646	-0.8462564401890076	-0.3137758874328712	-2.2546322709393882	1.834574089242108	1.006049481225353	1.0499662325834112	-0.6189023589449294	0.0072911624152410814	-0.5746794226657901	0.0463496542332688	-0.5529033467375626	-0.01603297414224545	-0.6012131451216143	0.10899045603406964	-0.6857975049482951	0.14019520178382647	0.8892084184453684	1.947300495684851	-0.658091577143526	0.055016452458228476	-0.6177204471334423	0.007397519749140664	-0.6693837752071998	-0.030962273265355802	1.0
0.348433280268579	-0.28700648262841083	-0.05941822398700961	-0.32728029581794593	-0.4606921916794248	-0.08863693390861199	-0.30945775305180717	-0.020831921245317724	-0.17643261373593344	-0.05230675513909255	-0.19287214386719687	0.25372446440489804	-0.43081305070709885	0.2649510548528627	-0.23484440352962876	0.2354751740942168	-0.11313931334920359	0.30999111198985035	0.026304746685983572	0.24470371484758444	-0.08129818998746247	0.21302546198848202	0.08926402201234156	0.3394501412147006	0.14019520178382647	-0.018411972944212453	0.06688793320383833	0.09168502571674461	0.12159112334213878	0.338088042346239	-0.09897047126383138	0.46031409519576394	-0.21423268459523742	-1.0
-2.8699899137911906	-1.2904296086506648	-0.10066090293879827	-1.157858260643578	-0.251848718549229	-1.118189676149305	-0.22953583771422503	-1.0108728636168232	-0.37533105564598646	-0.8462564401890076	-0.3137758874328712	-0.6451017562296232	-0.1890325316436665	-0.5279346766908798	-0.15540671694095012	-0.6189023589449294	0.0072911624152410814	-0.5746794226657901	0.0463496542332688	-0.5529033467375626	-0.01603297414224545	-0.6012131451216143	0.10899045603406964	-0.6857975049482951	0.14019520178382647	0.8892084184453684	-1.6940871156261728	-0.658091577143526	0.055016452458228476	-0.6177204471334423	0.007397519749140664	-0.6693837752071998	-0.030962273265355802	1.0
0.348433280268579	0.7216480452940996	1.033626196945378	0.768476977952874	0.29144855806418335	-0.6100094839240424	1.6935131357598403	-0.6780745408579515	1.5118239842456507	-1.0832595291610425	1.3144781776546348	-1.1940643288816826	1.0411786413914221	-1.200126534689773	0.6716540816016843	-1.3264086882465822	0.3441295988980174	-1.1611444299686415	0.0594299692641248	-0.98769452191596	-0.19045363538094356	-0.869546489030419	-0.137143798689398	-0.8205212884446972	-0.11078475413977595	-1.091299396806762	-0.05986876954589839	-0.6401283786196338	-0.08369227846839071	-0.5787486242238666	-0.0733680565617173	-0.6262927402767159	-0.07409101199506893	-1.0
0.348433280268579	-1.2904296086506648	-0.10066090293879827	-1.157858260643578	-0.251848718549229	0.9145310927517455	1.6935131357598403	-2.9858198861013747	-2.4450338850950293	-0.8462564401890076	-0.3137758874328712	0.9644287584801419	-0.4138754632902849	-0.5279346766908798	-0.15540671694095012	-0.6189023589449294	0.0072911624152410814	-2.173722413457729	1.9755996587843012	1.089243328408403	1.9166059315497006	1.0574179830079742	-1.7896076211293648	-0.6857975049482951	0.14019520178382647	0.8892084184453684	-1.6940871156261728	-0.658091577143526	0.055016452458228476	-0.6177204471334423	0.007397519749140664	1.2466248922220564	2.1072994386688597	1.0
0.348433280268579	0.4610437475551738	0.7620098080071132	0.07690336394436155	1.252258925809471	-0.4809926967218927	1.436305335557684	-1.0885475300111407	1.5027172917960747	-1.5957413885406597	1.2920541154064313	-1.7808025827139804	0.8543390420850386	-1.7712134968404074	0.3412972997239588	-1.9336135224980269	-0.24548381843684655	-1.6536176902727433	-0.6887331825007658	-1.1824038531880172	-1.2309091166492596	-0.8170508138251177	-1.23449551532832	-0.41655768473035026	-1.1678979912797012	-0.30302667342677186	-0.8122886916710953	0.25611871907775585	-0.5343773691041839	0.3677725153717881	-0.10838857202629985	0.31659428505189535	0.32495138868609436	-1.0
0.348433280268579	-1.2904296086506648	-0.10066090293879827	-1.157858260643578	-0.251848718549229	-1.118189676149305	-0.22953583771422503	-2.9858198861013747	1.6943717738030561	-0.8462564401890076	-0.3137758874328712	0.9644287584801419	0.5664405281316196	-0.7120127756408278	-0.4175772997418697	-0.6189023589449294	0.0072911624152410814	-2.173722413457729	-1.8829003503177637	-0.5529033467375626	-0.01603297414224545	1.0574179830079742	-1.7896076211293648	-0.6857975049482951	0.14019520178382647	0.8892084184453684	0.539303354957274	-0.658091577143526	0.055016452458228476	-0.6177204471334423	0.007397519749140664	-0.6693837752071998	-0.030962273265355802	1.0
0.348433280268579	0.48380034582128895	0.8859647022824559	-0.010282568954513805	1.4357412820673527	-0.7183128464910904	1.5884569703389522	-1.4868943444462746	1.5400547308393358	-1.9574483373894773	1.1283463180005495	-2.0364282190601855	0.49195156841681426	-1.9450906011402125	-0.27202893119022586	-1.8723631749552503	-0.8939618138152624	-1.3254301068426055	-1.3675012116019554	-0.7210099018722551	-1.6049907032349926	-0.16359990827590362	-1.3637520724216063	0.28341044869634363	-0.9608946707592223	0.3488653434988257	-0.31824342750647205	0.6022537303246812	0.24425253946286427	0.4010317419376044	0.7662078534374646	-0.003589923362207515	1.2018738993674354	-1.0
0.348433280268579	-0.6297840317544409	-0.04349283310463578	-0.8643618236910228	0.21056245952197852	-0.8149280646369574	1.1935780941257874	-1.518552745216702	1.5355013846145475	-1.0295179768926388	0.07844281867740135	-1.6325809176143582	0.3327746716179392	-1.9706927967358345	-0.27358010713846465	-0.8314475464366221	-0.28156861114162657	-1.0594293053243664	-0.8143852352971744	-0.7402558609049658	-1.6703138982473804	-0.5569608666231168	-0.3236241018283905	-0.2020591396878904	0.016221659525581224	-0.39628158892126186	-0.08961890633030947	-0.17715432489252284	-0.1699022387216746	-0.35350410458371945	0.26665852955821057	-0.43568819804085346	0.40669713393333945	-1.0
0.348433280268579	0.38818641570583373	0.7868280097525789	-0.11686669770605548	1.4558215494109843	-0.8676365141745617	1.489708405551059	-1.666970013956416	1.3544851751509344	-2.091802218060487	0.89169960331802	-2.039309278681516	0.2543194429261978	-1.8232615793185052	-0.6833308805077352	-1.5864958121643344	-1.24043630108736	-0.884158203103662	-1.6472810472619461	-0.3486367218161559	-1.7373184891077202	0.24649663815413717	-1.266619794793925	0.6843444119439891	-0.4059973670787904	0.5595667450352636	0.2853347760063866	0.49990001637344267	1.0225670216946612	0.040139344085664753	1.3725541501449585	-0.7456984004309071	1.6677583611636626	-1.0
0.348433280268579	-0.036201003064195984	-0.17983414251071378	-0.01968308491886448	-0.241395678947187	0.1097566131361306	-0.37301452162512505	0.23683941677824186	-0.35539981739839216	0.2636736679205044	-0.4647740177883275	0.43373435717003805	-0.04292813361571361	0.4374935929352806	-0.33945046606719564	0.47499968133689424	0.19166630994480433	0.49904596479118124	0.0463496542332688	0.41538844026225613	0.17931816644509646	0.22909759762005777	0.1683975898685135	0.45585758406098786	0.4174666078924579	0.12219789339738595	0.1633664979655239	0.23544278195780624	0.1427838302418141	0.4640455347356415	-0.011380184255532493	0.5065090641674834	-0.22652768943885918	-1.0
0.348433280268579	0.20754208393467283	-0.15487982631326191	0.20544771441590293	-0.17993789101667776	0.3503087889278809	0.09569020467970889	0.553838163357237	-0.21552930018422586	0.6009623321076858	0.5753746096903855	0.3815694731882947	-0.1778824591625859	0.5576965915495966	0.3184884590202788	1.0014772056787855	0.12957627557009901	0.40120052418462254	0.14564815196751046	0.5549380647161603	0.06567899879041002	0.26163994035396027	-0.36565906325678893	0.577614506359908	-0.17114677272937434	0.14671926081678166	0.2563129167442378	-0.12107367122403076	0.22534667349375856	0.3621124889330324	0.152822355124896	0.485854490732596	0.4328480746702949	-1.0
0.348433280268579	-0.0522372619661356	0.3286213928833671	0.34770757178625084	-0.2131659524543541	0.456884338841363	-0.17863273138636654	0.27436341020544813	-0.5886760233055938	0.5317238772010385	-0.1518693008032437	0.5453231077548661	-0.08663803662684634	0.5814733459972982	-0.029215276419440835	0.49292107932163265	-0.17258850535277695	0.41180217921357315	0.3609717449754512	0.5347396606118648	0.13032577018580563	0.4582872469050042	0.26165672741878143	0.35560245296002857	-0.002211896559203124	0.08999419884343277	0.28622691597115785	0.2996616514144702	0.5615122902874922	0.3178311056180602	0.18692640943867936	0.30028905129207256	0.16836648352115177	-1.0
0.348433280268579	0.08416148219478001	0.02127496029875068	0.475731811743371	-0.24745887655419269	0.59622734754953	-0.22374746030406809	0.6540074763376534	-0.17040977850223674	0.501067733793963	-0.2307582851385297	0.6729749728764975	-0.17719443291148476	0.7105734527275284	-0.14070331675553188	0.6874800536460022	-0.24362918104643327	0.6715347322079078	-0.021868625927655715	0.7011219617376543	0.001534713510494339	0.636706197357904	0.127558745228728	0.6928100930195148	0.056633686326839246	0.32319938693564493	0.14656149413932354	0.4241346185335605	0.2836611172232838	0.5497520031937059	0.030601536120439796	0.5646599272239613	-0.0047258020599229775	-1.0
0.348433280268579	-0.2843907816782826	-0.10066090293879827	-0.412443576716295	-0.025076435290790705	-0.11951396238821892	-0.10411458366424649	-0.0834969902687525	-0.4563185273623275	-0.2126605997547698	-0.5689609062844927	0.0896811143456787	-0.09224342696669995	0.24573023335417224	-0.09840646273031685	-0.041204636565282525	0.40170399440910776	0.0997009682708024	0.3315506824060479	0.13965559203849703	-0.06645552319174833	-0.06756516595720044	-0.10562707060848497	0.1346464456656852	0.12306144773066152	-0.24007427051859215	0.25238021812402184	0.01480670947848003	0.13215790557304666	-0.0006023322923764737	0.29565380043562384	0.18866238632764404	0.34090282105712366	-1.0
0.348433280268579	0.31581198249344067	0.1129707294533875	0.347168197919444	0.1970452232798368	0.3378075561991395	0.3102255481604756	0.35816041236946783	0.4784627555583326	0.32519921486270487	0.7006093544484023	0.2867842211770366	1.0416035987818082	0.2269389274196984	1.121473259042362	-0.0784409589603355	1.3753079879677987	-0.10157057298017898	1.2723494471253591	-0.3952736873903013	1.3001714261901973	-0.566945826014457	1.480461763053848	-0.837244903820889	1.3845193194172989	-1.2821159869469334	1.2316950023100086	-0.9750298697828861	1.159304338025962	-1.0648450124934854	1.0155242848016919	-1.1932013847956842	0.8770933279417475	-1.0
0.348433280268579	0.7216480452940996	0.12170474012249564	0.768476977952874	0.2936434790617016	0.8818042883724386	0.40591646508054513	0.5762933110028864	0.722025384527896	0.4862106115398673	0.9065342943179597	0.27131663293067576	1.2667905435539772	0.3205273008941678	1.4630378333348266	-0.14166816957195286	1.6642282388308753	-0.23668970570209788	1.585447430363946	-0.39346732604764073	1.5718618035523713	-0.6299738088833814	1.6254007402645045	-0.947973934821016	1.6289805712126282	-1.493845578731178	1.386290113348218	-1.2095600328920189	1.2565542200130302	-1.3237517946378121	1.0705314530230658	-1.489722886167036	0.9212911975274278	-1.0
0.348433280268579	0.5085690217413491	0.20389518338010307	0.518072660287721	0.43364032129944563	0.4855457016828678	0.6048366508967024	0.24100655499568416	0.8659732163160769	0.11346745106450251	1.123468882078332	-0.006134237194993562	1.352166506889148	-0.15569808093092674	1.5819758877321772	-0.47089688951219927	1.6119153689599792	-0.7211357701924238	1.5176150002039317	-0.884633396583799	1.2774049398811462	-1.1031646834274715	1.2977027121460958	-1.387843106123584	1.134524062002499	-1.9473356774620287	0.86859403664813	-1.5330193317719012	0.5922663579744629	-1.5433538111408711	0.381235672581533	-1.6045492856060715	0.09673471617135555	-1.0
0.348433280268579	0.6136195960538052	0.29629421053666805	0.5940665854503512	0.4684113470027041	0.6115743893547331	0.731219429433418	0.44422860360934446	0.9460086247308713	0.2060934333472144	1.1805814305119329	0.13870741382373822	1.5029859083437647	-0.060698442031174374	1.825401273862831	-0.3278983929341564	1.8907359096861314	-0.5858887140312417	1.8426550409706897	-0.862940639005121	1.7114176589323866	-1.1489429025638482	1.6751819818477298	-1.4914048733910574	1.64642942878861	-2.1868846053850497	1.3343639260109228	-1.8393327315767036	1.0912708203415158	-1.9375930520669669	0.8358784000716257	-2.225374414026499	0.5269529726125197	-1.0
0.348433280268579	0.5559936920448272	0.3121742299350465	0.5005237462641074	0.5205678855575917	0.3631149297719575	0.6502013761809556	0.18248887471946681	1.0706668261485872	0.04900957736162521	1.2025197730002473	-0.06406124041939804	1.4661765039098527	-0.2876513981948811	1.6701307461989865	-0.6124856558690194	1.725048249775189	-0.836762568856589	1.5483286602763844	-1.1440104639231043	1.4565025872716189	-1.31586753929881	1.3503888087873812	-1.6057694729512262	1.2014244786905466	-2.2211252806186206	0.8725813560825154	-1.779895933363089	0.593961774526437	-1.7691765997360616	0.273892722897498	-1.8967022872156842	0.08437556347637579	-1.0
0.348433280268579	0.25136513523758985	0.3781443676643102	0.07374417415306342	0.576397113702386	-0.1341698791319955	0.7800648733596592	-0.7146308102441405	0.08565385555719883	-0.601842561767262	0.8917198416413489	-0.7694701791012467	0.7123830376299017	-0.5279346766908798	0.907170655151177	-1.0643609050556349	0.8542556767720167	-1.472318195976753	0.7566609209088679	-1.153781236640223	0.3485400290274832	-1.2735061002863803	0.25305607812923103	-1.3520240996915542	0.07660337208535564	-1.7092417357387344	-0.10072513854480808	-1.1369942754474862	-0.33362822086288724	-0.9675205950295538	-0.47321810673807013	-0.8972738461112355	-0.6129543460196105	-1.0
0.348433280268579	-0.1045110394156206	-1.4828351056316624	0.48780993368937076	0.9498813935375102	0.5308753748293612	-0.08944171999663937	0.10740138892460428	-0.039521771567879276	-0.26368308539054613	0.17542486406854818	0.1649910471289487	0.05889975154725856	0.45238857910864727	0.27866037798310567	0.5454051734197947	0.8683872073228831	0.2936808734837726	0.3146504523661809	0.5183017723936538	0.5215305374759693	0.5411524580663585	0.2473033259554258	0.21222255384447952	0.6650985888861316	-0.09992999976090625	0.6307021840011807	0.14557462128842122	0.6183284589245752	0.14426280259677063	0.5791912811541622	0.11275012292409692	0.6092760485219871	-1.0
0.348433280268579	0.7216480452940996	0.15761626970482867	0.19094241006927157	-0.5157608036369602	0.5403885080278181	-0.043442388551139736	0.394440189172509	-0.3517571404185618	0.15192536082271216	-0.47123004293018383	0.4666009702804115	0.06440396155606784	0.3715015944617242	-0.06834423590247808	0.2420215075352965	-0.061572330254886634	0.5358559344392118	0.3721613950018472	0.6405431708915195	0.12332961734720076	-0.06932331495301781	0.22066599493282282	0.2373079769087672	0.8763755009348138	-0.09843621392918674	0.45343943508256007	-0.3941212445271819	0.6947010603472191	0.15577561179263005	0.3758733998906865	0.40678081302779057	0.2936258546062581	-1.0
0.348433280268579	0.4166774352856917	0.053466028193463605	0.39403593427449557	-0.30181033610659846	0.4476354593428633	-0.2929772233491344	0.30691053713599364	-0.512345382955513	0.2126156389300532	-0.4689228740707117	0.4374684679641647	-0.3058148697349845	0.45780354318609146	-0.2960612346136435	0.016270226591920643	0.0986118947910252	0.5647026699930983	0.07324339929671018	0.3662061473416344	-0.171397815770821	0.28499346663802483	-0.05149803942855545	0.12853522803856754	-0.3092605855740247	-0.10679753462361674	-0.039586240550896	0.2568142930767448	-0.11328321154412341	0.15815878081947457	-0.1802040277367996	0.13961256444145506	-0.24068298197186366	-1.0
0.348433280268579	0.7216480452940996	0.08111994768863984	0.7063526665081383	-0.2623234900423356	0.8471057448472976	-0.24342025130270778	0.726685526765085	-0.4565254976452724	0.9309112935545066	-0.285057706629441	0.9030412646491114	-0.21809152271958623	0.9438771033050083	-0.19191397059597817	0.9771229008224911	0.027490582689090017	0.8828802443008783	-0.12435038616940655	1.0073987381191283	-0.061720557872803054	0.9684490092951029	0.05979777985476505	1.013640362327575	0.17964222404645794	0.7683863644200545	0.0713668399657509	1.0808434203290964	-0.060173302346239375	1.007986341811245	-0.06014761698210317	1.097674378416106	-0.10950062594469953	-1.0
0.348433280268579	-0.3258798229026237	-0.38130621719214114	-0.3336949921624721	-0.52069394290861	0.3068085644733985	-0.98289027307269	0.4347093589609691	-0.22598129947294354	-0.37905681466517505	-0.7519153491759718	0.15137441897450404	0.13431957030767133	0.16789587718150265	-0.41443125274825865	0.06599967543022245	0.13199536781846416	0.22484207273017956	-0.4807214470100733	0.3443491750954417	0.34260682758700894	0.09985706011620017	0.2655678394577381	0.536774952868773	0.5259606895923266	-0.014900606248871805	-0.10001506796060243	-0.38918266913435967	-0.46324873050508747	0.21328708786692302	0.08781211093841595	0.19973691642538516	-1.1331506552989665	-1.0
0.348433280268579	-0.01255909063034493	-0.20020593882463358	0.31636609745428657	-0.18734846586968473	0.13055134660198828	0.4633002464490112	0.2799130113386299	-0.38489308271804107	0.29473855990634096	-0.14551446727803083	0.6336058564866968	-1.067642054299852	0.5844646151052348	1.0454437900300952	0.346584600840465	0.28663583979520585	0.44087278078617054	0.4696271052317654	0.48623064782805303	-0.5070005617442274	0.57560222659761	0.4005961347056015	0.43369792807597174	0.5950274429997396	0.2834491639591086	0.44894232138259094	0.41418791034801716	0.20525795876746164	0.5443548262799695	0.39428061960035576	0.6536776899127245	0.7542288099740074	-1.0
0.348433280268579	-0.2821372547058644	-0.1822388311624682	0.01959489059611721	-0.22255412939423383	0.07859500374887736	-0.199286277361478	0.1518969453411811	-0.32416800170200616	0.3398608486660888	-0.32286289460745904	0.5086901932400718	-0.28452652808326623	0.49242556563026096	-0.1357657707794479	0.30962374297139805	0.05712446273156301	0.46020521054484514	-0.09672352610423578	0.3807227239499249	0.2575707157365633	0.35296417026877536	0.040716869179272544	0.11951555556341639	0.2375621903342259	0.04702360641150113	0.14160920698794055	0.17033705565243132	-0.015875616389429636	0.3391744870496536	0.21334778942448634	0.49313532366882706	-0.20394764576083382	-1.0
0.348433280268579	0.14862845022717017	-0.11533857801129951	0.1263716528715185	-0.34327478425773406	0.16459941948108095	-0.3291113135607121	0.5294673170997777	-0.20787139971526442	0.3500262481031016	-0.11728200623448956	0.3966668694162722	0.13187100629639958	0.3954317473252175	-0.19783465625756563	0.2620818065453382	-0.08404972906261275	0.17568749119323535	-0.14719270622329078	0.5099760887506638	0.2716789797481145	0.04829021834265126	0.520663477105417	0.22183084218173268	0.03183897787519021	-0.17574448067467097	0.1273349675516013	-0.1122051027369204	-0.07896088343962598	0.2442682852159024	-0.2008536523899137	-0.0865147784885458	-0.14168146470930948	-1.0
0.348433280268579	0.0807610709596132	0.1345902415771799	0.3261326171139706	-0.1767215711391264	0.20683935705884482	-0.07284580735555819	0.19360782645605487	-0.38555538762346475	0.5579193295964181	-0.07391127934107809	0.3166410122249027	-0.08910683670432698	0.4303298869178117	0.05498517575678783	0.6494011338773447	-0.34611805596883644	0.6058460461461749	-0.16324406626115537	0.24586963898693814	0.0030614982459909743	0.4103528073020591	0.2636882273613463	0.46835701501503596	-0.1126753752766769	0.18641128434532897	0.08198148485272252	0.6729414379719435	0.09882128476620855	0.4553189305049899	-0.1322165619470793	0.3146399562111177	-0.13126813017218986	-1.0
0.348433280268579	-0.06954112979006068	-0.162184635236516	0.13507868814997442	-0.1634433856986946	-0.04326660634674053	-0.31428460597522706	-0.01336662150032611	-0.29815183713583165	0.4067889855188696	-0.47157409442677184	0.2878787019270391	-0.23019269031248318	0.2884516921521394	0.014938619233947369	0.4192424205181923	0.2464587493702748	0.33595957016031147	0.0005685516252727951	0.3210471137751204	-0.0029296823616540586	0.5851227692730739	0.04462798121822922	0.22969059516391802	0.07343264288701133	0.06009908239304595	0.14026189357175545	0.3616894627743186	0.0483333569800983	0.41585645514871084	-0.04548423856931583	0.2918586131553837	0.11401187080378401	-1.0
0.348433280268579	-0.29414935829991473	0.11959496611671107	-0.5874318697903967	-0.12526045309830394	-0.40773344021069896	-0.22953583771422503	0.12041628980277744	-0.42556274331671473	0.18897930807126448	-0.26465747671410794	-0.10598951032758736	-0.09080666626587104	0.27628719777986366	-0.1448106558860796	0.14408576664943928	-0.20800804768925657	0.11617111107595933	0.05570651675534131	0.021043337692703907	0.09654324211431041	-0.2872010999441206	0.597461769326678	-0.14794110483698406	-0.15617935539557506	-0.34176810597149754	0.19606615871509692	0.025657663862709137	0.39954086713611314	-0.15836461720915293	0.007397519749140664	0.046801104591181905	-0.07248731571111827	-1.0
0.348433280268579	0.6979457705306302	-0.0510471851898644	0.6355983731944905	0.4892087667514656	0.5873443577894324	0.4478004717228102	0.4645310590004856	0.6368778101243623	0.4614546650088201	0.7361680885369342	0.24136327005192704	1.028753696739184	0.1336726906183915	1.2917093574744258	-0.10362165739458802	1.4273587895117885	-0.12088701230894566	1.3750820098677015	-0.42949602410034327	1.408244593796491	-0.49608910422076097	1.4623871093592522	-0.9712588858365211	1.5131406386370923	-1.3719565348260645	1.2283085118314891	-0.9399555508838635	1.155164367375793	-1.2260769111405208	0.8691634891017163	-1.3109209573225376	0.770137477110798	-1.0
0.348433280268579	0.6794950184439568	0.25800067804457827	0.5780009495604568	0.5139179268918436	0.5494341154494278	0.7043159742945158	0.40634911971809085	0.9676577163269083	0.19919802254028957	1.1786587897957062	0.00432771115061992	1.4937177900201077	-0.14229105939073883	1.6973527917131486	-0.5427445194076148	1.730390411823662	-0.7696507345330512	1.5849072403626718	-0.9828173462907763	1.5446502477602286	-1.228756232449444	1.4698296138217326	-1.5693099139633795	1.2888263183318638	-2.1679503849726047	0.9648541181531367	-1.7344749512291047	0.6621332912325554	-1.7699476250094524	0.36510985616215114	-1.898196773976279	0.032501334344851716	-1.0
0.348433280268579	0.7156319331088047	0.39109792634498747	0.613715204884035	0.7702021182159224	0.4450132495509809	0.9707351790796128	0.04201089301014083	1.2415207947196056	-0.19272077778216756	1.4730859175816837	-0.48242650710790724	1.4968746163486897	-0.632659775151821	1.795011333806491	-1.0769674580684074	1.460218125885415	-1.2735731426512231	1.2364653970407098	-1.4687121259997162	0.913952867276719	-1.6793233784058468	0.7836382967733243	-1.8051717523538942	0.45348687934445636	-2.343790317163588	0.16806388798411512	-1.7861734887039655	-0.21037538036356615	-1.5747555677298821	-0.44008901109534976	-1.5737590263204833	-0.7800381161901502	-1.0
0.348433280268579	0.6075833630919709	0.3521238215929672	0.6939663309239631	0.6348776325570537	0.5184351237236867	0.858313736090319	0.10866535501899434	1.0906394584527705	-0.10276054710007088	1.3706597632151156	-0.4046539926371314	1.6218727973208042	-0.4486737152513481	1.8913153278886956	-1.019816670824129	1.6994260310445881	-1.259245717453727	1.5039752026717559	-1.378098472465162	1.1930839044258068	-1.6878653287157142	1.0664154943860462	-1.8777619379360595	0.7489752078659356	-2.5464407950615375	0.41098085553467356	-1.9693529013377316	-0.03170607558983828	-1.935455209263474	-0.34204716713325567	-1.95180669649095	-0.7658186758057876	-1.0
0.348433280268579	0.6003600043143092	0.5364001038401505	0.3925719194931623	0.8960514993706532	0.06418301349736905	1.1771937168717885	-0.3204116350859993	1.2910073893717322	-0.6543756399767203	1.5158292564519054	-0.9672492887487827	1.61875644312464	-1.1373865826309992	1.6396534159483795	-1.572252675791292	1.274633432231669	-1.7948291767895792	0.8251492960704295	-1.8873445778946771	0.34900386236484926	-1.9499622195827515	0.027654514408388106	-1.9889410869483826	-0.3892377984589705	-2.2775593453520244	-0.7188870994409675	-1.4653399816702668	-1.1563389597812601	-1.0801428548496275	-1.3738264295457951	-0.8406174698153525	-1.5549655432122291	-1.0
0.348433280268579	0.5171203517706142	0.6969017284737614	0.1392010455605709	1.1005920580700708	-0.22586591301712194	1.5849185602277598	-1.0828201836459355	1.2909866923434379	-1.2521260072213514	1.2108579622116733	-1.049689441712217	0.798811276407933	-1.408088766978477	0.46539137558306076	-1.700505718331259	0.2207962124355346	-1.3319701926749445	-0.07312879854857664	-1.8839617557438766	-0.1322038987633883	-1.1518289207267938	-0.794590340849552	-0.9090733512285699	-0.915795479056064	-0.9119092982884452	-0.8187885685572853	-0.23516519640820946	-0.8021151852944076	0.02338706769108099	-0.5786891357736642	0.1507637348858933	0.2533623865705369	-1.0
0.348433280268579	-0.7054582723193035	0.12676366058797908	-0.7088680432315171	0.1239608736298006	-1.0417797024463147	0.43076225781783	-0.7732867368119317	0.1693319409518236	-0.734899109992639	0.11736111443849805	-0.7211520730496596	0.0693213256448203	-0.6250818934117148	0.01734184957628914	-0.721439977794318	0.08988300359484097	-0.6615234474957004	0.07351349429734734	-0.6213151772241434	-0.021444363078182902	-0.6489153763666212	0.08666294264662765	-0.7161804707715006	0.11055577666886872	-1.067961418163144	0.09975145639592033	-0.6629605951364493	0.030373770016745537	-0.6160382101733167	-0.011087696654213598	-0.6638273500716549	-0.044796826541570176	-1.0
0.348433280268579	-0.11418913293109487	-0.9065945731485032	0.768476977952874	0.5161128478893617	0.4139939306175508	-0.24038183392461876	0.6188336698672037	0.0253841091636427	0.04566850202218741	-0.8730012376516045	0.4168181914604384	-0.0597038325028567	0.5418198555151637	0.16492204014464013	0.5537339243819606	-0.8528775637971944	0.6426400253642974	0.13337812193856588	0.5459719438698634	0.3799454112449773	0.8048748074389631	-0.6689980780451908	0.4369006908550561	0.0476532359265597	0.05183476077859762	-0.06585885216650503	0.2604138885215132	-0.20808853943299654	-0.3443218945097007	-0.2308433811118112	0.18835582494085537	-0.2513956731486541	-1.0
0.348433280268579	0.39184839703601326	0.19913117756058948	0.2323971444038672	-0.12017519058920241	0.2199300788105676	-0.0696343155698565	-0.5390975188857137	-0.10707687192109604	-0.0671994207478632	0.09766922583966964	0.1502960335296485	0.06768220428190282	0.15847721445189691	0.13968812155005159	-0.14328854913657657	0.0661960586629323	0.19538770083979204	0.3503222849503295	-0.013704485953384747	0.2664415283136894	-0.11199989387979217	0.3869072425692532	-0.22813135993276085	0.4263485884418572	-0.5921421312204862	0.3872208013708691	-0.19850844666148657	0.37314362570479664	-0.28886064473056067	0.2732102518277539	-0.3502725316468572	0.25124550747572194	-1.0
0.348433280268579	0.6025330481805695	0.17004805631955924	0.493743046224248	-0.22929101562424017	0.6121435511700253	-0.19980550058431598	0.5091648617086365	-0.3810848295118548	0.6547216560534271	-0.09285434997674452	0.695460114166993	-0.12777795922945415	0.7403634250742616	-0.07880921166594812	0.5937572996281665	0.046460297736686675	0.7048587881360118	0.09274811684272113	0.7749692977189683	0.07868565862571682	0.7299876120039122	0.21060342512385663	0.6530612100963924	0.18391581557466116	0.4829374718496517	0.24012694881196028	0.8363317703344709	0.2373920166711554	0.7466963906400738	0.14564665930587242	0.8110969620287122	0.1295784160666651	-1.0
0.348433280268579	0.46231135647715904	-0.002522383056819337	0.3821697092047413	0.14577969225859522	0.8943868299319362	0.33376366759579823	0.755815995346732	-0.5478821805371531	0.7282786285530712	-0.35481920714348175	0.810654213104771	-0.7298211650091808	0.8436005589020241	0.28075774264551306	0.8174669023201164	-0.0862873893923505	0.7757443639178185	0.027230786688168064	1.0544626618288115	-0.6735940354148731	0.708342475781821	-0.367576647314724	0.8144977663934817	-0.04085146604461649	0.6169708005684851	0.07366091416087683	0.7117370777655576	-0.025831260095788743	0.7129114650242184	0.4327134904136588	1.0212639527590275	0.16560812591275662	-1.0
0.348433280268579	0.216938486578595	-0.04283494658670296	0.7490980454525937	-0.03905004124528769	0.4237306631005867	0.018095178600030352	0.4567695172021213	-0.5654953516157646	0.8570166591854516	-0.2635443689310292	0.9309666190793258	-0.1985232466956208	0.9463774974824116	0.0673290406969978	0.8634532743641374	0.08300874978907002	0.5610568519740927	0.098111431855373	0.7808646042827423	-0.17157175327233326	1.0574179830079742	0.10899045603406964	0.5565974576366193	0.11642457978133211	0.5452690806459481	0.1730707959496678	0.6015059882757682	0.033863173850459526	0.9665437333664845	0.22317537282880126	0.7261794578882476	0.027839923812835128	-1.0
0.348433280268579	-0.33797240960283165	0.3423235810499679	-1.0381750522695805	-0.6504767963460221	0.1485205981990737	-0.21018996504107593	-0.11104750123241192	-0.46718446721693496	0.15800327447211493	-0.2778528635244226	0.0739560012169643	0.3677628300930543	0.5703673006939847	-0.23943238872864486	0.2823689586944271	0.2577881647334515	0.08764418412023119	0.2689465197583669	0.31360818933670914	0.03889262355751966	0.24772402518895298	-0.09322922516460773	0.14396042607188725	0.09357957437711219	-0.1484101399358034	0.18594310115565224	0.2731081140030633	0.5507877948889588	-0.05779838893664598	-0.27528199733886216	-0.006157374976562734	-0.03729152793268108	-1.0
0.348433280268579	-0.08545666403276371	0.232569961265175	0.1880336438589909	-0.5547043524246096	0.6121028967546471	-0.49753194265757084	0.5884194857209416	-0.3246647303810739	0.050697886708681555	-0.25660262402928397	0.44004371678770043	-0.2804995509077035	0.711386464331224	-0.45576681463653695	0.21416718281941496	-0.48624397445538736	0.729244193745589	-0.22978389891812048	0.6006225852187211	-0.023319022816704088	-0.04834163118217853	0.22698832652977707	0.2857822243759898	-0.5125614397014061	0.14122911288981252	-0.1799435260288794	0.25886623637376244	0.01416874204322636	0.3261021040053444	-0.6021856397462823	0.6223892683736049	-0.5021068588729408	-1.0
0.348433280268579	0.4140617343355636	-0.1777243685049292	0.506726545732388	-0.43641766936033755	0.5476859755881729	-0.22953583771422503	0.44412985625822027	-0.5335184429007768	0.4328600361728869	-0.5887742248232934	0.5611930786299043	-0.4253290767644984	0.660826346486305	-0.5636063143619819	0.6471326024868715	-0.4207067336267617	0.4166632699055805	-0.15026021373052692	0.7475618697107821	-0.3196698726155071	0.8813377024457371	0.044495079352827774	0.784461045195042	-0.3741128293637628	0.3870441813796571	-0.29783344994507377	0.49381374388228855	-0.3844710032761548	0.6546640102798705	-0.7295152421871085	0.5916756494347138	-0.5621278651269344	-1.0
0.348433280268579	0.4756111897697337	-0.2855950717039143	0.449167648803126	-0.09240183380872476	0.6052119733480726	-0.15115236155542214	0.5132727515154044	-0.4203263951582087	0.5252549866502122	-0.4292759986697817	0.6801373836669561	-0.40349436132514094	0.5141774609895131	-0.16726993581269176	0.807728421136728	-0.41451788929136085	0.7593062019724773	0.10926249688167798	0.8661248596563208	-0.13156612792450997	1.012352975256693	-0.42240815978320406	0.7866770107935436	-0.22906673901714228	0.5730884167847246	-0.0593043544661452	0.8351319051862149	-0.009271377495112212	0.7584370027576167	-0.20455849533995304	0.8457192386491589	-0.04257303436115859	-1.0
0.348433280268579	0.21267288195223208	-0.4010428127301258	-0.1223567531360554	0.11750650198363326	0.36014715744936193	-0.04711541209047519	0.36299903257455485	-0.604385067781112	0.3408560625969852	-0.7897407754773186	0.7703998549318796	-0.5769579208674696	0.6028417453170714	-0.06473939038896544	0.40263352998079927	-0.0006716829022941784	0.44288757495456843	-0.18242081130639265	0.7484814718488639	-0.5049133117260801	0.5001676828902764	-0.43507180895788405	0.47748056087761676	-0.06607944184013868	0.1490472387363445	-0.09262305110964106	0.3866431799880509	-0.35797519111507237	0.0402620071973406	0.14227330230399446	0.5006652377318243	-0.060534432741406005	-1.0
0.348433280268579	-0.3490790782526068	0.15586946757100703	-0.021705736919390747	-0.23739701099131227	0.00858810046792534	-0.09734545127761779	-0.06499173666807227	-0.6644478438917232	0.09551805695369302	-0.28685891740569563	0.3827122398537386	-0.516573499300238	0.5128582346137052	-0.22807166347393834	0.2649336745790759	-0.26536069307758015	0.2727014294445823	-0.04347622597862727	0.23358638185684624	-0.39312947742085796	0.24097339649746552	-0.14779493390228488	0.03201953888507971	-0.257170034458368	-0.004541104506816933	-0.08195378540849975	0.38295663779340894	-0.0017997161788545824	0.32256239706841344	-0.22175676629750415	0.409693146202283	-0.12579418018963825	-1.0
0.348433280268579	0.4825327368993039	0.5226298584475566	0.2315110301941128	0.6800365021891606	0.1331329019784926	0.9947155997788344	-0.2440996821371962	1.4977913990619862	-0.6715430802846827	1.6316936575087326	-0.9685691037708447	1.616024574186444	-1.076134595205404	1.5377782969816556	-1.6739963086540153	1.26138890217187	-1.834213605652785	0.9248336438055814	-1.8970989291450444	0.35300442489963163	-1.9935178730074348	-0.04439728261996422	-2.0419338267687994	-0.3788590761761913	-2.3613665504562884	-0.7020092678625409	-1.6098454799602417	-1.1447470419607864	-1.1523914276266871	-1.293197347448886	-1.0394033690611377	-1.6474239796362649	-1.0
0.348433280268579	0.583760363669265	0.5636229942373707	0.38161107198554856	0.9598345996450678	0.10046707922225287	1.147290305334267	-0.4933774953151963	1.5422693128668459	-0.7638669440526582	1.6442414179725287	-1.0191083619327312	1.7360244468049708	-1.3858306568471124	1.6146379728394584	-1.8071104898878532	1.2649167450340693	-2.029728592136915	0.7447381558807425	-2.0678493404267217	0.10069841576154809	-2.153990434653972	-0.26765343051361246	-2.1260366461244304	-0.7835701632940529	-2.314962190593001	-1.1397950934324086	-1.3749327511516651	-1.6349787093786714	-0.8558621168012188	-1.8246083206984784	-0.47764878785755416	-2.058526176372737	-1.0
0.348433280268579	0.48504783396673484	0.5942941174182389	0.25283556128537554	1.0046022952380131	-0.4248489490848458	0.8959670349909411	-0.8979651423413815	1.6943717738030561	-1.0104311954322334	1.550537980960632	-1.649497083323958	1.2678832911292555	-1.598149404144298	0.5559057692950782	-1.9382478080528507	0.8377453721769246	-2.173722413457729	0.0313979666979983	-1.8497558405005863	-0.8100576685457814	-1.876717068964549	-0.754453977498317	-1.6767842454907074	-1.1912156519681465	-1.664001364835229	-1.3641045702891679	-0.7098944507182353	-1.6569796962624275	-0.17276877118022815	-1.5940110958186604	-0.6656667183923871	-1.7776227352759393	-1.0
0.348433280268579	0.3892326960858851	0.5570668148000403	0.1762444721987806	0.784805949011291	-0.11739993278856185	1.0854642808370756	-0.5765622639022455	1.4203638162122973	-0.9901359399128824	1.4067042170635367	-1.2174186166501213	1.382925327526612	-1.3368812223680053	1.1210363080710273	-1.758839382657713	0.6380896252785216	-1.7870898087141465	0.12234281191253396	-1.7225223161102767	-0.3120552753270808	-1.5684438874903837	-0.6346524388293042	-1.3297951947815851	-0.9026792949188135	-1.3796000623286293	-0.9815221809067751	-0.5115863036064575	-1.1571669539112939	-0.1767640839605264	-0.9376884176324778	0.10834330298900959	-0.7866025796457882	-1.0
0.348433280268579	0.5781869085678378	0.6516890446723781	0.30939276389056747	1.1031129574335572	-0.11595670104264214	1.3909406102734307	-0.584442302521959	1.5948811587914409	-1.0942779691102524	1.6324829521185518	-1.4048323497829265	1.502500242754752	-1.6131824488918773	1.2753892386950687	-2.036313179303878	0.7481381634770659	-2.0428247542315012	0.15429119198789906	-2.027945176220675	-0.5218625549289985	-1.8280860042877893	-0.9175625383074277	-1.564514425910372	-1.3316336593233948	-1.4838352736770577	-1.441411229277301	-0.5222807538409142	-1.6632487946755405	0.013486402248675191	-1.5146494599941331	0.4688594938524984	-1.3196926070481076	-1.0
0.348433280268579	0.38697916911346697	0.6129417973403347	0.10468111808492259	1.001451171033655	-0.4075098409261198	1.12961748526804	-0.6693452750185698	1.2586372371191492	-1.1834917893441768	1.3029828100039313	-1.316742744712861	1.1574955499599364	-1.5775019773787455	0.8876826418296418	-1.8297309886100002	0.400232379958019	-1.7288686534194118	-0.04793279348914015	-1.571526929330605	-0.5609405136020895	-1.4166791392665263	-0.9060570339598174	-1.1459046745684287	-1.1598825454180481	-1.0804548996647982	-1.142526134140892	-0.26321421791744287	-1.2151265430136615	0.1375338547562683	-0.991077154459887	0.5695457493259058	-0.6740444831295711	-1.0
0.348433280268579	0.690561445540653	-0.16272909304446037	0.7310675476193308	-0.34103639947808684	0.9145310927517455	-0.3763606268389699	0.9387948369799257	-0.3451961824492084	0.8469934331671379	-0.36647648138081496	0.9402858007594952	-0.33995311342932755	0.996569459129431	-0.31159484164459794	0.9592825218159841	-0.18486539851323003	0.9806137518980818	-0.18948186632304942	1.0776497728818728	-0.11753516946918645	0.979097421137695	-0.06025057656427889	0.9995828305620805	-0.02407220345462047	0.8242772343055602	-0.10848129415690058	0.9672735756441595	-0.2390397485794991	1.0843528904802788	-0.299811957502807	1.1848910929574858	-0.4329554751089883	-1.0
0.348433280268579	0.6019696664374651	-0.13539277393725174	0.6561716335427007	-0.230095095593628	0.812773091060559	-0.2578431186037633	0.8826668426009148	-0.3972699056381463	0.8356728747031918	-0.3888600669823609	0.9189273308292968	-0.22478966063471817	0.9608736477747202	-0.24032813821988133	0.9279929924231001	-0.07463542839605841	0.9480892174653737	-0.04453731348113034	0.9944750437857295	-0.05814517589727296	0.9382453364518634	0.025129378965760743	0.9077760683054086	0.052044991275819213	0.7474927625919777	0.02051486197379245	0.9128970782731906	-0.09242564512565224	0.9942655966052207	-0.13385449251446513	1.0942830430747563	-0.18962129229087463	-1.0
0.348433280268579	0.6619295805250189	-0.42697261583347806	0.6013481326522458	-0.2568035897119434	0.8449104064168845	-0.5588195134421892	0.9370173846596896	0.0027001661528811955	0.7848458775181274	-0.3091615497139268	0.8615314726747466	-0.35996658290988787	0.8729610156845409	-0.1603879580141676	0.7869065437313132	-0.1676092071415587	0.9769039721594442	-0.36328799923305194	1.089243328408403	0.1825263470285451	0.9248767695591386	0.009295071002217702	0.9149952687317772	0.2750792035196043	0.7736437145550673	-0.041843900869908836	1.029231829604109	-0.3410604538872385	0.8785592356915836	-0.1617773088537091	1.1810015953626045	-0.4996264752870972	-1.0
0.348433280268579	-0.23324376771500668	-0.17756556831094542	0.6705228310702445	-0.06767094177728222	-0.0501575297533151	-0.5554734082283445	-0.4083560259972363	-0.4104125186051477	0.05738003738755714	-0.588187313446761	0.3915485623794952	0.3940494800983605	0.7460545063001308	-0.9330265130770443	0.2599429055200349	0.04146084042339872	0.31969730294395743	0.1117512293875488	0.4212509038925272	0.5735765032062535	0.8325241883448832	0.20553416825783027	0.018429437363019056	0.44060702284931863	0.2545822377565288	0.12176364450629547	0.49137923488582697	-0.011814502323073251	0.8376072796935266	-0.29004287161875586	0.7919751955277683	-0.24840210675194618	-1.0
0.348433280268579	-0.6197437642612564	-0.6678044528808864	-0.301717827201771	0.231077364686901	-0.32768489633137554	0.09097873469469746	-0.18797168775818526	-0.0878700296638089	0.042327426682749615	-0.538643897938095	0.23870754470265584	-0.35988563864505246	0.3668843021463964	0.5728376194343043	0.2813157119774218	0.06329314796489412	-0.17491867496780528	-0.32877371665163396	0.22255115619986535	-0.12341039174248997	0.27417919168261995	0.056247401450469435	-0.012542144322288437	0.304305055260865	-0.244846625253696	-0.13295141890491063	-0.31997305623494926	-0.21879332068557678	0.029309943654856434	-0.2813657394462952	-0.5097227729503199	-1.1000931292324636	-1.0
0.348433280268579	-0.26010500439516926	2.1679132968295542	0.768476977952874	0.9175443396334799	0.32866031273908464	1.324922339014066	-0.10986253301892121	0.5855698769823207	-0.2583515821893156	1.710056445437472	-0.3030926171589452	1.834574089242108	-0.7950933576335709	2.0293481397333797	-1.1549401227181006	1.997438036941104	-1.5562039912736982	1.9755996587843012	-1.4178876864039487	1.369649794849823	-2.0691016935163	1.0183050191107248	-2.4170206287776725	0.8329306027264438	-2.9907547808261112	0.3008288802925151	-2.3970265746161483	-0.27446606885737496	-2.370050613930915	-0.8159745771369744	-2.430253220834709	-1.4327425037580694	-1.0
0.348433280268579	0.22997674977615692	1.0254139583422166	0.4515948312037576	0.9282146981461672	-0.0019007386996041894	1.1562709440403907	-0.31519777494664003	1.0898529713775797	-0.6068897181310935	1.6037850096384507	-0.8031254621638279	1.7086652852905948	-1.1047740794337	1.6409642688623842	-1.4735229489187691	1.44183302479784	-1.667753230311344	1.3580274398274703	-1.7050827184202266	0.46627639116223657	-1.9139699241023398	0.1658534684451145	-2.399500650764519	-0.43287963636910104	-2.4155890361661068	-0.4704352227212163	-1.7590461027433926	-0.3231994376536516	-1.2158082563630876	-1.1714055102596974	-1.0450939148034026	-1.3771263166306607	-1.0
0.348433280268579	0.3954701368131139	0.8726481717298157	0.23127986996548142	1.0169677412537343	-0.1907608253382008	1.272653867915041	-0.6855990890136177	1.3369754892137957	-1.0775015057037138	1.4458856110279061	-1.3883346620071513	1.3994379575530398	-1.439658160948393	0.9821951369293735	-1.8904142033051583	0.542091981222565	-1.91809940094973	0.12213059441203336	-1.5717075654648711	-0.6219345974657274	-1.3876033355904147	-0.8195189336027079	-1.3315091056741761	-1.1949772002717725	-1.1488198512359618	-1.0148044636741578	-0.40264202601479776	-0.85007970239851	0.03227138163674411	-0.7563266056413408	0.25641245280794256	-0.5508378432879216	-1.0
0.348433280268579	0.5940420804809226	0.6957674413738772	0.29178605980979583	1.1746326109269467	-0.19185849455340734	1.473824021030163	-0.7082517313615155	1.6069475262871284	-1.2332347142116578	1.6351948874445983	-1.5550498327207887	1.4985946819764426	-1.7359625408914925	1.1127342396156648	-2.127540548792193	0.5318309982690828	-2.0720392696732697	-0.07746961105881646	-1.9820307551835936	-0.8074292796340404	-1.680633696997069	-1.1718797507434697	-1.3228703022862678	-1.5328272586419387	-1.1395855388216958	-1.5342484064276753	-0.18284064233425829	-1.6357081327789393	0.343029613416608	-1.3499984396250158	0.764327190456764	-0.9754966192780569	-1.0
0.348433280268579	0.5694544915497175	0.7369874345836682	0.2286407906886041	1.2350472680863582	-0.5225415092382303	1.579630175550706	-1.230249978874407	1.2085504286464823	-1.4079303024386451	1.5573178192757473	-1.7173066039086804	1.4048814593632226	-1.9414243790027925	0.7690504531122259	-2.1471633453197865	0.20051615575340684	-2.173722413457729	0.10791202187849225	-1.643797804503779	-1.2969473880567535	-1.364349327174038	-1.3752196048076735	-0.9192702554279248	-1.5944890792631565	-0.6673358180223675	-1.423477395291594	0.19231719402048522	-1.3298431583152532	0.6069130132346394	-0.8905004179530291	0.7880473777595383	-0.3130845235379562	-1.0
0.348433280268579	0.7216480452940996	0.26673468871368644	0.768476977952874	-0.37263456908592285	0.9145310927517455	-0.20313237530842612	0.9640741588677281	-0.6309807491395323	0.9309112935545066	-0.3443559939825421	0.9644287584801419	-0.22406116225119926	1.006049481225353	-0.2946629915053719	1.0014772056787855	-0.13698753109766992	1.0243635681261494	0.16017540450177972	1.089243328408403	-0.21138411472958735	1.0574179830079742	0.05801309766223143	1.0454256188810824	-0.3123328449214887	0.8892084184453684	0.0023807516694635553	1.0808434203290964	0.218624149723722	1.1346097196640303	-0.2693737477922205	1.2466248922220564	-0.1900275620161421	-1.0
0.348433280268579	0.6322916766824127	-0.10417719294843922	0.5068999159038617	-0.5396658838079504	0.8125291645682908	-0.23840109348194047	0.6245610162324089	-1.434418690503356	0.7965751845608344	-0.103944951160874	0.9644287584801419	-0.47733576692126284	0.9947593578230897	-0.2109431853976116	0.9342800651338401	-0.3055377835025112	0.768724565188242	1.2374493145430308	1.089243328408403	-0.33145896994022794	0.8499564015015252	-0.0522954506209641	0.7985705136542515	0.1074244354108765	0.5813721382151691	0.09439861660729312	0.7752603732232324	0.01821014196362956	0.7952534595620315	-0.03076236263626471	0.8396838113467568	-0.07456142957169445	-1.0
0.348433280268579	0.30671739149761035	0.5683870000568843	0.07622914661085287	0.8849899668188043	-0.27828978164708	1.0811758816262282	-0.7308846242391884	1.3538642643020997	-1.1453715414553785	1.2804373178157555	-1.3357673953967306	1.2746016651105962	-1.4048367205636945	0.7506329696704613	-1.8412518873144752	0.34505691759322404	-1.6936417363322653	-0.14379722621528096	-1.5003398709630273	-0.4702610961470235	-1.2752310766596353	-0.6179257897694944	-0.9876708810504236	-0.8945259912659281	-1.0212272614279192	-0.760198641891291	-0.32717224712448595	-0.6952842283740908	-0.07435790901288203	-0.44496380445066475	-0.006981258703557287	-0.20279298443638938	-1.0
0.348433280268579	0.48190899282658095	0.6986031591235877	0.15954314568014943	1.163505882701904	-0.4104776132487153	1.3047495552823232	-0.8956939532655243	1.5048283886821128	-1.3755680780071757	1.4366366972666886	-1.6532311941180844	1.2191953158307438	-1.7107285014937705	0.7033985696691623	-2.0092366367790153	0.17678889261735872	-1.8801541107782374	-0.4169983193597527	-1.6133852480800757	-0.9827776075474706	-1.2607843995336265	-1.1884545119571066	-0.8787769465615557	-1.347349447523884	-0.720180916796445	-1.175262208766578	0.04922023307846318	-1.0814843475970113	0.37455403311729446	-0.7094895910834748	0.533199064904773	-0.3154579940382032	-1.0
0.348433280268579	0.5121706407419101	0.7905711571821967	0.11600796928786972	1.3085879874487494	-0.5181101779620261	1.51705416195386	-1.1054135775831586	1.5787788707783272	-1.6588663864432294	1.3984874577920827	-1.8950631539532266	0.994999938302809	-1.9517634322271482	0.39368772118700923	-2.1142210287709857	-0.3014454857823602	-1.7909754831817706	-0.887484517969613	-1.3892650698561544	-1.4886458411123376	-0.8482662516565164	-1.5729965665057883	-0.3121822425946771	-1.5476371242143294	-0.01814037552026339	-1.1222618120839463	0.643431711064833	-0.7464818654145157	0.8392019001453124	-0.12966217022889429	0.803298806752275	0.5661686924093933	-1.0
0.348433280268579	0.7216480452940996	-0.6462756837250847	0.768476977952874	-0.6919847082792867	0.6572292978242504	-0.4242830072579436	0.739088194066288	-0.3491286178251616	0.9309112935545066	-0.08322090807228169	0.8421849158879353	-0.06095846860780587	0.7730372876378774	-0.2383618588488744	0.406652071301066	-0.7327293154617256	0.8219567063517054	0.02192534917565273	0.9853118653384152	0.1062837421989978	1.0574179830079742	0.5896395452487647	0.3879936376068762	-0.6076833156517355	0.5911690452933296	0.025740253196023775	1.0808434203290964	-0.06975437727948794	0.31390588604443387	0.056769426851770395	0.931326505909898	-0.08510305981153014	-1.0
0.348433280268579	0.2144032687346245	-0.0816048796607441	0.44701015333589794	-0.21579551127316302	0.5616101128551452	-0.18205575855915035	0.6985425316946803	-0.3405393510829481	0.2290011254351684	-0.1947340696134376	0.6279242137697713	-0.09329570240956055	0.6599979950410303	-0.03727702184056911	0.4295804421404915	0.39692628721858664	0.7690603642163081	0.12741673942450318	0.6177009106402391	0.12160956872113496	0.5415007706032656	0.2528472323407431	0.4635095902683137	0.3056836331731886	0.18553829262549276	0.2776514481465204	0.4086580970560543	0.08815593180553473	0.401907907021003	0.17815178139911245	0.3907438204814077	0.1591505755427153	-1.0
0.348433280268579	0.42009796729739785	-0.059622395664988774	0.6184347262185962	-0.2202070851592639	0.7528484827933558	-0.1876133700924904	0.8211867417909707	-0.20954785900711814	0.7104891795382987	-0.08366615118551315	0.8221623562849458	-0.10161272562140107	0.8639718685191516	-0.045775718233032246	0.796320949001777	0.06458333049735553	0.9582591308868103	0.0463496542332688	0.9102000764172385	0.120160089541866	0.8655143614833807	0.2551255500333392	0.763599806552898	0.35393386010451516	0.6355170246610026	0.2895587856355074	0.8651633125925671	0.22822493880292374	0.8752298083746682	0.20500214320018717	0.945006807795343	0.1977889646773666	-1.0
0.348433280268579	0.7216480452940996	-0.12740739275406715	0.768476977952874	-0.2593027571843651	0.9145310927517455	-0.2596315541490941	0.9640741588677281	-0.407721904926864	0.9309112935545066	-0.37062533766319916	0.9644287584801419	-0.2332888084424384	1.0034110284737372	-0.22285009936648667	0.9938290141337617	-0.057984010086478334	1.0133941332093164	-0.020248055923832848	1.089243328408403	-0.09103869007214986	1.0574179830079742	0.01332009892580419	1.0454256188810824	0.043084234845715705	0.8861432475179439	0.025976943390758987	1.0704098103442607	-0.06926152363065828	1.1180852461911301	-0.11928860996878406	1.2269091630342095	-0.17354156421712932	-1.0
0.348433280268579	0.5104804955125966	-0.17252933358745967	0.5281666569379665	-0.13134538259637418	0.7011970480555803	-0.2028823789418745	0.8232801856348045	-0.317958893213659	0.7760666689134343	-0.3338118275282876	0.8688065506012348	-0.22108646051849717	0.8815053074441342	-0.08186786846529218	0.8987937526685806	0.0072911624152410814	0.932530529164968	0.07308905929634611	0.9331572869357793	-0.0007264740091652396	0.8702082875759876	0.07515743829901723	0.8603059302500071	0.18698807492212524	0.6758492421174298	0.1559380672384494	0.8742405532793742	0.05891985335695937	0.9125369176257866	0.08847508283473879	0.9924280223142171	0.01984282501020116	-1.0
0.348433280268579	0.521868855033924	-0.06043908237690538	0.768476977952874	-0.29037936140665227	0.7127022476075602	-0.2159014204922939	0.6629342368792838	-0.2578961171030478	0.9309112935545066	-0.24201079290928884	0.9301779491271182	-0.16750135719744189	0.9679759944258723	-0.07793530972327839	1.0014772056787855	-0.05703653228920199	0.8599179869531062	-0.01521271341195465	0.8621344432357163	0.13473218689078326	1.0574179830079742	0.2840411987485383	0.8735324749160635	0.23098440429542466	0.7787264663461131	0.1857246178989736	0.9883494678135277	0.103946962714037	1.1346097196640303	0.02814464026936106	1.124326058980047	0.014539935964604307	-1.0
0.348433280268579	-0.49779173765566426	-0.6506086604466422	0.04908708309902898	-0.22424921689726768	-0.19421645064533255	-0.05471145553569774	0.2459044236114459	-0.18717437142077398	-0.46928362050733324	-0.7430712018813285	0.2816015329196712	0.11758434355294599	0.07636304247864102	-0.15540671694095012	0.2910379893651639	0.09923682695518618	0.24906757404067742	0.10480592937116508	0.7409111756764409	0.3353594316906642	-0.09859815436450504	-0.1786851246177339	0.15429582812114867	0.2569607509576368	-0.15135891196724977	0.23843370357270063	-0.07845237443597673	-0.004717409779926167	0.11573486748130773	0.13238722137941578	0.08540867923988142	0.48739513094173675	-1.0
0.348433280268579	0.45382038877751213	0.7148915218779245	0.22937279807927083	1.1969512630502257	-0.36199722291042524	1.3675371042662514	-0.840118944052809	1.4023987956526798	-1.2748737542132684	1.4291687559583972	-1.4782430365588388	1.1784601145523133	-1.5819965509614404	0.7517908897444986	-1.8669024958224683	0.2068259547012259	-1.684367286985672	-0.21703155638803817	-1.3655688933337982	-0.831741877067645	-1.1408819552811384	-0.9861019288930277	-0.7350334905900026	-1.0405370861511751	-0.7527920074863219	-0.8406733081012646	-0.09625906881009642	-0.6761417926535468	0.1916633336086423	-0.37636571235467287	0.11533673462512635	0.007954089891846924	-1.0
0.348433280268579	0.5116475005518846	0.759514376387368	0.13877725180807968	1.257170333190056	-0.38811768479080383	1.476131679798332	-1.0936823922696006	1.5566330505032224	-1.5371303966817986	1.3946219380363005	-1.7278973146954706	1.0671819864698044	-1.7962327784560213	0.5077974673511094	-2.0148593538682595	-0.1008624201887505	-1.7509994084119724	-0.6149007848265976	-1.4031740521946408	-1.2228306860234672	-0.9897972458198142	-1.2932191538549849	-0.5661526748604467	-1.3143226595386455	-0.40027795101651154	-1.0076127231418186	0.2533538124317744	-0.7746730941275722	0.4550035110749664	-0.3307766448957675	0.4816201115775773	0.15421119098814726	-1.0
0.348433280268579	0.531446344666701	0.8320180078119644	0.10107887118874714	1.3728491893265842	-0.5099792948864218	1.614764280296077	-1.274370295356712	1.649252252121067	-1.7745777775872698	1.3713276278849627	-1.9272054783319805	0.9256914115374711	-2.010238908326915	0.17650124088501407	-2.1258715578406306	-0.5078545318741159	-1.7237996871386014	-1.099219705969089	-1.2351496043937056	-1.662737953737068	-0.63853234550453	-1.6716667085759722	-0.05705189083594175	-1.5410396442053522	0.2594515915716145	-1.0014769850167595	0.8369925656335107	-0.4994044741832312	0.9357903389391888	0.1984894192774864	0.7771069682685172	0.9590742819773053	-1.0
0.348433280268579	0.7216480452940996	2.1679132968295542	-0.45089322807868026	-0.11802373337381329	-0.8540782666459916	1.5533805570627852	-1.5556817492394115	1.5618280046051396	-1.4065441116063253	0.44890532720931775	-2.0484836026153617	0.5586091705087917	-1.9523463462071562	-0.349128930082263	-1.2494892703138942	-0.6828758560433339	-1.3190659157392537	-1.545513109521879	-0.6418912750637225	-1.8249056843136793	-0.17633819533993889	-0.27913994888045124	0.5917066625878792	-0.7647427278057477	0.6073484918342917	0.0022350961650111204	1.0808434203290964	2.0264310477768634	0.059905628367140265	0.012194316410770569	-0.3291389560451125	1.675156746686955	-1.0
0.348433280268579	0.7216480452940996	1.0679950960718685	-0.28224257793956087	0.472540406304966	-0.9949864703462125	0.46976169099988413	-1.6449098557152635	1.1368352256060732	-1.654068033562122	0.6674792191593147	-1.5718050453789174	-0.1890325316436665	-1.4111413954527303	-0.42022085311844565	-1.1590234792209522	-0.9701229014346249	-0.7200484209586853	-1.5905803896281911	0.24329146870695895	-1.1287691504834403	0.3537603132102776	-0.6964707922217457	1.0454256188810824	-0.6356290593315528	0.36465679371986065	0.3511164432047203	1.028153689905676	1.190078119858886	-0.19292056809839905	0.716465462039831	-0.49519942725120614	0.6817845031736763	-1.0
0.348433280268579	0.48241201224006713	-0.10066090293879827	0.6686350225364197	-0.31148102763031715	0.7843963091267003	-0.2529970351906086	0.7713983273541353	-0.33747619089536346	0.7575308094504896	-0.2767599940646726	0.8662795876931404	-0.17051653106256168	0.9405790373654883	-0.14874321462809342	1.0014772056787855	0.062607738494524	0.9317310076695722	0.022812804177746202	0.9390525934995533	0.031104088767581105	0.9158206435995514	0.2131855185087989	1.0401453883534029	0.23626238830260649	0.688730719939011	0.1671353341432308	0.9218004254602504	0.07305489600539398	1.1346097196640303	0.11440898348501428	1.199893440823457	-0.05704906615095324	-1.0
0.348433280268579	0.3720294321446573	0.08436400879430855	0.36544911933372426	-0.4290940220715887	0.7199184063371589	-0.2636314960139202	0.8240109160331237	-0.35330941754064865	0.5780013249877197	-0.13436315112391523	0.8788178304027294	-0.20337990258574667	0.9190112201051861	-0.15540671694095012	0.8922960306144396	0.4147670925502796	0.9449710836333295	0.03267127170100198	0.9494802248867299	-0.002330564300889555	0.7339185677775792	0.24363903166650042	0.891952688953608	0.4544518838830829	0.6860341455155174	0.2752663392611117	0.6923653418937125	0.1878503678907981	1.0041136921426224	0.36004007107262365	1.1039397267585997	-0.030962273265355802	-1.0
0.348433280268579	0.20792437868892238	0.14067002043255908	0.5509166761057905	-0.23050800152385423	0.6816219470510632	-0.20124778731442153	0.7119524219773503	-0.40467944176757387	0.4519645893106297	-0.09848060386212405	0.7657644070495154	-0.13010510684347276	0.8102364034673459	-0.08151830768822428	0.9325300552040465	0.16455231766104503	0.9449710836333295	0.12843924192691522	0.8527249427871298	0.07563208915472355	0.8074788583101264	0.20729986446959225	0.8244176748930241	0.36368237534166076	0.5677340675697299	0.23610321550146157	0.6368585367743865	-0.014889909091770319	0.8141085321567726	0.1399918990137071	0.8782530658221077	0.12241523933168548	-1.0
0.348433280268579	0.471707759121081	-0.016111142513431775	0.5748995498263165	-0.24439467991409303	0.6952005217873222	-0.2197282879495073	0.694197648245214	-0.37533105564598646	0.8426038288647916	-0.1629396636640445	0.7555277929759615	-0.1689178818320619	0.7959396711155667	-0.1302601885406286	0.7398021097877018	-0.11791702053972473	0.7959242864616127	0.09427222434631645	0.8294885673338143	0.01494722751599644	0.783511638508654	0.1421969364036581	0.6905768151897749	0.054565819458353836	0.5421651100865309	0.1636213950983157	0.7676264485843277	0.22645066566713695	0.7974088256671926	0.05240161200540821	0.865109246363543	0.021232695122958403	-1.0
0.348433280268579	0.6716076740404934	-0.08455402612044295	0.7411037542124185	-0.20938460340912474	0.9145310927517455	-0.19195946077254178	0.9500520350080878	-0.34223650740309625	0.8551506330650208	-0.26704559886689494	0.9186859012520902	-0.11715402446980382	1.006049481225353	-0.07391536078699762	0.966946917156654	0.050250208925792066	1.0016411672269958	0.1560082244919495	1.0425735199007549	0.07665638777474028	0.9660937530931589	0.21352726616268833	1.0177433611310507	0.21014818384916198	0.8414848710943293	0.24453302782164665	0.9912708786092818	0.21610073904171415	1.1190490277828689	0.12862388090911264	1.2262002398272607	0.18173061922074063	-1.0
0.348433280268579	0.7216480452940996	-0.07559315803135797	0.768476977952874	-0.2278349789229162	0.9145310927517455	-0.1849211015296267	0.9531724513036134	-0.4050519882768747	0.9211013276642426	-0.3182485568885146	0.9377588378514011	-0.14208485803911655	1.006049481225353	-0.13609348400794904	0.962085778462783	0.02287414831512654	0.9907996557494264	0.07831732680867942	1.0565810310397499	-0.0032195781975078506	1.0262688904217006	0.14884202967373014	0.9956875785334642	0.12713809955710423	0.8510489803805334	0.1557377909198273	1.044343174732146	0.08551423624780777	1.1094462584688183	0.04832628476036493	1.2212186172919444	0.02809651521826723	-1.0
0.348433280268579	0.7216480452940996	-0.13110516869968955	0.768476977952874	-0.21781657714216487	0.9145310927517455	-0.23384346741480694	0.9640741588677281	-0.24568487040929843	0.8911560513506642	-0.22322962886025202	0.8996129646527796	-0.13018605110830822	1.006049481225353	-0.013659821839919619	0.9833451583506461	0.07494510896118621	1.0243635681261494	0.11539751189615026	1.0855649198560762	0.1655577774365698	0.9869095737511854	0.249163952071046	1.0454256188810824	0.3384543995461386	0.8889950204694084	0.2861540882189316	1.0652799521017164	0.22260640720626565	1.1346097196640303	0.20369569858096276	1.2466248922220564	0.18429653327506165	-1.0
0.348433280268579	0.48864945296729584	0.7324502861841315	0.13515574155951834	1.2124895651613692	-0.31296799796453195	1.4319592448776326	-0.9630001477917978	1.5532594348912205	-1.470895355245178	1.3804348733828795	-1.615906181481965	1.001698076217941	-1.7345359356246306	0.6917975213802215	-1.9684354793417904	-0.005650981113512429	-1.6831040430229467	-0.589589024766888	-1.4150960370562005	-1.0581891776475705	-1.0552965890696517	-1.1844484700142917	-0.6718438465702302	-1.2339318732800026	-0.5458347704371811	-0.9781538973663124	0.11693436188004705	-0.800242341428855	0.3322002129857995	-0.4126536740916373	0.40906086334203146	0.029400854862547107	-1.0
0.348433280268579	0.523398034050922	0.8472855121764056	0.0775197912207126	1.393798732312797	-0.49942947409582533	1.6002067995668785	-1.4147297802446892	1.6226358737343523	-1.8322824139019216	1.3293938219478894	-1.9626151496555955	0.8419748056314267	-2.0156845520875177	0.0706061729820093	-2.100836693567194	-0.6259465517984742	-1.6966159562951384	-1.2165566912458825	-1.0842034820142883	-1.7360622738190203	-0.5039344294568139	-1.6789573251922798	0.08430247722472692	-1.4777432240595223	0.38685018321969356	-0.8789807057722565	0.8967771508466194	-0.3141309305151859	0.9224551063698603	0.40438119143256834	0.682456140097512	1.1419170409648	-1.0
0.348433280268579	-0.630689466698716	0.14983506019962323	-0.8502225230397248	0.3850695447702066	-0.8332022243493779	1.2028471901779325	-1.5071967998374156	1.5286506682490715	-1.1395424312887	0.22585876580367714	-1.670598028371803	0.3141372546395813	-2.0258702068960814	-0.16276934080794261	-0.9952679204200796	-0.39405640069060566	-1.0627393243153058	-0.8967835029915491	-0.7897994260941196	-1.7552340517634846	-0.44621406619790427	-0.44000816395850895	-0.1957401752859132	-0.22532488468369244	-0.2825598675506148	-0.08273668374493162	-0.11893478117713942	0.16569166783941666	-0.2419682894670603	0.40791054182181635	-0.4130984558518625	0.5340092362619027	-1.0
0.348433280268579	0.034422922589265284	0.888823105774164	-0.29715241268629744	1.373783660642359	-1.0100692584514581	1.407094221650613	-1.6433891465079506	1.3247021514351627	-2.059226733500968	0.7468741615778184	-2.0005034979718634	-0.045133864832479095	-1.7982422977028913	-0.7829338544235178	-1.380999275778755	-1.4386204335346742	-0.6507778785975785	-1.6128439346807102	-0.17041454316256424	-1.4909456814101107	0.3386170110104544	-0.8807107496296853	0.6005012760569324	-0.22699887214865686	0.399518263065315	0.5583478121644306	0.12764620146447841	1.2195507680588993	-0.2576341211582297	1.5042320682587256	-1.0244776615418638	1.5589636052604496	-1.0
0.348433280268579	-0.898758572533777	0.029214969997939922	-1.076990707327299	0.2955993492575099	-1.332784007722189	0.7101812736636117	-1.3727029076062178	-0.7545213110293455	-1.592400313201222	-0.19018044686447932	-1.3761505160107985	-0.003670165170529591	-0.7796921566880921	-0.82249976487789	-0.7858824730794032	-0.7929243942418782	-0.2756264025278816	-0.292368769065756	0.005623580413083274	-0.24704130253960377	-0.12641339838323826	-0.19537380171600052	-0.3110742597954263	0.6264787133708942	-0.974861701196625	0.6926968080837509	-0.724466725997056	0.5742082002813442	-0.91200677534541	0.3348666381857773	-1.2471178686971436	-0.7491616170698201	-1.0
0.348433280268579	0.6814467337682832	-0.098959472288972	0.768476977952874	-0.251848718549229	0.893837995324333	-0.23097812444433058	0.8598167055507686	-0.3257823699089764	0.890036435678406	-0.2706682587427329	0.9304354740094716	-0.12684710018384665	0.9933174127146485	-0.1043271483919043	0.9031039623104797	0.12246011253949154	0.9212572760798848	0.1481947619735178	1.0520979706166016	0.09072599900817764	1.0574179830079742	0.22748196202983956	0.9442356272932553	0.2998542180010773	0.8253636240013562	0.25869802562964656	1.0060866047877484	0.21446446492759966	1.1028925436449961	0.16584780297029755	1.193877173607729	0.1532703558348962	-1.0
0.348433280268579	0.3645847448250618	-0.27243734134525793	0.3921095990358991	-0.2468286517133211	0.6607255775467604	-0.2528816522522002	0.7037958907744891	-0.5308485262507875	0.44809036365106875	-0.5512523733718773	0.7169473465383683	-0.08726535467932094	0.7471282952106723	-0.31705672878628377	0.5931091478023168	0.1424579417926434	0.6777550094420886	0.16901136952262344	0.8718723730193318	-0.061836516207144566	0.7065179815408784	-0.0051532603649960314	0.6031154229739147	0.09352049246658403	0.4375225026021791	0.0768835421968871	0.6295202310850521	-0.0954024811645834	0.609927021121531	-0.07488899208857556	0.8335142634376346	-0.0050037760824744254	-1.0
0.348433280268579	-0.5792406410873484	-0.41299819876290506	0.178767971361342	-0.304505090598601	0.26802425220276627	-0.2982656080261881	0.08950836890089432	-0.5019761717799733	0.252672999648632	-0.52561041771441	0.35440059809999386	-0.321113335788881	0.3826536592897752	-0.314653498443942	0.06604828681716111	-0.5250905641437176	0.3561714735639216	0.14265781446045633	0.263834723613035	-0.185544732560486	0.1657544748367887	-0.06167452512215146	0.0933913986248311	0.1290878026045333	-0.2913479841969648	-0.037947616125806036	-0.039239390242969165	-0.14815753573531004	-0.052909387771281007	-0.16101684109027997	-0.11483338659315014	-0.20843799535589572	-1.0
0.348433280268579	0.2396749640681708	-0.07588807267732786	0.5052432675986687	-0.24624189065457863	0.6263116149292656	-0.2221513296560846	0.5688477607281197	-0.3276451024554805	0.6022063495213064	-0.06953980150207816	0.6923537202736032	-0.17397689838427635	0.7270944621082863	-0.13674891046495133	0.7223992332636431	-0.13329841541891307	0.649084168617189	0.12122384690989438	0.7112047423230504	0.006153720495098089	0.6439378290765491	0.13238118434472315	0.64963338831121	0.13422792882048282	0.3244021755274192	0.1516412298571024	0.4924052065343358	0.0717537623724837	0.544039406849946	0.03633429310629017	0.5546966821533292	0.0016462178416409847	-1.0
0.348433280268579	0.05096220090469126	-0.13164962650763395	0.71846931515891	-0.10339817068738025	-0.11016344685127409	0.734623226116467	0.48382629141015976	-0.3809813443703824	0.3118171418276161	-0.5985493349910572	0.0013500796984068253	-1.1787178217202723	0.07350983194491678	1.1279838285152515	0.625160255590574	0.6489755403961647	0.6814008274610941	0.2651073122493104	0.227789604093581	-0.8846575303054905	1.0574179830079742	0.1219578809010959	0.3642931930416521	0.2774030920003784	0.281140585855542	0.437726847539753	0.8646590214433	0.20853050699569056	0.35180878755226325	0.48688219417791845	-0.40240712748760726	0.9972636361524505	-1.0
0.348433280268579	0.38981619860552913	0.08758538415797962	0.2626020809450596	-0.5714379085443028	0.596389965211042	-0.3365919740675262	0.7752889729884299	-0.4709927204231212	0.7423715686816573	-0.048046702126995106	0.6617887357992647	-0.05298545852151592	0.6886221394277472	-0.350483478093401	1.0014772056787855	-0.035063111033218616	0.970619733205632	0.17402741953445613	0.8856992480240606	0.006289005218496523	0.6845742917157239	0.2346396767807457	0.9654084860976885	0.05744113910405737	0.5687040583695478	0.1288461434102954	1.0808434203290964	0.30765323284831153	0.9008488754132475	-0.2015166242862365	1.0654854328032948	-0.12305720519836245	-1.0
0.348433280268579	0.623317810345819	-0.09115557704176887	0.6756854095096827	-0.3110246579179619	0.7811439558964586	-0.26645837800492705	0.8572295249513138	-0.34209162820503486	0.8688881396468581	-0.24737394859139522	0.8706092247777097	-0.04070216633273926	0.9235978327373557	-0.18437656634045171	0.9556690753868731	0.010113436705000414	0.9417570072218376	0.16283776950806014	0.968873977120204	0.14654061060456106	0.9433705066377834	0.3005020440775452	0.9505545916952325	0.16699869519343277	0.7635364104209653	0.2162758599578731	0.9618828771519944	0.21604159660385458	1.0306264475662683	0.006715048679396572	1.0834384340171068	0.06979261860098444	-1.0
0.348433280268579	0.6150280504115666	-0.1014322181667195	0.6376210251950168	-0.3219775310144883	0.8164929700676479	-0.2955156479941202	0.8768604983548104	-0.32470612443766284	0.8264849175197378	-0.2780350084343809	0.8452430238658839	-0.09416585325654142	0.9133047990377378	-0.18732598539696207	0.9178170087572632	0.04769000296293895	0.9249670558185223	0.07322410679666469	0.9481172431463589	0.13233571464772526	0.8827641252159286	0.22571626581807758	0.9413444846764603	0.20307804855595946	0.7434964004967279	0.17288872656910223	0.9438153425282538	0.09921556768527227	1.002466501785833	0.016016154401337485	1.1066987792396978	-0.04330004334321623	-1.0
0.348433280268579	0.5326737120356073	-0.13825117742895987	0.7323004021720325	-0.2950734498765921	0.8269411548197994	-0.2996502032870894	0.6825652102827802	-0.3730543825335925	0.7482895372350233	-0.3808659292675231	0.7883622154760407	-0.21809152271958623	0.8619776891138606	-0.25437611194829723	0.8618166910038676	-0.010529483814382134	0.716915572286583	-0.20306378635508868	0.9041569766527016	0.007448588561911691	0.9272983710062078	0.06494298064387796	0.890481149298353	0.09885755838429403	0.6786622154369015	-0.014679149289528596	0.7849288518091802	-0.28481599548279785	1.0649020256288266	-0.06586087479453229	1.005265280385993	-0.3782801231348304	-1.0
0.348433280268579	0.41400137200594506	0.2063452435158529	0.2606564823540773	-0.38552158048719304	0.6680230451071152	-0.07069199250526721	0.7454080245382385	-0.5644811972293344	0.5529965749739485	-0.17862436424378964	0.65327431937645	-0.1961353908829756	0.6879318465566848	-0.17843403313029757	0.7707999708589534	-0.0848157749412617	0.8192063524075434	-0.021463483426699997	0.7890917591252234	-0.1994404062924111	0.5764481284729561	0.19241485554463095	0.8111391935332528	-0.15745946345701842	0.5234636874660424	0.038812834720630345	0.7018773163298879	0.04115740785313848	0.7096170843106392	-0.1228179603580321	0.9738618983268275	-0.1624867511664294	-1.0


==> anc/standardized_instances/wdbc.txt <==
1.0970639814699839 -2.073335014697587 1.2699336881399386 0.9843749048031144 1.5684663292434209 3.2835146709868286 2.652873983743169 2.5324752164032427 2.2175150059646422 2.255746885296271 2.489733926737622 -0.565265059068463 2.833030865855181 2.4875775569611034 -0.21400164666895338 1.3168615683959486 0.7240261580803589 0.6608199414286064 1.1487566671861764 0.907083080997336 1.8866896251792775 -1.3592934737640852 2.303600623622561 2.0012374893299203 1.3076862710715433 2.616665023512604 2.1095263465722556 2.29607612756179 2.750622244124958 1.937014612378176 -1.0
1.8298206075464492 -0.35363240824380465 1.6859547105508974 1.9087082542365934 -0.8269624468508493 -0.487071672575893 -0.023845855198768924 0.5481441558908354 0.0013923632994629002 -0.8686524574634644 0.49925460067605776 -0.8762436030602541 0.26332696584277593 0.7424019483418792 -0.6053508469797807 -0.6929262695890703 -0.44078005778479373 0.26016206745900555 -0.8054503802819916 -0.09944374032027442 1.8059274384794295 -0.3692032217294107 1.5351259923434375 1.8904889885289906 -0.37561195666080377 -0.430444218692793 -0.14674896831547024 1.0870842951700281 -0.2438896675666768 0.2811899865404717 -1.0
1.5798881149312212 0.45618695176420127 1.5665031298586418 1.5588836327586921 0.9422104400684482 1.0529255443416115 1.3634784515699185 2.037230755700809 0.9396848166189868 -0.3980079103689848 1.2286759457296248 -0.7800833765050328 0.8509283007136533 1.1813360556534467 -0.29700501198189716 0.8149735042940166 0.21307643458243686 1.4248274662856195 0.23703553537481908 0.29355940411753007 1.5118702458799833 -0.023974383848899248 1.347475210286907 1.4562845488809009 0.5274074050914449 1.0829321669453364 0.8549739441841199 1.955000346131368 1.15225500006697 0.2013912093916669 -1.0
-0.7689092872596179 0.25373211176219956 -0.5926871666544724 -0.7644637923250276 3.2835534802794237 3.40290899127455 1.915897180056998 1.4517073568494943 2.8673829308318606 4.91091928501904 0.32637344071531627 -0.11040904402329399 0.286593404544487 -0.2883781482770145 0.6897016600113297 2.744280405496543 0.8195183841461614 1.115007005037871 4.7326803725800906 2.0475108774169506 -0.28146446391664154 0.1339840938605798 -0.24993930426733338 -0.5500212283270548 3.3942746991980965 3.8933974345995 1.9895882583898332 2.175786008218025 6.046041349536011 4.935010337204807 -1.0
1.7502966326234215 -1.1518164326195115 1.7765731510760563 1.8262292784409906 0.28037182991762494 0.5393404523103001 1.3710114342311062 1.4284927727540677 -0.009560466894928238 -0.56244998104055 1.2705427819622885 -0.7902437023297355 1.2731894116191784 1.1903567566057145 1.4830671597896676 -0.048519879934808156 0.8284707803398303 1.1442047448413237 -0.3610922722145706 0.49932813421778544 1.2985752399803845 -1.4667703761231117 1.3385394587604051 1.2207242455900342 0.22055616566106895 -0.31339451085024744 0.6131787584083567 0.7292592566157917 -0.8683529835650408 -0.39709961922437087 -1.0
-0.47637466522133953 -0.8353353034209806 -0.3871480674633158 -0.5056504544836534 2.2374214835894137 1.2443354863901819 0.8663015959315473 0.8246556464496944 1.0054017977853347 1.8900050384577904 -0.25507029351590393 -0.5926616519172148 -0.3213041853640533 -0.28925821666260165 0.15634670217715307 0.4455436486466036 0.16002519787921338 -0.06912355365771126 0.13411880734830467 0.48684583992861546 -0.16549824711685968 -0.3138363326353665 -0.11500945621716163 -0.24432020786226602 2.0485128348391646 1.7216164423470526 1.2632431963570847 0.905887786285117 1.7540693875058078 2.241801608432639 -1.0
1.170907672469938 0.1606494267038084 1.1381250473760702 1.0952949067351319 -0.12313622594852167 0.0882952423344619 0.30007239923229106 0.6469351082080397 -0.06432461786688494 -0.7623321531499525 0.14988307073451757 -0.8049398878976088 0.15541029271568976 0.29862746490958275 -0.9090298260966149 -0.6515680104091783 -0.3101413874031056 -0.22808902592095381 -0.8296660809941125 -0.611217806176241 1.368983300180252 0.32288289194614267 1.3683252971820767 1.2752195396349362 0.5186402268220053 0.021214980047464287 0.509552250218744 1.1967157963440924 0.26247566379987186 -0.01473047871968003 -1.0
-0.11851677806771677 0.3584501324528898 -0.07286683964196745 -0.21896491102859308 1.6040490502192717 1.1401023496310596 0.061025749450609464 0.2819502582632775 1.4033546281815528 1.6603531811406054 0.6436230014783472 0.2905609572730061 0.4900509855317917 0.23372242147253403 0.5880308711741898 0.2689327040405786 -0.2325539537246412 0.43534850627972177 -0.6880042318282045 0.6116687828203148 0.16376297558252023 0.401047911843617 0.09944858041887256 0.028859427446694178 1.4479611233825713 0.7247855065358089 -0.02105385190029193 0.6241957346573134 0.47764048511536983 1.726434506013273 -1.0
-0.32016685733682165 0.5888297779724092 -0.18408038028648127 -0.38420727288116274 2.201838762613563 1.6840098087195703 1.2190962838971595 1.1506915830787965 1.9655999114936409 1.5724617295747676 -0.3568500160815179 -0.389818004202616 -0.22774339994653361 -0.35240312332847623 -0.4366773415647222 0.5332902255552934 0.12056834058119072 0.07524304870380497 0.10748153656497177 -0.017363199085429753 -0.16135659651686757 0.8228133317070718 -0.03160910863648162 -0.24836340709785562 1.6627569909838351 1.8183096792604598 1.280034528702624 1.3916162428757612 2.3898571677839344 1.2886495480441351 -1.0
-0.47353452325980244 1.1054386800464815 -0.3294817871291233 -0.5090633776200234 1.5826994176337605 2.5633584533783473 1.738872087519093 0.9417603262199573 0.7972980240919001 2.78309559469129 -0.388250143256016 0.6933453024665743 -0.40941963406415116 -0.3607637729915537 0.03600848981581688 2.6095866154647327 1.509847601746858 0.40939495978776375 -0.3211363660395708 2.3773460477247137 -0.24418960851671173 2.443109056665132 -0.28627802714177253 -0.29740917173826736 2.320295361191782 5.112877271198196 3.9954328451526617 1.6200152036550615 2.3704438004471973 6.846856039728261 -1.0
0.5375560150472571 0.9192733099296985 0.44201066334189226 0.40645325371116686 -1.0176858312814092 -0.7135418515343496 -0.7006843473064609 -0.4046855513147839 -1.0354755617695834 -0.8261243357380594 -0.09265584261332846 -0.05416438320797564 -0.19804156330605116 0.003804555737903437 -1.0040336779608279 -0.9059213043655138 -0.6924418618957106 -0.6821138798646436 -0.7194846427539618 -0.28478689794734285 0.6048487644816906 1.335771274784247 0.49262164758493593 0.4736113433615393 -0.6254765373398238 -0.6308282294014986 -0.6058719698777824 -0.22620972931094654 0.07643089348947837 0.031818807950455864 -1.0
0.46939260797037663 -0.325707602726287 0.47908184355672984 0.35867232980199026 0.05264241567218082 0.4711151264316021 0.13484897953024655 0.4421308885217207 0.1109206652433763 -0.2803467735953654 0.3631873829199002 -0.42084328484590433 0.3455020472147773 0.30412789231950216 -0.42334346761886776 0.8457127509817742 -0.1320881742179115 0.16608046142565783 -0.05597444324184531 0.13204608104251317 0.8595602763812112 0.2610022511939757 0.8709017955401637 0.735540337319294 0.31699512662490165 1.9506267402998587 0.5963874260628176 1.0109513082435948 1.4418377295066254 1.15565158612946 -1.0
1.4322007329313136 1.2822957816574256 1.6653596104315431 1.3313554236673741 0.07399204825769087 2.6808576257249936 1.4777286885979282 1.6219476402159556 2.137194251205772 2.1550969972128127 1.986249128939638 4.265788436187908 4.06120181093913 1.6691139583650985 -1.3007123732560886 3.213193641333426 1.8901586548630924 4.720927870764281 2.941929304918739 3.4213197519098344 0.9713848425810007 0.6941667364591456 1.3236465395495696 0.7935514567864477 -1.2567133727394535 0.8653723838901703 0.439988159072939 0.9454769394868622 0.4452848728874753 1.0171120424683402 -1.0
0.48927360170113354 1.0844950759083436 0.48320086358060105 0.3635073042451809 -0.878913219475591 -0.07847777648013377 0.1328401841539298 0.12176962800483418 0.12917538223402852 -1.3350441923854033 -0.006756644135966349 -0.2519278680102231 0.018286813558795807 -0.08266216314602938 0.9093772332692812 0.3231455572898966 0.6172605442151214 1.3177690870062928 1.122119396402843 -0.29991695163118526 0.11820481898260621 0.32288289194614267 0.14114875420921277 -0.00717778313138616 -0.8446559940758059 -0.3935481151337297 -0.19184568947206107 -0.041206571079713664 -0.1484406114943887 -1.167933640154842 -1.0
-0.11283649414464351 0.7726680809627321 0.06717984116964204 -0.21782726998313656 1.1912894868994035 2.368158215447627 1.5568250065403961 0.8081474977596133 0.9396848166189868 1.9878197184262207 -0.6968375999709093 -0.08682257335880553 -0.3985289606293077 -0.4648318595872286 -0.2040012412095627 1.8936416153371443 0.7664671474429379 0.7273259043142488 -0.11288133991532996 1.625760630979846 -0.25661456031668844 1.031253384767003 0.045834071259864016 -0.3214925758806917 1.4348103559784127 3.2966983804891328 2.025089932491831 1.616969884178004 1.1247527296732593 3.2780773950178155 -1.0
0.11721500473982761 1.919912174307407 0.1961051679168009 0.011122990415002067 1.2482218404607641 1.045344952577312 0.9428869196536196 0.6376492745698691 1.7940055717815109 1.1301692636305585 -0.1269433378038722 -0.33357334338729805 0.006406078902602823 -0.17132905299392998 -0.47801235079687093 0.9457550265655669 0.5144737731026258 -0.1453620964778378 -0.23880298361835928 0.632094355293502 0.24659598758236476 1.865013597006729 0.5015573991114373 0.11007499470070946 1.5531672626158437 2.5664099859062937 2.0649093777683944 0.8617306538677855 2.1310122699607783 2.7793350378377837 -1.0
0.15697699220134137 0.19555543360070488 0.11413666944177006 0.08421642758558806 0.16437215953635118 -0.6129094958632698 -0.18643273096939797 0.09468594656016979 -0.8237208446780176 -0.5071634227975237 0.2437225312560057 0.0419958433472455 0.16283575187581023 0.11139291587592673 -0.4410108505971249 -0.7745249971602084 -0.39502336612826333 -0.11454226001863783 -0.7800238945342645 -0.6467734323332704 0.5799988608817371 0.8472399004250323 0.4807073122162676 0.4525163908280289 0.615079187785838 -0.42726352011011515 0.09216770334391465 0.7048967007993328 0.207471123012451 -0.09896252126564128 -1.0
0.5687975766241605 0.3235441255559933 0.6644377446309193 0.40929735632480835 1.468834710511039 1.8545731234163154 1.0470931798000458 1.38980179926169 1.2865244394413793 1.5256807956768228 0.5920112981915289 -0.26099958749656493 0.4890609243104424 0.30456792651229575 -0.0049931725676854045 -0.026164064161893538 -0.0004547931480380792 0.19041191126186854 -0.44221486960017614 0.13128957835832095 0.9713848425810007 0.9449461752968754 0.8798375470666654 0.7636669406973079 2.039745656569725 1.0752984903469098 0.9893046029484325 1.4114108194766344 1.3027085969266792 1.6765602702952702 -1.0
1.6139698184696607 0.6656229931455817 1.5665031298586418 1.720997481736256 0.13875260043373874 -0.03109907795325997 0.7420073820219546 1.1880928574547613 -0.8383246182705388 -1.2542407611071342 1.2741519919823459 -0.36260284574359125 1.4845674823772788 1.5855074617343234 -0.1823336960475493 -0.36597246391019495 0.06685396341917696 0.55376156214928 -0.8454062864569913 -0.6800595504377235 2.2884297333785217 0.8472399004250323 2.3691294681502386 2.667486406846625 0.8254914662523812 0.38635917733888353 1.2713989863534896 1.8910486371131643 -0.21476961656157226 -0.4320115842269734 -1.0
-0.1667991914138409 -1.1471622983665921 -0.18572798829602988 -0.2519565013468342 0.10174657061885452 -0.4368502521374068 -0.27820956972486494 -0.028609288968873544 0.2679112313629853 -0.7283096557696281 -0.48822526081160134 -0.7769989918796767 -0.40001405246133187 -0.36912442265463125 0.4736929020884884 -0.607974169651995 -0.2660425468935511 0.2196096510653212 -0.08987642423881465 -0.5654493937826179 -0.24004795791671962 -1.0450049562596568 -0.22521705837734612 -0.2977607542804924 0.5098730485525658 -0.48960521233060117 -0.15922252948644225 0.21612292473163094 0.1233465312199256 -0.6292918944004077 1.0
-0.29744572164452815 -0.8330082362945205 -0.2611060547328669 -0.3836384523584343 0.792763011969875 0.429421871727953 -0.5413617640223464 -0.45962673367396023 0.5672885900096821 0.7530865843319705 -0.7939253495104489 -0.8512056572779512 -0.7341597146667592 -0.5647196213513647 -0.9813660922528752 -0.36317798693858055 -0.4944944349468076 -0.8607067216624293 -0.4555335049918426 -0.5181679760206107 -0.3663683012164818 -0.8447070927723794 -0.3327439350795801 -0.43962431006835023 -0.05122636069154874 0.14844292335457912 -0.39909870585128654 -0.6361097309228636 0.45822711777863345 -0.11724974102890894 1.0
-1.313080487090047 -1.593959186646871 -1.3028062187698115 -1.0835721055756011 0.42981925801619825 -0.7470859700913761 -0.743747898186249 -0.7263365109480833 0.012345193493854038 0.8863413657382382 -0.46151710666317775 -0.4355394704137778 -0.47377361345186314 -0.5420578604224968 0.8550416969399245 -0.6236232406930352 -0.3993337791104003 0.3915518965745428 -0.03296952756533042 -0.31277749726245113 -1.2506107043148174 -1.631242605490714 -1.254913492614529 -0.9944215616996749 0.001376708925086159 -0.8871925351653347 -0.8804342413449833 -0.7969025993114909 -0.7292238509850946 -0.34445459263314576 1.0
0.34442636166276264 -1.1704329696311897 0.4337726232941504 0.14081406959705334 0.7785299235795353 2.0687248407577847 1.492794653920303 1.2546413318616507 2.589911232573947 1.0663770810424507 0.12137031157606555 -0.9203321597638744 0.2563965372933299 0.10061207815248469 -0.0839963756968729 1.5538332155888428 1.079801014221352 1.7395142175006095 1.9587718560066254 0.22660891656652776 0.3729163308821269 -1.07431683872121 0.5313432375331087 0.17634830391015466 0.29069359181658416 2.170094942504632 1.7190079314502889 1.8986619358058077 2.8573957644770096 0.8597311208693084 -1.0
1.9973889832771135 0.8727319674005029 1.8630725715773446 2.130548258100628 -0.14804413063161737 -0.04057481765863473 0.262407485926354 0.9647169704921011 -0.1555982028201461 -1.4201004358362121 1.0341395256485397 -0.16302501704407527 0.7113296685033859 1.1804559872678595 -0.7710242307570215 -0.7203121439108906 -0.4888577410470901 -0.22971112257670112 -1.1759506011774434 -0.6838420638586841 2.671532413877801 1.6142341581689992 2.4048724742562437 3.048953465160939 0.33891307229849993 0.03648233324431814 0.2077880203517697 1.3139605962107994 -0.1274094635462569 -0.48133166177033215 -1.0
0.716484958624068 0.48643882440817826 0.7426991250844662 0.7102034128480764 1.120124044947702 0.7838145367089686 0.7997602490910583 1.1034885954180957 0.6695150051573344 0.07121903266797988 1.4495595989571273 -0.5717966970986291 1.2816049320006486 1.3698907072654831 -0.3310063905438258 -0.3721203132477464 -0.1486666856876689 -0.08047823024794297 -0.7097983624691134 -0.37594547139249285 2.110338757578857 0.9579736786131208 2.077228251617858 2.345788380710591 2.109883082725239 0.6586269760161091 0.9466066435554902 1.4449093337242647 1.15225500006697 0.6480426981551171 -1.0
0.8556519147393662 -0.6724406045687957 0.9898403265167189 0.7332406440185725 1.5826994176337605 2.335940700449353 1.6836302146703848 2.35191734010548 4.4847508562036476 1.6064842269550919 2.312882635754818 -0.4369909455315925 2.18305567403929 1.5635057520946458 0.329353716624614 0.699282157669184 0.17991941164292208 1.9747182325839792 0.30726106743997017 1.3802755099595048 1.2385213062804976 -0.6965192425500845 1.34449662644474 1.0203221965216849 0.9701499076981296 0.8946348108508066 0.5426551625570922 2.1377195147548083 1.8851096170287804 1.2166089853403523 -1.0
0.12857557258597463 0.5213448313050756 0.2241145040791226 -0.028694446175978564 0.6433155838713017 1.5627203404907732 0.6742105380712673 1.0036658838077614 1.6078074584768585 0.9132758428309938 -0.5438070951204826 -0.4239276694712606 -0.3742724607062471 -0.4243487138502219 -0.8630279609834172 0.2834639842929731 -0.16856089945137773 0.2796272273279741 -0.7267493529675981 -0.03173675008508006 0.2797291923823024 1.226665934510689 0.4509214737945962 0.02868363617558155 0.8824781250037366 2.608395207197642 1.3515176292593474 2.367641135272637 2.2054301780849355 2.413590642572428 -1.0
1.2731527830852585 0.22348023911822257 1.2411005479728423 1.2488764478717715 -0.13950427759741355 0.04281169174866311 0.7558178502341314 0.7323131897145531 -0.41846612748553846 -0.8232891276230326 1.6159441808817658 1.1469312767836557 1.3692253500900717 1.1705552179300047 1.2363904917913606 0.0973518179834594 0.627207651096976 1.1863792578907553 0.2890992919058793 0.15965842901552546 1.0438637280808638 0.2577453753649143 0.9721736461738467 0.9183632592763845 0.06274695681116182 -0.27077314984236395 0.34739595499610915 0.5237001919144215 -0.9055619376271193 -0.5395182701080022 -1.0
0.33306579381661616 1.3916679366010354 0.42965360327027974 0.22044894277901458 0.8425788213360664 1.2386500425669567 0.9981287925023277 0.9954118094627209 0.41759991068633323 0.3689158847458137 0.12209215358007691 -0.3716745652299327 0.3128300269102467 0.06958966756053939 -0.6026840721906098 0.28458177508161875 0.12819445585727915 -0.1567167730680695 -0.34656285178729773 -0.3131557486045472 0.8284978968812693 1.7966192045964389 1.2521605273375587 0.6828029559855179 1.390974464631216 2.2693327382841813 1.7334005020321794 1.3368004922887295 1.8220161731843858 0.8209400486441945 -1.0
0.9777780190854436 -0.9865946666408664 0.9486501262780102 0.8538305948369709 0.1501390711460115 0.21527015438648353 0.12493055235968309 0.789575830483272 -0.2651265047640595 -0.18536730174196095 0.7042577298153084 -0.7154927337622804 0.8855804434608829 0.45681975721886453 -0.4713454138239437 0.27116828561787 0.07215908708949934 0.28287142063946874 -0.15646960119714773 -0.020010958480102183 0.774656439081371 -1.0026655704818586 0.8232444540654894 0.6089706221182314 -0.30109094137056935 0.1713439531498597 -0.11172704656620297 0.47192976080444704 -0.2341829838983086 -0.26354749913505165 -1.0
1.2788330670083319 1.3544348625776788 1.3523140886173561 1.2318118321899227 0.7144810258230031 1.5987281513711975 1.7966249545881967 1.9469518175519276 1.355892364005857 -0.11732230698131416 1.5358197184364952 0.45203756412988705 1.3405135746709387 1.4226948104007093 -0.26433702081455385 0.4617516150819666 0.6653382274774178 -0.03505952388701641 -0.05718522827745132 0.2893986393544732 1.4248955832801466 1.3569409676731456 1.5857619176602786 1.3877259531469919 0.733436094423269 1.0905658435437637 1.6364905267807823 1.0688123783076842 0.8788500767412613 0.7688491802276136 -1.0
-0.6496233248750772 -0.13721516548304458 -0.5782705965709241 -0.6094601998815673 1.0347255146056598 0.895628265232391 0.41432263626030075 0.07482458016741594 1.7867036849852498 2.1536793931552998 0.2790927894525665 -0.3390163750791028 0.3014443228647284 0.014585393461345486 -0.49667977432106697 0.484107430854881 0.3367521301468267 -0.219978542642217 0.2648835911937584 0.7081228750548096 0.11406316838261409 0.3977910360145556 0.3615639585295818 0.014268751944349537 1.3734401080923382 2.056225933244764 2.0313267130773163 0.6089691372720267 3.009467141948114 3.117371524370916 -1.0
0.8215702112009257 1.0914762772877231 0.8580316857528507 0.6951296689957764 1.6609814037806323 0.857725306410892 1.9196636713875916 1.8411964900060958 1.5932036848843363 0.14493444365868238 0.706423255827343 0.32866217911564083 0.560840362858275 0.6037911776119106 0.409023613451094 0.29855415993969037 0.6142764121505652 -0.10967597005139562 0.05783935010512355 0.0223531918346562 0.9548182401810315 1.0442808880832495 0.8589874601714949 0.8146464093199581 1.3602893406881782 0.6465403214019331 1.3750254945431022 1.0672897185691557 1.0179792093212074 0.04844355318979072 -1.0
1.46060215254668 1.6709159917762098 1.4800037093573537 1.4422754255993917 -0.1672587999585772 1.2803432972706057 0.9654858676371818 0.6967174941015656 0.1510810426228108 -0.026595647300450474 0.5436478839227616 -1.1079353187414194 0.3276809452304878 0.6123718443713849 -0.6753536851955162 0.43045347299988634 0.10200040773506253 -0.3492596461052825 -0.6189894847986597 0.03823974820269078 1.6319781132797568 0.8504967762540937 1.6125691722397832 1.6391074708379914 0.8123406988482225 2.5746798022212567 1.6163409279661356 0.9728848147803781 1.2477040561392592 1.5712702171128192 -1.0
0.5687975766241605 -0.32803466985274715 0.6191285243683399 0.433187818279397 0.5436839651389198 0.9771196266986139 0.585070243247216 0.7377299260034861 0.6804678353517256 0.3334757833079764 -0.25687489852593254 -0.9636949789085875 -0.3381352261269935 -0.11676481308752953 -0.9520315695719953 0.17895054555459752 -0.17419759335109522 -0.4426924134763312 -0.4252638791016912 0.008357892177102163 0.8160729450812929 0.2577453753649143 0.7577156095378117 0.6687396542965109 0.5361745833608844 2.074673985024296 1.22438325578598 1.093174934124143 2.2151368617533036 2.180844209221747 -1.0
0.7420462362778981 0.535307234063834 0.7468181451083369 0.6103754111092606 -0.018523026279520655 0.5545016358388997 0.5775372605860287 0.29046227243160055 0.3080716087424198 -0.8842461020961128 0.20329937903136475 -0.5391385069477993 0.07026502767964006 0.10677255685159442 -0.42167673337563605 -0.027281854950539412 0.16765131315530157 0.024958052375636485 0.8896486695664814 -0.42738765391755684 0.774656439081371 0.5443504483223196 0.7815442802751492 0.6124864475404831 1.0490545121230832 0.8221148831657514 1.2891498234044882 1.0155192874591807 3.1744807643103754 0.13212143756110695 -1.0
0.03485088785526399 0.565559106707811 0.06841554717680334 -0.06225485701694782 0.13305936507760285 0.10345642586306142 0.5411278443902892 0.1821275466529433 0.2679112313629853 -0.21938979912228532 -0.4301169794886799 -0.35897415794905463 -0.10349071666718217 -0.3394221146410665 -0.3876753548137071 0.24993026063360127 0.5390099700778667 -0.030193233919774205 -0.03175874252972442 0.08589941730679419 -0.07852358451702339 0.7625611288694353 0.26624927558023304 -0.14236127061696555 0.5361745833608844 1.0784791889295877 1.182165048745767 0.4582258231576889 1.1166638266162856 0.9672378067503372 -1.0
-0.31164643145221177 -0.20237304502391804 -0.3855004594537672 -0.37283086242659685 -0.46473034731668933 -1.2637032988284076 -0.7932144843280465 -0.507861480627791 -1.2581831090555402 -0.5908020621908197 -0.7986173225365233 2.0414028181369406 -0.8396012347404719 -0.5759404932676003 -0.8963626458480533 -1.1501585916846053 -0.612201866382085 -0.025326943952532283 0.7467760353649672 -0.7632748456988564 -0.6148673372160139 -0.4669094966012538 -0.6791532359236195 -0.5883437254295989 -1.5499754858521984 -1.3236479946803916 -1.0739663404361397 -0.9817534915688708 -1.478256274060852 -1.2333243047628901 1.0
0.24502139300897877 1.3753784667158169 0.14708882963273756 0.12488709496066101 -0.1772219618318155 -1.005015604871677 -0.8138046369352923 -0.5140520363865714 -0.9003906560387567 -1.0997219188381635 2.9192299191244326 1.7619938579576184 2.5795751931897306 1.444696520040387 -0.05266177192411491 -0.8125298839741631 -0.4547060074193898 1.1961118378252398 -1.5328900296741075 -0.7719746265670657 -0.2648978615166727 -0.0777128350284131 -0.3491261462114993 -0.3195588718984534 -1.6876201846823955 -1.2910776411937703 -1.1907860383258189 -1.303643760293831 -2.1609596920694254 -1.6018394909014688 -1.0
-0.18384004318306066 0.35612306532643045 -0.14700920007164314 -0.27214962990368846 0.37288690445483647 0.4009946526118287 0.21972058417962512 0.141115114751023 -0.3344944293285384 0.1973857937866809 -0.6935893109528578 -1.1347876084209905 -0.6539647557374566 -0.4800130392386061 -0.5580155944719973 -0.17259465747448394 -0.046543055033963526 0.13363852831071027 -0.8199798007092642 -0.2299404533434144 -0.15307329531688332 0.055819073963105474 0.0011553136273568204 -0.24642970311561713 1.2550832014549074 1.0702093726146251 1.107323681719936 1.6931028711044376 -0.1516761727171778 1.28310796629769 -1.0
-0.19520061102920766 0.5329801669373738 -0.23845144460157658 -0.26134203997185096 -1.0489986257401576 -0.8344522901749314 -0.7244132426892013 -0.7379438029957964 -0.1008340518481894 -0.9820607820645431 -0.6015544554413984 -0.7082353581732072 -0.6405989292492394 -0.4357896028628542 -1.2537104675969517 -0.8080587208195803 -0.596618065600513 -0.797282742422707 -0.8163474456024461 -0.9489962546680207 -0.07024028331703916 0.7446483118095976 -0.1418167107966661 -0.1629288493371383 -1.0068487920604334 -0.31784748886599634 -0.3055469970689973 -0.051865189249414426 0.1508488016136356 -0.6919117681352341 -1.0
-0.9023959594518424 0.47945762302879946 -0.826647504010338 -0.8071253315296497 1.874477729635737 0.33087417879205566 0.1958661390858649 0.20044127410600193 0.3044206653442898 0.8367252237252655 -0.6084119544795071 0.3830924960336906 -0.5168412765805627 -0.5141156891801064 0.34102085632723667 -0.43806996977784435 -0.1970759391793604 -0.23133321923244843 -0.8441955014213851 -0.28554340063153494 -0.7101253010158348 1.5735232103057315 -0.5969443218798061 -0.6444211409145141 2.5657763527360826 0.09882402546480419 0.6242130625211394 0.4232046491715296 0.1023153832717938 0.6713173414901854 -1.0
1.4037993133159463 1.284622848783885 1.4964797894528374 1.2773174740081863 -0.39498821420402136 2.1729579775169072 1.5304595672262402 1.307518995634567 1.8195621755684241 0.089647885415656 2.078644905453103 0.8149063435835521 2.9523332430277853 1.4204946394367417 -0.16433296622064575 4.198526221524634 2.16635665594925 2.365643526619096 3.969885800148278 1.4566822810629085 1.6195531614797805 1.2201521828525663 2.0891425869865268 1.3543256116356004 -0.33615965444832635 3.117943120142636 2.1685358859580073 2.050927909658674 2.862249106311194 1.1002357686650122 -1.0
-0.24064288241379467 0.23046144049760217 -0.19149461632944914 -0.31196706649466904 0.5508005093340902 0.7440164299463948 0.12141516045112892 0.3265738476911531 0.5928451937965945 0.7119760666640794 -0.12549965379584926 -0.7111383084088365 -0.21734775712236482 -0.1981711387543366 -0.6563529148226737 -0.22401303375218745 -0.3330197332313708 -0.36272304834798563 -0.40589131853199434 -0.18076777887092688 0.23002938518239557 0.3782497810401869 0.1739131764730512 0.04679013710017813 0.9043960706773349 0.7515033746303028 0.4519819678911812 0.526745511391479 1.3560953571027055 1.0392783694541192 -1.0
-0.27188444399069805 0.586502710845949 -0.26975599678299544 -0.3509312723015574 0.05548903335024876 0.006803880868239071 -0.07795778064829884 0.09288036779719215 -0.23956990097714617 -0.14567438813158382 -0.7628861433379567 -1.0968678209680827 -0.7584162145898198 -0.5686799290865067 -1.2303761881917064 -0.6504502196205326 -0.5760607113780138 -0.8018246130587997 -1.139627050109262 -0.7848351721983318 -0.008115524317155934 0.686024546886492 -0.05245919553165173 -0.24590232930227926 0.7860391640399038 0.8660085236067062 0.4826861184658814 0.7018513813222758 1.281677448978548 0.6779672395859189 -1.0
1.284513350931405 -0.39319254939362064 1.3070048683547766 1.197682600826225 0.9635600726539583 1.2178034152151322 1.3634784515699185 1.3407932328380119 0.34823198612185535 -0.3271277074933102 0.8074811363889456 -1.0043362822073978 0.7063793623966389 0.6869576400498919 -0.24900306577682124 0.8082667595621424 0.7840403696008805 0.836006380249323 0.4525552717126964 -0.09830898629398627 1.3565583483802757 -0.7095467458663299 1.290882117285731 1.2066609439010272 1.5575508517505627 1.6204702274178964 2.2179503782891654 1.8758220397278775 1.453162193786389 0.43801674996485934 -1.0
-1.6845710556590454 -0.5700496510045647 -1.6582776468298683 -1.288347493757787 -0.7372939899917057 -0.851129592056391 -0.9154999028613228 -1.109196590646324 -0.1555982028201461 0.3164645346178152 -0.898231519090103 -0.4720077827488711 -0.8772235611517495 -0.7069606741718802 0.6423664075035466 -0.5040196263079424 -0.5309671601802738 -0.9536528600367538 0.6293298869111799 -0.4587825153115295 -1.512777187294324 -0.6053267193363642 -1.4893280409930831 -1.1222218157985258 -0.11698019771234358 -0.7542393344093999 -0.9757610338323723 -1.3546528615345415 0.33042244947844995 -0.5461681682037357 1.0
-0.27188444399069805 -0.1465234339888835 -0.24668948464931845 -0.34211455419926873 1.3834361801689967 0.3555111020260299 0.42436661314188395 0.6314587188110888 1.1550904771086827 0.7048880463765108 -0.42614684846661677 -0.5863114482767755 -0.47971398077995964 -0.3539432430032537 -0.16966651579898764 -0.11838180422516621 -0.09428916806686476 0.05739998549058375 -0.37683247767744904 -0.05745784134761198 -0.12408174111693777 0.3701075914675332 -0.13288095927016477 -0.2130293616042256 2.0265948891655663 1.0326771293390264 1.0958096252544236 1.4342507155545643 1.616558035537256 1.881598794913728 -1.0
-0.5899803436828065 -1.0843314859521775 -0.5737396745446661 -0.5847165071428865 0.4796350673823887 -0.2543475054118891 -0.2872491489182899 -0.552743009878949 -0.4987868822444075 -0.3356333318383918 -0.5109632839379619 -0.8844081505979614 -0.5039704807030203 -0.4503107312250414 -0.5176806257857879 -0.6264177176646495 -0.2875946118042356 -0.9953407440894613 -0.7582297638933556 -0.5193027300468989 -0.5196093734161934 -0.8105098965672344 -0.5177139916781601 -0.5238283289312794 0.7465868618274276 -0.2459637008974765 0.1574140233151523 -0.7480252217047207 -0.24874300940086133 -0.05185907642086036 1.0
-0.180999901221524 0.700529000042479 -0.2083825984273196 -0.26703024519913393 -0.6291225182251191 -0.5185311283977371 -0.5183861669057247 -0.38895122209455035 -0.009560466894928238 -0.7963546505302759 -0.6185177425356674 0.24701670373856627 -0.5599089397092621 -0.44305016704394784 -0.8620279204374782 -0.6515680104091783 -0.36286105387693407 0.007114989162415263 -0.5003325513092663 -0.695567855463662 -0.23176465671673502 1.0003130643909197 -0.24606714527251625 -0.3195588718984534 -0.7087647308994971 -0.5290458747558068 -0.21103578358124864 0.2069869663004591 -0.048138213587915146 -0.81881399012882 1.0
-0.6723444605673707 0.5376343011902941 -0.7104911393371796 -0.6455803030748141 -0.7109627764695756 -1.0362855458994136 -0.9068369728009572 -0.9742166811225825 -1.1559566939078878 -0.5553619607529824 0.003710064922199677 -0.012434473570804315 -0.11438139010202585 -0.2610960283238144 -0.3946756386352807 -0.8785913195831258 -0.6702266565262357 -0.7057964910385551 0.4259180009293635 -0.7663008564356247 -0.6811337468158892 0.006965936527183946 -0.723236276787693 -0.6400263591366995 -1.0463010942729103 -1.0694465639527766 -1.040863428097791 -1.1793947256298918 -0.7567261213788049 -1.0149859839529656 1.0
-0.13839777179847365 -0.6864030073275541 -0.19602553835570707 -0.23631393697180614 -1.3884577838497731 -0.8291458759399216 -0.8817270305969991 -0.817389268566812 -1.6743906564424105 -0.46321769701460574 -0.7867069294703345 -0.5324254345279064 -0.7014876943622285 -0.567359826508126 -0.8546942897672581 -0.7661415662453656 -0.6997364069424038 -0.6229073519298645 -0.8829406225607789 -0.4705083069165074 -0.33116427111654806 -0.40502885584908627 -0.333041793463797 -0.39356699703685233 -1.0287667377340317 -0.6111078981888958 -0.8020906821442252 -0.43770716699257833 -0.8974730345701457 -0.20480673262273655 1.0
-0.6212219052597104 -0.24426025330019496 -0.669712841100858 -0.6179925077224917 -0.9785448382079729 -1.077031226632525 -0.8672888138297231 -0.9138587624744734 0.20584519359476752 -0.2406538599849873 -0.6419776076660394 -1.059492336684355 -0.6663405210043243 -0.5031148343602676 0.05634264758324496 -0.9556071049208165 -0.6228121137227296 -0.615770126644576 -0.07050386366911818 -0.43873519418043844 -0.6562838432159361 -0.7079183079517996 -0.7026840482767397 -0.6212166931276525 -0.7876693353244507 -1.0509348982015914 -0.8643145622932656 -0.786396247115643 -0.1872673461678614 -0.5467223263783807 1.0
1.1623872465853278 -0.13721516548304458 1.1669581875431665 1.0753861884396416 1.3122707382172953 0.8368786790590672 1.1098680353099413 1.4723425427120955 1.023656514775987 0.042866951517711215 1.546647348496667 0.6824592390829645 0.9954772390306678 1.2865042277311054 -1.0473687682848545 0.2309278172266239 -0.12346734825363768 -0.4175499153122471 0.7504083904717852 0.5034888989808423 0.896835131781141 -0.25195569188319955 0.8292016217498234 0.7742144169640631 -0.19150121300257797 -0.1562680008659608 -0.04744023130042483 0.2724613350571917 0.19452887812129283 -0.22586474325922706 -1.0
0.2762629545858821 0.6353711205016047 0.2179359740433166 0.16470453155164164 -0.4127795746919467 -0.6354617563620617 -0.45536021197378973 -0.40184821325867626 -0.7141925427341043 -0.8445531884857346 -0.3416913339972776 -0.6948092133334216 -0.3807078586450182 -0.22941356644267868 -0.7886916137352787 -0.8482991892108265 -0.5259936067393466 -0.4175499153122471 -1.1614211807501709 -0.819256044329073 0.37912880678211547 0.9791433715020205 0.3109280332127402 0.2626618180264349 0.2863100026818638 -0.3089415328344984 -0.004742271907482448 0.5846065814555682 -0.3652232134212812 -0.2890387751686978 -1.0
-0.7405078676442511 -0.12557982985074545 -0.7673336156665974 -0.6993338424726379 -0.07972530635798385 -0.9402015452869137 -0.7337039213046659 -0.6742326666450147 0.39569425029755095 -0.5284274836602266 -0.2897187097084533 -0.46765335739542724 -0.3381352261269935 -0.3711045765222022 0.429024424369876 -0.9364928824349744 -0.6102124450057139 -0.5070896507095018 1.4090754498414775 -0.5329197783623569 -0.7101253010158348 -0.5222763856952981 -0.7580857077410487 -0.6581328600612959 -0.32739247617888745 -1.062767096929153 -0.8704074171729327 -0.7833509276385858 0.6555963523687897 -0.7528691673461263 1.0
1.4435613007774601 -0.16746703812702157 1.3811472287844524 1.413834399462977 0.6361990396761323 0.42373642790472826 0.546149832831081 1.0580911865203728 0.3847414201031598 -0.45187686455449727 1.163349244366589 -0.043278319824365676 0.9756760146036795 1.3676905363015155 -0.1943341825988181 -0.13514866605485204 -0.08102635889105882 0.5813372052969853 -0.24485690879638972 -0.44894798041703204 2.0440723479789815 0.401047911843617 1.8717059665083247 2.22273449093178 1.3164534493409816 0.6160056150082257 0.5551287237280644 1.4388186947701502 1.029303673600971 -0.05573818364337175 -1.0
0.16549741808595175 0.535307234063834 0.14750073163512428 0.005719195449083332 1.2339887520704236 0.6094609261300734 0.5084849195251437 0.8334256004412998 0.7863451938975079 0.677953569283755 0.0629011092511382 -0.12129510740690395 -0.06487832903455508 -0.005436162310761021 -1.127372011959981 0.1716849054284002 -0.2047020544554488 0.1498594948681842 -0.28723438504260146 0.1184290327270549 0.331499824882205 0.8179280179634795 0.2513563563693973 0.1844347023813337 0.19425463085275152 1.1115584541894374 0.4150410367309953 1.047495141968283 1.2897663520355218 1.41056434646592 -1.0
-0.30596614752913803 0.0047359292310023005 -0.3855004594537672 -0.36316091354021557 -1.1215873765308926 -1.259344458563935 -1.106184803958181 -1.1543360597207646 0.02694896708637623 -1.1039747310107033 -0.004230197121926163 -0.005177097981731006 -0.13418261452901392 -0.1623083520416621 0.15001311205287224 -0.9437026330217394 -1.0345560245856236 -1.2375197747925442 0.16438843323845598 -0.3044559677363379 -0.42228058431637644 -0.5581020198149735 -0.5069910898463584 -0.45087495141955575 -1.326850798894968 -1.2236468312409996 -1.2969792216025355 -1.5758953215427567 -0.7470194377104363 -1.1668253238055526 1.0
-1.564717064882197 -1.7452185498667574 -1.5499474202020642 -1.2240707746894897 0.0825319012918947 -0.9782940189025201 -0.8561148895489618 -1.0606523159045542 -0.4695793350593641 1.2861057099570432 -0.8996752030981259 -1.1561968664087567 -0.9009850304641355 -0.704386474144038 1.02304850865769 -0.8343268043527549 -0.4006600600279808 -0.9820395515123329 0.04330992967785068 -0.3808627388397416 -1.4003313735045357 -1.6735819912685126 -1.4106934275598704 -1.0647380701447098 1.7942646650254248 -0.8293038209605975 -0.7454799045221218 -1.0721994800374737 0.5164672197888435 0.34990560019638745 1.0
-1.1239270324517037 -1.0261548077906828 -1.129395475764848 -0.975496206257225 1.2126391194849135 -0.4497372581367165 -0.9787769572152973 -0.9290772120481419 3.4004206669589054 0.9643095889014794 0.39927948312047257 0.4066789666981791 0.22075433332475097 -0.12578551403979743 0.1576800895717384 -0.8097354070025489 -0.8033521036283874 -0.5844636611886516 2.5774830092013175 0.8163027588942822 -1.0870155056151256 -1.3397522187897164 -1.1140264768800228 -0.9000216491122156 -0.21341915867617625 -0.9898654854141763 -1.2018203424386018 -1.3523688719267482 1.0616592858288656 -0.2075775234959594 1.0
-1.5703973488052703 0.3933561393497871 -1.5367665561256778 -1.2317498517463217 1.9883424367584583 -0.278794913851756 -0.7382237109013783 -1.0229931017053064 0.05980745766954964 0.6765359652262422 -0.1695320160405475 1.542458246388151 -0.18467573681783422 -0.4828732614917642 1.629739773194066 0.3432657914855196 -0.06278999627432577 -0.41154815768598174 1.577374569790719 -0.28251738989476655 -1.3883205867645585 0.22191974124523822 -1.34635601656906 -1.0664959828558356 1.3822072863617765 -0.5373156910707693 -0.8740055598184053 -1.322067943130028 0.11525762816295197 -0.37825824128645896 1.0
0.03485088785526399 0.6656229931455817 0.1833362058428011 -0.026134753823700976 0.6077328628954509 1.8280410522412665 1.5656134863117817 0.970133706781034 0.5015716088433333 1.434954135995959 1.077089124887221 0.09279747247075866 1.2410124219253227 0.4497792101341677 0.7887056740592989 2.5196044569787515 1.2300023281373536 1.084187168578671 -0.42889623420850925 0.8768229736296516 0.2900833188822831 0.6241439061343249 0.35262820700308 0.13872897189206107 1.3865908754964968 2.3564838794495553 2.015015133084507 0.9728848147803781 -0.09181829009557328 1.621144452830822 -1.0
-1.407089186016911 -1.2635156546895814 -1.3497630470419395 -1.1205454395529402 -1.3628382247471607 -0.3189720502025448 -0.36308117437424353 -0.6995107693267014 1.9327414209104676 0.9685624010740203 0.016703220994405688 1.9016983380472796 -0.1277472165902428 -0.3700044910402183 0.5656966323148833 0.7769686174800619 0.3722301446921075 0.6170233317234275 2.5883800745217718 0.7667518330796985 -1.296168860914732 -1.049890270003249 -1.2412120069405597 -1.002859542713079 -1.4907970325334827 -0.5500384854014807 -0.6356166157470231 -0.9704858095037588 0.616769617695316 0.05287681858694637 1.0
-0.41105140010599567 1.058897337517286 -0.3822052434346706 -0.4433646072449053 1.1272405891428714 0.4142606881993535 0.30132789634248897 0.511000821338153 0.34093009932559426 0.43979608762148836 0.07336781830930422 -0.07049347828339078 0.03016754821498879 -0.08530236830279063 0.2466836981603166 0.05599355880356741 -0.07174239246799473 0.17905723467163684 -0.5075972615229027 -0.0733443977156464 0.16997545148250875 1.2690053202884872 0.1351915865248784 0.013565586859899028 2.3115281829223426 0.9658824591027911 0.6246928148738691 0.8678212928219002 0.7801654594461832 1.0614446964398982 -1.0
0.1853784118167081 1.0821680087818841 0.22370260207673587 0.038141965244596066 1.4830677989013787 0.8255077914126177 0.4758419946599982 1.0671190803352606 0.5161753824358555 0.530522747302352 -0.1713366210505761 0.11638394313524672 -0.20596205307684648 -0.11214445406319723 -0.11266420468045994 -0.13291308447756067 -0.28991560341000167 0.007114989162415263 -0.18673922708729906 -0.21594515368586034 0.21553360808242278 1.2559778169722418 0.2185919341055584 0.07825677462933117 1.421659588574254 0.5555723419373462 0.14494046214418047 0.712509999491976 0.6798630615397105 0.28617741011227166 -1.0
-1.3241570407400398 0.4003373407291667 -1.3122799648247148 -1.0963705673369877 0.5721501419196012 -0.5043175188396752 -0.842178871625765 -0.8738780898656833 -0.34544725952292954 0.8778357413931566 -0.613825769509593 1.4408549881411248 -0.5970362355098653 -0.5750604248820133 1.159720716602698 -0.4431000283267501 -0.48918931127648524 -0.3995446424334513 0.2721483014073948 0.16722345585744663 -1.2133358489148878 0.9579736786131208 -1.198320399613353 -0.9666465408638862 0.9833006751022884 -0.5589444414329788 -0.8542877381212153 -0.7527454668941594 -0.03681374930815243 0.4524248625056156 1.0
-0.8001508488365213 -0.05809488318341185 -0.8307665240342093 -0.7417109714158958 -1.0653666773890484 -1.0865069663378997 -0.6492089657883466 -0.6866137781625755 -1.079286882547148 -0.8686524574634644 -0.47811947275544103 -0.49704572853117407 -0.5123860010844904 -0.48815367180528685 0.7470373179785038 -0.9088834499554248 -0.3734713012175788 -0.45923779936495435 0.15591293798921355 -0.6237001004654109 -0.815737391315636 -0.2991803914045901 -0.871569752127617 -0.7275704121507678 -0.1476653216553814 -1.0355403170614303 -0.6130682551687276 -0.6851393745034866 -0.8101128815548309 -0.9717616463306961 1.0
-1.4479872302630394 -0.4560233618080356 -1.3666510291398104 -1.1501241067348114 0.7287141142133439 0.7004280273016711 2.8148331109586997 -0.13333285722157567 1.0930244393404658 2.503827595361132 -0.28069568465831024 -0.04146397592709755 -0.48565434810805613 -0.498714492432332 0.836040926567082 3.3858923181791907 9.015602884564808 3.4751576391502987 2.5944339996998025 2.180277098492667 -1.2340441019148487 -0.49296450323374524 -1.2438927323985103 -0.9771940171306415 0.6939837922107915 1.1592689329296053 4.700668803665304 0.9195917239318747 2.147190076074726 1.8594324679279481 1.0
-0.3826499804906289 -0.6514970004306576 -0.4365763077497659 -0.4334102480971601 0.13875260043373874 -0.985495581078605 -0.656239749605455 -0.5230799302014595 -0.8091170710854955 -0.8884989142686535 -0.6076901124754956 -0.6235054981707764 -0.690597020927385 -0.4841933640701449 0.307019477765308 -1.1103093500693852 -0.5319618708684593 -0.5083873280340999 0.2418786755172435 -0.7144804225684649 -0.5817341324160763 -0.963583060533121 -0.6431123714333968 -0.572522511029466 -0.12136378684706396 -1.1683026759024047 -0.8073679580242517 -0.8494343602907298 -0.8376151519485407 -1.0997721846735704 1.0
1.3668774678159696 0.47014935452295964 1.3028858483309054 1.3512641419628646 -0.4462273324092462 -0.027308782071109962 0.24106403505298946 0.7890599508367068 -0.8383246182705388 -1.1606788933112435 1.3845938185960969 -0.7608513311939886 1.2969508809315644 1.2257795091255952 -0.865694735772588 -0.5006662539420051 -0.3051678339621785 0.30882496713142676 -0.8090827353888096 -0.7931567017244449 1.7790067095794804 0.14701159717682524 1.7466054451373048 1.7322768445276624 -0.5728734677231877 -0.13145855192107334 -0.016736080725724675 0.9789754537344929 -0.5658280092342274 -1.0005778714122087 -1.0
-1.4880332319207066 -1.0820044188257176 -1.3666510291398104 -1.168610773723481 0.10459318829692246 0.9240554843485153 -0.03439203092443144 -0.5210164116151994 0.3299772691312031 3.8278697850787333 0.43681526732906767 -0.6616067200134113 0.1494699253875933 -0.3277612085320374 3.3898111340468495 3.8117706086532137 0.8228340864401129 0.9511752428073862 0.5893739807361801 6.859624451563002 -1.3535307217246237 -1.6296141675761833 -1.3314630973582242 -1.048037899389014 -0.5115032198371127 -0.06784458026751591 -0.6178657786960245 -1.0163178676334716 -1.0463088508184606 1.3551485290014722 1.0
0.872692766508586 1.2171379021165514 0.9156979660870432 0.7807371576663849 0.7642968351891946 1.4907047187299252 1.0094282664941086 0.7872543720737292 0.4212508540844643 0.2937828696975983 0.6696093136227592 -0.3190585922091514 0.415301363319911 0.6409740669029657 -0.4070094720351963 1.7147950891538277 0.3523359309283988 -0.08534452021518489 -0.6383620453683563 0.9471777232595182 1.4600996133800808 1.3260006472970625 1.3206679557074026 1.4070629929693763 1.145493473086916 3.0861361343158573 1.8442232955127376 1.1464680249726464 0.6669208166485524 2.768251874344894 -1.0
-0.09295550041388664 -0.8143916992828426 -0.06339309358706428 -0.2013314748240158 0.30883800669830536 0.4483733511387025 -0.13696614482760042 0.0456773801364915 -0.5462491464201041 0.405773590241164 -0.45646421263509757 -1.081990201010482 -0.4500121441394772 -0.37374478167896347 -0.7746910460921318 -0.2698424560866622 -0.4742686509537035 -0.4201452699614427 -1.0100730512994143 -0.25150077984288977 0.062292535882711525 -0.7844548899347429 0.09051282889237121 -0.11985998791455447 0.3827489636456965 0.6357259462208285 0.027401135725406617 0.36077559989185437 -0.5043523460012275 1.0559031146934532 -1.0
-0.5161366526828528 -0.644515799051278 -0.5263709442701513 -0.5232838906882308 -0.3302276620279735 -0.6832194844771503 -0.6915192184020161 -0.6757803055847098 -0.3344944293285384 -0.5185042552576321 -0.5582439352007116 -0.34808809456544465 -0.5574337866558887 -0.45449105605658013 -0.7290225278275804 -0.4073307230900867 -0.4520534455842288 -0.6214474649396918 -0.8090827353888096 -0.5639363884142337 -0.44713048791632987 -0.4017719800200249 -0.5227775842098443 -0.47372781666419206 -0.6473944830134221 -0.4450754321731112 -0.4888123958117383 -0.42643948492746636 -0.45743670827078114 -0.43533653327483973 1.0
0.5517567248549408 0.08385621153063502 0.49967694367608423 0.46305089572263247 -0.3330742797060414 -0.38094338787569587 0.1116222829915852 0.4503849628667613 -0.04972084427436376 -1.2599111773371878 1.2351725237657276 -0.3644171896408594 1.0707218918532233 0.8561507871790123 1.259724771196606 -0.192714891670107 0.10299511842324804 1.0209253990045233 -0.6105139895494172 -0.6985938662004304 0.7249566318814642 -0.18193286155837887 0.6415508396932937 0.6019389712737279 0.7728883966357452 -0.31657520943292533 0.051388753361891075 0.5693799840702816 -0.40566772870614937 -1.1125178226903938 -1.0
-0.16963933337537754 -1.943019255615839 -0.1671923981886108 -0.27214962990368846 2.329936558126625 0.006803880868239071 -0.2514674812776496 0.4292338973575948 2.1590999115945553 0.5120938945546759 0.01778598400042294 -0.3680458774353961 -0.10596586972055565 -0.1691288820299622 2.119759640704216 0.16274257911923434 -0.6722160779026066 -0.5770020165722138 0.626908316839968 0.8961137920765505 -0.45334296381631806 -2.14745742439695 -0.47363095081408624 -0.483572127846497 0.5580925290344827 -0.7402442606456173 -0.896170118514517 -0.6172287501651083 -0.3086008920224658 -0.6669746502762323 1.0
1.1141048332392045 -0.7306172827302904 1.162839167519296 0.9985954178713218 0.7215975700181735 2.0895714681096096 0.9993842896125255 1.5239305073685991 1.2427131186638138 0.5574572243951078 2.0768403004430747 -1.208994273819265 1.705351134738198 2.078345757663101 0.2996858470950877 1.8394287620878262 0.4869534440628287 1.4442926261545879 0.6499132325164828 1.2327574865420423 1.2675128604804433 -1.102000283268232 1.2759891980748954 1.2822511904794396 0.6764494356719124 1.9665302332132484 0.5105117549242032 1.4555679518939655 1.3755087244394417 1.4881464909161473 -1.0
1.7190550710465182 1.089149210161263 2.1308088731289514 1.678335942531634 2.294353837150774 4.5684249750356445 3.598263307722194 2.8755351813689902 3.995524440854169 2.639917584882428 1.9003499304622757 1.2122476570853156 2.862732702495663 1.6735143002930337 1.1130521577922077 2.3960885748333984 2.5599305182412895 2.2926491771104645 7.071917061370984 0.8291633045255482 1.4704537398800615 0.9840286852456123 1.8776631341926593 1.3051040557240758 1.3822072863617765 2.303684282977102 2.3791471688063406 2.0737678057366042 4.107940177085132 0.8697059680129089 -1.0
-0.3599288447983354 -0.30010986433522946 -0.3616101433153162 -0.4226026581653225 0.2120530056439914 -0.1683077888870863 -0.6266100178047843 -0.6646888931835615 -0.3417963161247985 -0.4008431184840117 -0.504105784899853 -0.22108402175666175 -0.5386226234502498 -0.4397499105979962 -0.5826832612718281 -0.49563619539309933 -0.37081873938241766 -0.5867345965066979 -0.37077855249941905 -0.3581676583139782 -0.42020975901638036 -0.13959347578058007 -0.4581423148348172 -0.4543907768418075 -0.1520489107901018 -0.2555057966455101 -0.475379329935307 -0.5382027097354705 -0.19697402983623047 -0.2641016573096959 1.0
-0.760388861375008 0.39102907222332695 -0.7479742215544044 -0.7206646120749489 0.9849097052394693 -0.20317851100286555 -0.5384741206688912 -0.6858399586927281 0.1109206652433763 1.0281017714895875 -0.288996867704442 1.7365930433958616 -0.3906084708585124 -0.34580261043657295 1.109718689305744 -0.4704859026485705 -0.2000600712439167 -0.6959017014384963 -0.28844517007820747 0.06849985557037551 -0.6542130179159401 1.0556799534849632 -0.6770682272341023 -0.6249083098210169 1.0227529773147657 -0.5513107648345519 -0.46386527346979456 -0.8121291966967775 -0.22447630022994045 0.2529279196336035 1.0
-0.2236020306445744 -0.798102229397624 -0.22568248252757736 -0.3836384523584343 0.814112644555386 0.9316360761128147 0.3528032778606033 0.5404059611923601 0.47601500505642097 0.8820885535656974 -0.4301169794886799 -0.3644171896408594 -0.6589150618442037 -0.6023425448352133 -0.08232964145364118 0.5740895893408622 0.2621488285329187 0.3299122236561426 0.09658447124451731 0.3056634470646039 -0.15307329531688332 -0.40502885584908627 -0.31576600717922754 -0.4670477483619138 0.9306976054856523 1.43026445217376 1.0248062770504296 0.855640014913671 1.0131258674870238 0.9783209702432263 1.0
3.1504866196610073 1.3078935200484831 3.2758964397650563 3.4786528969666866 0.7073644816278338 3.073153249527509 3.077232006990062 3.4971701554798575 0.06345840106768069 0.7119760666640794 1.776193105772307 0.46655231530803365 2.235528918770809 1.7527204549958728 0.3750222348891653 1.7578300345166882 0.8423967299744264 1.3794087599246927 -1.1977447318183525 0.7936076783685186 2.8434109137774772 1.2934318890064476 3.1107968448498573 2.955784091471268 1.0928904034702798 2.247703987921972 1.8010455837670656 2.6204026518683956 -0.8829130090675935 1.1722763313687943 -1.0
1.4123197392005566 1.6290287834999335 1.5294319496438036 1.3569523471901475 1.7890791992936947 1.4167939490280024 1.3170250584925962 2.527316419937592 -0.6484755615677564 1.3385570600850416 0.4108289551846557 3.0719501517853494 1.4528855232940974 0.5888300150569298 0.1680138418797755 1.9573556902899505 -0.3499298149305233 1.076076685299934 1.2129282740732972 2.4946039637744915 0.8409228486812457 1.1468724766986838 1.013873819964187 0.7337824246081681 0.2994607700860225 0.1745246517325376 -0.13907293067179527 1.0581537601379838 -0.9540953559689611 0.4479915971084599 -1.0
-0.6041810534904902 -0.8469706390532793 -0.6186369928048587 -0.6017811228247353 0.06189392312590138 -0.619542513657032 -0.5937159935175992 -0.7812776933072595 0.9761942506002913 -0.44195363615190375 -0.6426994496700509 0.06921100180627021 -0.7054479392476262 -0.5319370739882452 -0.3573407915868883 -0.4112429908503468 -0.392039234063707 -0.7736001312487953 -0.09956270452366309 -0.44932623175912817 -0.5382468011161583 -0.12656597246433463 -0.58026425236367 -0.5496696457848297 0.2337069330652277 -0.3432930775274193 -0.21823206887219385 -0.5829689060482132 0.7736943370006041 -0.2607767082618288 1.0
1.2305506536622086 -0.17910237375932067 1.1999103477341335 1.1948384982125835 0.16935374047297033 0.018174768514688834 0.5612157981534559 1.0067611616871517 1.169694250701205 -0.3654030170461744 1.0630132058089976 0.4683666592053022 0.9484493310165707 0.8858530951925768 -0.19000067356641542 -0.5023429401249736 -0.12711462077698427 0.3899297999187955 0.3823297396475453 -0.015093691032853433 1.3793374266802325 0.326139767775204 1.3385394587604051 1.2699458015015586 0.32576230489434116 -0.28858506190536 0.20874752505722896 0.7551444721707791 1.2849130102013373 0.10219689613030514 -1.0
0.10017415297060787 0.505055361419857 0.09395347132480297 -0.019024497289597292 -0.13665765991934561 -0.0923123564499808 0.3967456767175299 0.011887263286481748 0.9615904770077691 -0.9125981832463824 0.05496084720701236 1.820052862670205 0.21530899660732936 -0.032278248071167776 0.7760384938107373 0.24322351590172678 0.7233630176215686 0.9430647595286497 0.44044742135663595 -0.2064888701334588 -0.012257174917148051 0.5818045203565261 0.033919735891195686 -0.12601268240349503 -0.07752789549986741 -0.36046884987387984 0.30085997678132914 0.12019536120432496 0.19291109750989827 -0.8581592205285781 -1.0
1.3895986035082628 1.23342737200177 1.2369815279489715 1.197682600826225 -0.4319942440189065 0.3081324034991561 0.7281969138097777 0.8716006942871126 0.5161753824358555 -0.9225214116489769 0.5209098607964011 -1.0037919790382175 0.09353146638135137 0.3809138589619769 -1.0563691331983063 -0.394476129020661 0.17262486659622892 0.0330685356543733 -0.10924898480851153 -0.1732027520290057 1.7168819505795971 0.770703318442089 1.3593895456555758 1.3051040557240758 -0.32739247617888745 0.42198300146487566 1.4551441374489604 1.2332596300687801 1.7071537497753606 0.49509504195324083 -1.0
-0.5019359428751696 0.5841756437194897 -0.502068726129313 -0.5369355832337097 -0.6148894298347783 -0.18744878309194324 -0.3596913321767092 -0.29583494588956166 0.4322036842788554 0.1761217329239789 -0.38752830125200444 0.5173539444315468 -0.32823461391349934 -0.4265488848141897 0.02367465641590164 -0.03063522731647646 -0.16126635440468454 0.18392352463887904 -0.11651369502214796 0.25270825917115564 -0.5051135963162207 0.7853592596728654 -0.47065236697191926 -0.5377158393491737 -0.08629507376930697 -0.050668807921055554 -0.13811342596633586 0.0897421664337516 0.11525762816295197 0.4801327712378396 1.0
0.14561642435519487 -0.9423803912381306 0.15656257568764015 -0.008501317619124035 1.1984060310945728 0.5601870796621243 0.13635557606248397 0.5602673275851138 1.1112791563311182 0.09390069758819679 0.3837598800342262 -0.8702562681992687 0.4692596998834541 0.05330840242717795 -0.5110136888128606 1.0418850343890995 0.4133448531371057 0.7192154210355123 0.4513444866770904 0.3956872664834655 0.014663553982801076 -1.21110562354179 0.06370557431286715 -0.13532961977246205 -0.2046519804067367 0.3475546546302136 -0.05655552600228871 0.3820928362312555 0.40484035760260717 0.04345612961799003 1.0
0.13993614043212113 1.100784545793562 0.10713433540118951 0.02221499060820407 -0.47113523709234195 -0.34645169534813175 -0.7254176403773597 -0.4990915266361854 -0.462277448263103 -0.5865492500182798 -0.11936399676175205 -0.19205451940036852 -0.29061228750222157 -0.1447069843299201 -0.7243556719465313 -0.4078896184844096 -0.6858104573078077 -0.5174710693062851 0.03725600449982067 -0.3411463479196555 -0.03296542791710937 0.559006389553096 -0.12990237542799737 -0.13515382850134944 -0.9147934202313206 -0.49405819034635023 -0.8649862155870872 -0.6874233641112798 -0.6127436469646746 -0.6364959506707861 1.0
0.3529467875473725 0.8075740878596294 0.3390351627451203 0.2085037118017206 -0.3103013382814969 -0.014042746483585455 0.2937949136813015 0.6683441135404885 -0.34544725952292954 -0.2590827127326624 -0.3330292299491402 -0.6813830684936358 -0.39159853207986167 -0.2397543699733271 0.94704542716632 -0.058021101638296844 0.444844024929645 0.9463089528401443 0.5046190282437566 -0.6252131058337952 0.03330098168276597 0.026507191501552674 0.0071124813116911975 -0.08733860275872588 -0.29232376310112984 -0.34710991582663286 0.05954454335829595 0.5023829555750204 -0.5577391061772538 -0.8681340676721787 -1.0
-0.2434830243753313 -1.0540796133082004 -0.2977653329453177 -0.29348039950599947 -1.6233037422903875 -1.0194187292238466 -0.7054552363252129 -0.5787949320304833 -1.553909524304106 -1.363396273535673 0.001905459912171059 -0.11585207571509877 -0.08170936979749503 -0.08772255636315515 -0.8533609023726728 -0.8438280260562435 -0.6072283129411576 -0.1583388697238168 -1.1929015916759282 -0.8926368046957082 0.01880520458279319 -0.5418176406696662 -0.0822450339533232 -0.08786597657206356 -1.392604635915763 -0.8299399606771332 -0.6581649763253185 -0.22088042022609639 -1.413545049605063 -1.2128204523010446 1.0
-0.192360469067671 -0.2302978505414357 -0.22115156050131943 -0.2838104506196185 0.41558616962585754 -0.430027719549537 -0.6159382923681022 -0.544746875357191 -0.6338717879752342 -0.8076954829903844 -0.39763408930816474 0.2833035816839328 -0.37971779742366873 -0.33260158465276646 -0.38567527372182897 -0.5906484124279863 -0.43680121503205194 -0.39419172346948494 -0.20611178765699595 -0.748144792015014 -0.24211878321671568 0.042791570646860046 -0.2880651774470729 -0.3185041242717778 0.067130545945881 -0.5036002860943838 -0.6432926533906981 -0.5404866993432634 -0.3603698715870976 -0.9928196569671859 1.0
0.26490238673973565 0.12574341980691112 0.34315418276899096 0.1442269927334232 0.5365674209437504 0.9657487390521639 1.0194722433756922 1.011919958152802 0.1583829294190719 0.006009246022358992 0.25852029233824037 -0.45803733473990493 0.41579639393058565 0.14967589064896572 0.73637021882182 0.6523349445460634 0.5562516220064143 1.0890534585459128 -0.6734748114009319 -0.10398275642542706 0.4060495356820646 -0.23567131273789216 0.4836858960584346 0.2538722544708056 0.9964514425064471 1.0562142988508425 1.190320838742172 1.4753625284948382 -0.10799609620952054 -0.08898767412204069 -1.0
1.7417762067388123 0.8704049002740436 1.6653596104315431 1.732373892190822 -0.39712317746257253 0.5109132331941758 0.7244304224791837 0.9778719014795098 1.0346093449703782 -0.8941693304987073 1.2719864659703117 0.5300543517124249 0.8355823517827375 1.0458055242730329 -0.3416734897005096 0.5221123176688358 0.3457045263404959 0.14499320490094197 0.7298250448664824 0.23303918938216062 1.6464738903797296 0.9628589923567131 1.454704228604924 1.5283589700370614 -0.586024235127347 0.6338175270712216 0.6601944889758661 0.6500809502123008 1.2752063265329692 -0.01473047871968003 -1.0
-0.5530584981828299 -0.3373429383585861 -0.5840372246043433 -0.5795971224383318 0.5792666861147705 -0.6400101114206417 -0.8022540635214714 -0.5032185638087057 0.32267538233494203 0.5035882702095963 -0.14101925688209546 0.5336830395069616 -0.2257632775038348 -0.3497629181717149 -0.5360147024613375 -0.7650237754567197 -0.6824947550138561 0.5505173688377853 0.20071198430663775 -0.1463469067401856 -0.7121961263158308 -0.7746842624475583 -0.7482563810618971 -0.6774698998836804 -0.8052036918633292 -1.0221813830141835 -1.066913980851013 -0.8494343602907298 -1.0899889273261179 -0.5644553879670033 1.0
-1.2327044695785583 0.15134115819796948 -1.2298995643472972 -1.0249835917345866 0.42981925801619825 -0.9727980898734028 -1.0291349463053354 -1.0570927463432553 -1.6853434866368016 0.8650773048755361 -0.2532656885058753 1.4989139928537112 -0.3633817872714034 -0.44635042348989945 1.3630622942769774 -0.6062974834690263 -0.8815032066968236 -1.0618467069751036 -0.30660694561229795 0.7081228750548096 -1.1077237586150865 0.09978689765543468 -1.1453016072227775 -0.9044164308900302 -0.033692004152670846 -1.0148657762740245 -1.2075293954360848 -1.382517534749616 -1.5639986464647724 0.32884758955989696 1.0
-0.7177867319519576 -1.5008765015884795 -0.7261434154278886 -0.6890950730635286 -0.46473034731668933 -0.5513171877783339 -0.5880662565217086 -0.3977211760861559 -0.6995887691415821 0.4284552551613809 -0.626818925581799 -1.2296777942481238 -0.6886168984846861 -0.540957774940513 -0.2960049714359582 -0.6806305709139673 -0.4961522860937833 -0.7967961134259828 -0.4882247009532059 -0.4705083069165074 -0.6645671444159205 -1.386976918311107 -0.7238319935561267 -0.6470580099812029 0.47042074634008957 -0.4399863144408266 -0.3837466305639365 -0.4585676054104212 -0.2082984941159932 0.20028289304237762 1.0
0.08313330120138762 0.11178101704815269 0.10342721737970616 -0.03523588218735382 0.0825319012918947 0.18494778732928424 0.06378784309304501 0.2442910440640299 0.24600557097420303 0.15627527611878983 -0.41748474441847955 1.1505599645781925 -0.24259431826677497 -0.296738797940092 0.3213533922571014 0.1940407212013148 0.043644047361516676 0.39641818654178473 -0.7170630726827498 0.2485474944080991 0.012592728682804649 0.843983024595971 0.06668415815503412 -0.0952492099587923 0.47042074634008957 0.3074778524884723 0.2264983621082276 0.6378996723040716 -0.29565864713130857 0.5311153233051319 -1.0
-0.14691819768308403 1.3241829899337019 -0.16142577015519158 -0.20531321848311382 -0.1053448654605963 -0.36445560078834366 -0.03200658641505547 -0.10392771736736861 -0.7397491465210175 -0.5794612297307122 0.18525332893107857 0.13271303821066185 -0.0025044720895418047 0.061669052090255486 -0.3896754359055855 -0.5923250986109547 -0.17983428725081274 -0.30416535907550574 -0.7134307175759316 -0.5446455699673348 0.14926719848254744 1.5621241449040164 0.039876903575529636 0.045559598202389945 -0.2572550500233728 -0.38146146051955376 0.21450455328998538 0.057766311924649746 -0.4040499480947548 -0.55281806629947 -1.0
-2.0296483039857525 -1.3635795411273521 -1.984504032720442 -1.454443086394449 1.468834710511039 -0.5431680516317116 -1.1148728439607505 -1.2618195840825894 0.4322036842788554 2.1806138702480555 -0.6535270797302226 0.5282400078151568 -0.650004510852059 -0.6711418908784852 1.0497162565493987 -0.8181188379173918 -1.0575006844597679 -1.9134474512424744 0.7322466149376943 0.1154030219902867 -1.7269005233139212 -0.9994086946527971 -1.6933610341815326 -1.2224228403327004 1.1411098839521967 -0.8528409904724138 -1.3058306525103982 -1.7450628184932915 0.05054640370716294 0.5471859103698217 1.0
-0.5530584981828299 0.2863110515326367 -0.6075156387404076 -0.5579819425746567 -1.1550351342481922 -1.212155274831169 -0.8156878826005891 -0.8052660968725336 -0.2651265047640595 -0.8544764168883291 -0.7679390373660369 0.6425436733430612 -0.8331658368017006 -0.5644996042549679 -0.6536861400335028 -1.083147033905294 -0.7030521092363553 -0.810908354330985 -0.7352248482168405 -0.8559464245123906 -0.6065840360160297 1.166413731673053 -0.6755789353130188 -0.5850036912784597 -0.8797247071535635 -1.053733912954348 -0.7565142086349047 -0.6135743667926393 -0.33448538180478216 -0.8404261589399546 1.0
-1.2074272061208822 0.025679533369140348 -1.154109595908073 -1.014176001802749 0.29460491830796565 -0.1396910549768546 -0.3422399223449583 -0.4805198593598441 0.4869678352508121 0.05987820020787242 -0.8116104786087294 0.009337653196415613 -0.6623802761189266 -0.6285245793064297 0.672367623881719 -0.19662715943036707 -0.05317445962186643 -0.10967597005139562 -0.5390776724486601 -0.08507018932062428 -1.140856963415024 0.1877225450400931 -1.043731898204878 -0.9130302031745472 1.0315201555842053 -0.1530873022832829 -0.037365431893101146 -0.2606218394016946 -0.450965585825202 0.05287681858694637 1.0
-1.0330424896825297 8.179497808282562e-05 -1.0115915030821407 -0.9066689230071012 0.2511939987174278 -0.35175810958314163 -0.7388514594564771 -0.952033856320286 1.4800244395422928 0.2852772453525187 -0.18108148810473076 0.5754129491441333 -0.2792265834567032 -0.3785851577996926 0.1846811843120937 -0.18377256536094116 -0.10257842380174344 -0.5161733919816872 0.793996651753603 -0.1300820990300551 -0.9793325900153282 -0.3854876008747181 -0.9841602213615351 -0.8399010343917108 -0.4589001502204771 -0.6721773109763108 -0.9226524483851959 -1.2573549042425596 -0.1209383411006778 -0.46692354922957513 1.0
-0.28892529575991827 -0.8679142431914173 -0.19602553835570707 -0.35462860569929117 3.091406787009831 1.3675201025600532 1.4852616712591158 1.2146606592528606 0.4139489672882032 2.001995759001356 -0.05187176938668181 -0.5316996969689991 -0.2257632775038348 -0.12490544565421034 0.04034199884821956 0.20354194290480349 0.7571831810198737 0.3380227069348794 -0.6141463446562354 1.2494005455942687 0.008451078082812532 -0.5336754510970131 -0.02565194095214724 -0.09384287978989148 2.3597476634042596 0.9900557683311427 1.7530703484940968 1.2789394222246402 0.3983692351570281 3.1339962696102517 -1.0
-0.7064261641058107 -0.2233166491620569 -0.6919555492297604 -0.6893794833248927 1.2695714730462742 -0.05005055736400949 -0.22723638705083 -0.3628992999430162 -0.03876801407997161 0.3405638035955431 -0.3579327790875352 0.7985772485081374 -0.3519960832258853 -0.43380944899528323 0.4996939562829045 -0.13291308447756067 -0.08102635889105882 0.35424367349235303 -0.5923522140153263 0.017057673045311507 -0.6480005420159516 0.5834329582710571 -0.6478781055808641 -0.6308852130388448 1.5970031539630403 0.07465071623645259 0.07249785688199745 0.1095367430346244 -0.15329395332857232 0.38925083059614485 1.0
-0.5019359428751696 -0.17444823950640118 -0.5337851803131186 -0.5352291216655249 -0.8248274835922982 -0.6858726915946552 -0.7830449577354436 -0.7663171835568734 -0.7653057503079299 -0.3030284385155813 -1.0296067638201862 -0.5850414075486878 -0.9988030791334576 -0.6844749269201297 -1.1947080753865458 -0.8387979675073378 -0.6705582267556308 -1.0118861299780846 -0.9725387151956267 -0.9225186607212967 -0.6169381625160103 0.29519944739912024 -0.6463888136597806 -0.5915079683096254 -0.6123257699356645 -0.36873866618884227 -0.37655034527299114 -0.4596334672273913 0.13305321488829377 -0.6702995993240993 1.0
2.3126447410076856 0.08851034578355532 2.5056396953012023 2.429179032532983 2.57901560495758 3.2683534874582283 4.238566833923126 3.4404233943577034 2.7176942515085125 1.0763003094450452 2.9228391291444904 0.5953707320140847 3.5562705880509284 2.8528059369797507 -0.17533341222597565 3.420543832627208 2.3908297012497646 2.109352255011011 1.2807322360672357 0.46982452953429293 2.5120788657781006 0.37987821895471785 2.964846236583668 2.600685723823842 1.6539898127143955 2.833588666851235 3.303629952516451 2.685877020625128 1.8673140303034386 0.772728287450125 -1.0
-0.7916304229519114 0.4585140188906614 -0.802757187871887 -0.7348851251431563 -0.6241409372885 -0.731356242180454 -0.47042617729616465 -0.7719918596690888 -1.1851642410929313 0.3533222401131655 -0.616352216523633 -0.4186660721691824 -0.6282231639823719 -0.5264366465783258 0.6907017005572686 -0.5537613164026771 -0.2474746140474228 -0.8696282532690399 -0.5887198589085083 -0.4984989062316157 -0.674921270915901 0.5655201412112187 -0.693152579981805 -0.637213698798898 1.6452226344449559 -0.2205181122360537 0.19099668800623057 -0.48460508693926124 -0.11608499926649417 0.24239891431535784 1.0
-1.2355446115400954 -0.5351436441076683 -1.2138353862542008 -1.037213232973245 0.5223343325534098 -0.3847336837578456 -0.5707403964009775 -0.8032025782862734 -0.8310227314742777 1.1131580149403975 -0.0078394071419834 0.3758351204446173 -0.05893796170645859 -0.3843056023060087 2.269765722595078 0.2147198507912607 -0.15496652004617667 -0.25404257241291184 1.4853549070846586 0.31890224403796574 -1.080803029715137 -0.6851201771483695 -1.0598162509525804 -0.902834309450017 0.6282299551899967 -0.49469433006288593 -0.6821525939618028 -0.9328761139621008 -0.5949480602393319 0.04068533874476794 1.0
-0.4252521099136788 0.342160662567672 -0.404447951563573 -0.49626491585863675 0.21134135122447467 0.3138178473223809 0.22223157840002083 0.29123609190144817 -0.2797302783565817 1.120246035227964 -0.2265575343574519 1.0634714575093127 -0.07675906369074806 -0.4368896883448381 1.9564196848674993 0.8350937384896396 0.6338390556848789 1.8092643736977472 0.10869232160057776 0.7928511756843267 -0.6086548613160258 -0.0337450113360839 -0.5439255294892309 -0.6208651105854275 -0.16081608905954015 -0.18616656754313263 -0.24269943886140807 -0.06252380741911498 -1.091606707937513 0.05066018588836855 1.0
0.037691029816800614 0.08385621153063502 0.24141438817938032 -0.07107157511923645 -1.2802863120831873 2.25444933898313 2.6553849779635654 0.7495951578744815 -0.39290952369862514 2.111151271429894 -0.15292964994828423 0.4955818176643269 0.26382199645345056 -0.24393469480486588 -0.5810165270285964 2.7375736607646686 3.700532107360596 1.8043980837305047 0.6196436066263314 3.474274939803282 -0.2007022772167934 -0.31709320846442784 -0.007780437899144533 -0.3016281622449694 -1.8796213887831161 1.0498529016854867 1.9483295560550804 0.5465400879923515 -0.8133484427776199 1.344065365508583 1.0
-1.0273622057594562 0.20951783635946414 -0.9609275567885288 -0.9120727179730201 1.1272405891428714 0.4919617537834263 -0.3018129153965857 -0.47046020625182594 0.40299613709381205 2.1295801241775703 -0.25831858253395545 1.1668890596536077 -0.40842957284280185 -0.4494306628394543 1.613072430761748 0.670219597164395 0.4647382386933537 0.5910697852314697 0.2818345816922433 1.133655634912875 -1.05802395141518 -0.4766801240884379 -1.0318175628362092 -0.8898257553876856 -0.10382943030818485 -0.314030650566783 -0.6845513557254513 -0.8107588029321018 -0.8376151519485407 0.34990560019638745 1.0
-1.5340435316976007 -0.8050834307770032 -1.4881621198440012 -1.2058685179621844 1.326503826607636 -0.4232051869616672 -0.5961014380269751 -0.7655433640870258 -0.5937114105957997 1.918357119608059 -0.8614175768855191 -1.1438593279073321 -0.7485156023763256 -0.6902173731360856 0.40669018551056946 -0.18712593772687838 0.02308669313901746 -0.2264669292652065 -0.4192099539236608 0.004197127414045465 -1.375274387374583 -0.9863811913365511 -1.274274287588615 -1.048037899389014 1.7548123628129473 -0.11364663985807728 -0.12755887420628267 -0.14627009303819172 0.04083972003879477 0.9838625519896712 1.0
-0.624062047221247 0.5213448313050756 -0.6359368769051166 -0.6151484051088502 0.09391837200416744 -0.48991439448750534 -0.6970434056868869 -0.7438764189312944 -0.4513246180687119 -0.12157511915385397 -0.3369993609712031 -0.5336954752559943 -0.4287258278804648 -0.3420623197978278 0.2540173288305366 -0.02281069179595649 -0.44906931351967233 -0.6626487199956751 -0.9398475192342634 0.02310969451884842 -0.5382468011161583 0.07698876685200459 -0.587412853584871 -0.523125163846829 0.7728883966357452 -0.0913817497793322 -0.5847628663576762 -0.6415913059815668 -0.7486372183218313 0.08113888549381462 1.0
-1.4704243517591793 -0.8213729006622218 -1.3687105391517456 -1.1651978505871112 -0.12384788036803938 0.3782528773189292 0.04809412921557115 -0.6664944719465392 -1.8496359395526718 1.2520832125767187 -0.33194646694312313 -0.4317293482295143 0.2049133537831603 -0.5147757404692966 3.769826541503701 2.3541714202591835 2.0138343504274823 1.8303516302224627 0.39928073014603016 0.6831582864764698 -1.4195900487944997 -1.4016328595418832 -1.3082301433893204 -1.0733518424292263 -0.6342437156092627 -0.4221744023778304 -0.5650930198957588 -1.1594478830551664 -2.020212778878084 -0.37271665954001404 1.0
0.21093968947053826 -0.6096097921543807 0.2747784503727345 0.07852822235830512 1.4119023569496771 1.147682941395359 1.0069172722737132 1.039777459067314 1.260967835654466 0.6921296098588904 0.07733794933136715 -0.48615966514756415 0.060859446076820554 0.018545701196487442 -0.01866039336218626 0.008487450286123974 -0.05914272375097907 0.1482373982124369 -0.5475531676979025 0.033700732097537975 0.5261574030818381 0.2756581924247521 0.5909149143764517 0.37692614424961646 2.4298850895597734 1.2324250003311965 0.9509244147300574 1.3413684715043155 1.1069571429479175 1.2498584758190212 -1.0
0.46939260797037663 0.8424800947565259 0.5655812640580186 0.3632228939838167 1.3620865475834867 1.342883179326079 1.5631024920913859 1.1831920008123935 1.0382602883685093 1.4902406942389854 0.5299328858465444 -0.2628139313938331 0.36233308797771724 0.40247553440886097 0.5526961052176756 0.7982066424643306 0.9153421804413588 0.341266900246374 -0.67710716650775 0.8280285504992598 0.8119312944813009 0.7853592596728654 0.6862295973258009 0.6880766941188955 2.329062539461222 1.5155071741895265 2.223227654169192 1.352027089674016 0.6038273728041588 2.286134262404198 -1.0
1.0857034136238373 0.16763062808318804 0.9156979660870432 0.9303369551439264 -0.8782015650560743 -0.7034975674466523 -0.19923880149341672 0.1816116670063783 1.1587414205068136 -1.7787542623871253 0.5248799918184641 -0.005177097981731006 0.243030710805113 0.3014876871627409 -1.0057004122040596 -0.9532597442646604 -0.2978732889154852 -0.31357351967884034 3.5836453737899463 -0.7159934279368491 0.8926934811811482 0.3505663364931645 0.6534651750619616 0.6687396542965109 -1.1032877530242655 -0.8528409904724138 -0.22686761122132834 0.059288971663178244 3.2052185959268753 -1.2654654788922701 -1.0
-0.7717494292211545 -1.9709440611333564 -0.7673336156665974 -0.7155452273703943 -0.18718512370505377 -0.7105096148286295 -0.6739422588592454 -0.5852434276125462 -0.5279944294294519 -0.2364010478124475 -0.95417427440099 -1.3719223557939606 -0.8727682856556772 -0.6564667505488202 -0.33367316533299674 -0.5694103874437174 -0.5555033571555147 -0.8655730116296715 -0.8599357068842638 -0.6010050199396474 -0.7142669516158269 -1.5807610301402617 -0.7005990395872229 -0.6505738354034547 0.9833006751022884 -0.09710700722815244 -0.29739120707259253 -0.3810642247193119 0.1864399750643192 0.07116403835021402 1.0
1.2873534928929422 -0.5048917714636905 1.2122674078057465 1.2005267034398663 0.6433155838713017 0.10724672174521142 0.7143864455976005 0.9732289846604244 0.5636376466115511 -0.09464064206109823 1.1102938570717473 0.6606871123157445 1.0043877900228124 1.1030099693361946 0.35368803657579834 -0.24972222189103913 0.050607022178814604 0.6835292946090699 -0.011175396924421535 0.29318115277543394 1.2385213062804976 -0.12656597246433463 1.1359957574930397 1.1750185151007615 0.7860391640399038 -0.16008483916517416 0.2639190456211432 0.8038695838036961 -0.010929259525836994 0.034035440649033695 -1.0
2.874992849391949 0.21184490348592347 3.057588378499899 3.145892891170634 3.4401174525731673 3.455973133624649 4.243588822363918 3.9279296603616616 3.079137647923427 0.84664845212786 3.9839468750413163 3.452962370211698 3.4359781496569743 4.238913644279437 5.4298938477625756 4.0565667913666275 3.179966847210215 1.0420126555292393 3.0182087621619202 2.299804522595022 2.0192224443790283 -0.2747538226866296 2.1933930214623767 2.0961647757307174 1.6320718670407972 1.082296027228801 1.4781722503799855 1.6778762737191508 0.5197027810116325 -0.21367326341704862 -1.0
0.10585443689368113 -1.9546545912481377 0.09518917733196429 -0.04035526689190835 0.977793161044299 0.10535157380413641 -0.004762299123760814 0.22855671484379636 0.16203387281720194 0.17328652480895104 -0.4052134303502849 -0.6528978693065233 -0.4643680318490438 -0.3552633455816343 -1.0743698630252096 -0.7108109222074019 -0.10191528334295318 0.0330685356543733 -0.1746313767312386 -0.3732977119978204 -0.1178692652169496 -1.579132592225731 -0.13288095927016477 -0.23746434828887517 -0.04684277155682957 -0.48006311658256773 -0.07766462952239508 0.11410472225021033 -0.019018162582810624 -0.2153357379409814 1.0
-0.21508160475996452 -0.674767671695255 -0.2417466606206738 -0.28836101480144494 -1.794100802974471 -0.5892201465998329 -0.09892458238860377 -0.5395880788915406 -1.4224755619714102 -0.64750622449136 -0.870801522937668 -0.13943854637958722 -0.8133646123747122 -0.5649396384477615 -0.3740081340192065 0.40362649407238876 0.5860929426519778 -0.22971112257670112 -1.0246024717266868 0.10632498977998109 -0.41606810841638825 -0.4766801240884379 -0.45486587260843336 -0.4368116497305488 -1.3093164423560897 -0.007411307196636548 0.281190130319412 -0.37801890524225473 -1.3795716567657734 -0.4248075279565949 1.0
-0.07875479060620352 -0.48394816732555246 -0.14536159206209512 -0.18824860280126496 -0.6056379223810578 -0.8145532367936444 -0.9365922543126476 -0.967510245717237 -0.7214944295303654 -0.5525267526379555 -0.6737386558425431 -0.6545307788140647 -0.678716286271192 -0.49343408211880946 -0.8140259742324023 -0.9115102583087424 -0.7548765360908168 -1.1325701211656891 -0.9773818553380509 -0.7893741883034844 -0.16135659651686757 -0.3415197771823889 -0.20734555532434343 -0.27191943742694225 -0.7306826765730954 -0.7586923124251488 -0.9165116182702558 -0.96789728794826 -0.8683529835650408 -0.671962073848033 1.0
-0.14691819768308403 1.2566980432663681 -0.1733709282244168 -0.23403865488089276 -0.26902538194951026 -0.4874507021641081 -0.4513426212211564 -0.4660752292560231 -0.18480575000518948 -0.21230177883471765 -0.6286235305918276 -0.3843749725108112 -0.5514934193277922 -0.4511907996106286 -0.9843662138906926 -0.767818252428334 -0.4620005524660831 -0.7974449520882818 -0.8853621926319909 -0.8812892644328265 0.12855894548258687 1.6223763477416524 0.1768917603152186 -0.05604775650068527 0.6457643117288758 0.21714601274042092 0.5153092784515001 0.27855197401130616 0.920912372637524 -0.2740765044532965 -1.0
1.3839183195851894 -0.08834675582738884 1.294647808283164 1.3740169628719963 -1.0098576326667212 -0.45599124634226373 0.04909852690372944 0.18960780152813628 0.49061877864894216 -1.7518197852943695 1.0265601846064196 0.22705892086861487 1.1632926160493937 0.8997141722655739 -0.87102828535093 0.10238187653236518 0.28204304229662747 0.29422609722970045 -0.029337172458512414 -0.41944437573353954 1.2530170833804706 0.008594374441714913 1.2193961050737194 1.155681475278377 -1.326850798894968 -0.1772606115116347 0.2327351426937134 0.1095367430346244 -0.09667163192975692 -1.027177463795144 -1.0
0.2762629545858821 -0.674767671695255 0.3134972385971207 0.05577540144917333 1.326503826607636 1.4471163160852014 0.3138828674444681 0.9394388678104145 0.6914206655461167 0.26543078854732965 0.09285755241761334 -0.2700713069829064 -0.03468146178339797 -0.010936589720680411 0.6550335877521083 0.9150157798778092 0.004850330522284292 1.7492467974350938 0.3617463940422424 0.4497772084032018 -0.03296542791710937 -1.1964496823110138 -0.040544860162982976 -0.20740404092862275 0.2731592352777051 0.2165098730238854 -0.3655160411602083 0.4216819894330011 -0.502734565389833 -0.34112964358527864 1.0
1.6082895345465873 1.356761929704139 1.5829792099541256 1.527598504008636 0.36577036025966714 1.0339740649308624 2.080367301492924 1.7019089854335363 1.425260288570336 -0.2364010478124475 0.3252906777092992 -0.03239225644075571 -0.05002741071431374 0.5058835697153454 -0.6693534419198818 0.3527670131890081 0.519115756314158 -0.2216006392979643 -0.5766120085524479 -0.21594515368586034 1.3172126676803495 1.286918137348325 1.2342890242845552 1.2453350235457963 -0.21341915867617625 0.8386545157956763 1.4158044445251259 0.8921838486383588 0.6539785717573952 0.03902286422083438 -1.0
-0.5502183562212933 -1.3961584808977892 -0.5309018662964092 -0.5662298401542168 0.7287141142133439 -0.1753198362690638 -0.756428418999248 -0.5184370133823742 0.24965651437233308 0.27110120477738336 -0.7387044362035732 -0.726741665925344 -0.44209165436868186 -0.5521786468567484 -0.08932992527521451 -0.051314356906422554 -0.7199621909355077 -0.6005224180805506 0.7358789700445127 0.13166782970041704 -0.6065840360160297 -1.2811284538666108 -0.4730352340456529 -0.5895742643273869 0.4528863898012105 0.026940237496284526 -0.8301561947789118 -0.4984612905598722 0.9192945920261294 0.4690496077449504 1.0
0.3785080652012031 0.04429607038081907 0.4008204631031835 0.2673766359040989 0.9137442632877679 0.3403499184974304 0.7256859195893818 0.8241397668031292 0.43585462767698546 -0.6857815340442242 0.24949726728809726 -0.7818977204023011 0.11283766019766481 0.17541789092738852 -0.2670037956037248 -0.5945606801882461 -0.12479362917121833 -0.1404958065105956 -0.7957640999971431 -0.5045509277051525 0.6193445415816634 0.05256219813404412 0.5253860698487748 0.48415881962829455 0.9745334968328488 -0.09456244836201007 0.5129105166878516 0.5602440256391097 -0.103142754375336 -0.20813168167060367 -1.0
0.5773180025087709 0.5236718984315348 0.586176364177373 0.4405824850748646 0.3159545508934757 0.455953942903002 0.19461064197566694 0.18599664400218102 1.271920665848857 -0.5511091485804426 0.10115873546374486 0.08735444077895348 -0.010919992471012 0.07354997529568134 -0.7213555503087139 -0.33299763564514595 -0.32174634543193575 -0.4160900283220744 -0.6286757650835079 -0.5378370458096057 0.662831872881581 0.9775149335874895 0.6683580942727974 0.5175591611396861 0.31261153749018245 0.325925904268004 0.1295883868568305 0.25266675845631914 0.9370901787514713 -0.4297949515283956 -1.0
0.44951161423962027 -1.2472261848043629 0.413177523174796 0.3037811493587099 -0.12384788036803938 -0.18422703159211604 -0.21907565583454364 0.26853738745258665 0.01599613689198509 -0.7892666302427083 -0.337360281973209 -0.7281931410431587 -0.44258668497935666 -0.27275693443284343 -0.6080176217689514 -0.5772349229642374 -0.5011258395347106 0.14337110824519467 -0.466430570312297 -0.5541018535197362 0.254879288782349 -1.0466333941741877 0.20965618257905705 0.07421357539374156 -0.441365793681598 -0.3776446222203404 -0.4859338816953602 0.3470716622450962 -0.28756974407433494 -0.7334736312335701 1.0
1.2277105117006715 0.6097733821105472 1.162839167519296 1.1948384982125835 -0.1466208217925839 -0.13741687744756476 0.3327153240974367 0.5042943859328076 -0.4367208444761907 -0.7835962140126546 0.6883772057270567 -0.026949224748950933 0.44549823057106813 0.6163321521065267 -0.3466736924302048 -0.6292121946362638 -0.11086767953662213 -0.42955343056477757 -0.6807395216145683 -0.6013832712817435 1.2944335893803924 0.930290234066099 1.1419529251773737 1.2470929362569223 0.6194627769205572 -0.17026307462974327 0.5963874260628176 0.35468496093773955 0.336893571924029 -0.43478237510019546 -1.0
-0.3854901224521655 0.740089141192295 -0.42215973766621806 -0.4226026581653225 -0.41349122911146347 -0.8856212845839551 -0.5234081553465163 -0.5643503019266622 -0.8273717880761476 -0.30444604257309427 -0.6080510334775014 0.2960039889648109 -0.6975274494768308 -0.4503107312250414 0.1526798868420429 -0.7521691813872939 -0.2842789095102842 -0.4665372343158175 -0.49306784109563034 -0.4410047022330149 -0.3684391265164778 1.25272094114318 -0.45337658068734943 -0.3990165264413426 0.4178176767234535 -0.6486401414644947 -0.26140978061786585 -0.3242690164721927 -0.11608499926649417 -0.1815320892876682 -1.0
-0.6865451703750538 -0.6096097921543807 -0.7104911393371796 -0.6578099443134723 0.6219659512857917 -0.8223233433520518 -0.6638982819776621 -0.5911760435480441 -1.7255038640162372 -0.4745585294747132 0.1578233327786436 2.3425839050834822 0.19402268034831685 -0.1312859414497168 -0.15433256076125504 -0.6526858011978242 -0.17486073380988548 0.2066328778193422 -0.8417739313501732 -0.033249755453464334 -0.6086548613160258 -0.032116573421552934 -0.628517310606778 -0.5869373952606981 -0.23095351521505536 -0.9635293011496036 -0.8040096915551438 -0.6840735126865166 -1.923145942194401 -0.5827426077302718 1.0
-0.7660691452980813 -0.9074743843412337 -0.7788668717334359 -0.7254995865181394 0.0021149518864726547 -0.6718485968307005 -0.6750722062584236 -0.5202425921453517 -0.28338122175471175 -0.5879668540757929 -0.8274910026969812 -0.4046956241602162 -0.8529670612286889 -0.6087230406307198 -0.6360187570552456 -0.5738815505983003 -0.5820289755071265 -0.5181199079685841 -0.6698424562941137 -0.8347643493550113 -0.8178082166156321 -0.59555609184918 -0.8140830839737908 -0.7358326018930593 -0.586024235127347 -0.5691226768975479 -0.6346571110415637 -0.4544564241163937 -0.36360543280988666 -0.9030460326747803 1.0
0.23366082516283176 -0.4001737507730002 0.20104799194544556 0.0660141708582827 1.447485077925528 0.49575204966557634 0.8173372086338291 0.9626534519058411 0.5307791560283777 -0.09038782988855744 3.215185140769126 0.42663674956813047 2.7488756620404806 1.3544895105177093 0.9863803553065905 0.5209945268801901 1.1232367142721162 2.630045281505917 3.7701062692732785 -0.34341585597223195 0.47231594528193993 -0.6916339288064922 0.4211356353729247 0.1596481331544589 0.3827489636456965 -0.24087458316519195 0.3037384908977075 0.7932109656339954 0.8303166583994195 -0.6913576099605891 -1.0
-0.8086712747211316 -1.3728878096331911 -0.7813382837477586 -0.7681611257227615 1.426135445340018 0.17547204762390975 -0.5329499333840204 -0.02474019161963567 -0.14829631602388502 -0.29452281417049975 -0.24099437443768085 0.22887326476588302 -0.5024853888709963 -0.3081796869527244 1.4097308530874684 0.5310546439780016 -0.3323565927725805 1.2739724773011138 -0.5741904384812354 -0.13348636110891957 -0.9006412286154762 -1.6133297884308762 -0.915354934607474 -0.7850541578045838 0.18987104171803112 -0.45843436622035816 -0.8899333379290311 -0.43390051764625664 -1.2922115037504585 -0.8925170273565355 1.0
-1.2466211651900885 -1.7033313415904807 -1.2657350385549737 -1.0420482074164354 -0.2747186173056462 -1.2000263280082892 -1.1148728439607505 -1.2618195840825894 0.33362821252933317 0.20163860595922167 -0.7448400932376705 -1.3078760162203888 -0.8158397654280859 -0.6177437415829877 -0.33367316533299674 -1.1078502103343644 -1.0575006844597679 -1.9134474512424744 0.2697267313361824 -0.21745815905424445 -1.1698485176149698 -1.8852789201575055 -1.2132133188241887 -0.9452000057881506 -0.3931463131996823 -1.159205877955946 -1.3058306525103982 -1.7450628184932915 0.33042244947844995 -0.13498280261753232 1.0
0.5631172927010872 -0.2884745287029304 0.540867143914793 0.4496836134385174 0.0604706142868679 0.17736719556498448 0.07119527604321257 0.2711167856854117 0.18028858980785417 -0.0450245000481256 1.0817810979132951 0.20891548189593162 0.8251867089585687 0.7424019483418792 -0.09032996582115373 -0.34082217116566593 -0.04057479090485088 -0.02046065398529008 -0.21700885297745037 -0.13651237184568812 0.7560190113814061 -0.06631376962669806 0.6475080073776276 0.6195180983849866 -0.0424591824221104 -0.19507252357463073 0.038435439838189575 0.10649142355756698 -0.17594288188809867 -0.13110369539502092 -1.0
-0.7660691452980813 -0.46067749606095504 -0.7541527515902109 -0.7306189712226941 0.9137442632877679 -0.17967867653353609 -0.8598813808795556 -0.7817935729538245 -0.6083151841883209 0.40010317401111023 -0.4362526365227771 1.2539775667224868 -0.45991275635297135 -0.4170881496691283 -0.125664731777668 -0.45427793621320733 -0.6735423588201871 -0.36921143497097514 0.27578065651421285 -0.10171324837285074 -0.7225502528158115 0.17632347963837863 -0.732767745082628 -0.6637581807368986 0.391516141915136 -0.4775185577164254 -0.9360375390263542 -0.7702560538872393 -0.5124412490582011 -0.1654615022229784 1.0
-0.3485682769521884 -0.7841398266388652 -0.3389555331840265 -0.4058224527448377 -0.6824965996888952 -0.1753198362690638 -0.5004325582298946 -0.4653014097861755 -0.12273971223697168 -0.06345335279580074 -0.6888973379267834 -0.8085685756921456 -0.5826803478002988 -0.5213762533612 -0.572349508963791 -0.5504079440367399 -0.5568296380730952 -0.6832493475236667 0.06026092017633556 -0.7216671980682899 -0.3705099518164739 -0.6281248501397942 -0.300575229584175 -0.41624407101037625 -0.05122636069154874 0.0034030679844684244 -0.30314823530534885 -0.204131163102281 1.0487170409377076 -0.15327002238079995 1.0
-0.9591987986825758 -1.0052112036525447 -0.976579832879238 -0.8520621528251849 -1.3115991065419357 -1.003499486518817 -0.8322604444552015 -1.058691973247607 -1.5064472601284105 -0.8388827722556809 -0.5510255151605971 0.04018149944997738 -0.524761766351358 -0.49717437275755466 -0.16466631306929214 -0.4285687480743557 -0.38839196154036043 -1.0031268080370488 -0.464009000241085 -0.5427543132568544 -0.894428752715488 -0.807253020738173 -0.8778247781961678 -0.7723971862844775 -1.0857533964853872 -0.8394820564251666 -0.8378322324225869 -1.2253790497334578 -0.971890942694303 -0.9008293999762026 1.0
-0.6325824731058569 -1.079677351699258 -0.5708563605279567 -0.6316442002679707 1.3407369149979758 0.47869571819590157 -0.6490834160773269 -0.4872262947651895 0.6695150051573344 2.2103835554558393 -0.03238203527837269 -1.021572549231447 0.0767004256184112 -0.33678190948430514 1.0430493195764718 1.2257616191213216 -0.13275131467670176 -0.11292016336289024 1.2988940116013266 2.128834915967604 -0.6459297167159556 -1.492825382755603 -0.6255387267646105 -0.6521559568434679 0.4397356223970518 -0.016317263228134656 -0.8539039362390314 -0.8250718044742712 -0.2810986216287558 1.0891526051721223 1.0
-0.6609838927212237 -0.6305533962925196 -0.5346089843178932 -0.633919482358884 0.9066277190925975 1.2443354863901819 0.9679968618575777 0.6508042055572774 3.1631093460804265 1.5469448565395247 -0.3084866018127511 0.379463808239154 -0.28962222628087203 -0.34360243947260527 -0.5380147835532156 0.6065055222115885 0.48396931199827214 1.076076685299934 4.327067385652063 0.3177674900116777 -0.5237510240161856 0.11444283888621108 -0.4566530229137333 -0.5078313232600339 0.2687756461429859 0.9856027903153939 0.8549739441841199 1.0946975938626715 4.648278901290969 1.0559031146934532 -1.0
0.23366082516283176 -0.12092569559782598 0.24182629018176763 0.09843694065379544 -1.0660783318085663 0.23422163379723304 0.02135204076835564 -0.3430379335502623 -0.24687178777340726 0.3022884940426799 0.0607355832391039 1.2557919106197555 0.200458078287088 -0.019957290672948293 -0.41700987749458696 1.3017713927492311 0.7008162420226987 0.5634941420837644 1.5761637847551127 2.10803109215232 -0.003973873717163818 -0.0337450113360839 -0.004801854056977557 -0.12460635223459421 -1.4320569381282398 -0.013772704361992289 -0.10644977068617643 -0.4652673082599473 -0.07887604520441512 0.456303969728127 1.0
0.08881358512446087 -0.9563427939968894 0.08242021525796447 -0.042061728460093296 0.23767256474660386 -0.04246996559970973 -0.049332446535786494 0.16510351831629713 -0.3198906557360162 -0.2817643776528784 -0.5939751143992782 -0.8662647116252784 -0.3693221545994999 -0.42104845740427027 -0.4450110127808812 -0.1401787246037578 -0.024990990123278902 0.5083428557883537 -0.7267493529675981 -0.4792080877847168 -0.086806885717008 -0.9489271193023446 0.039876903575529636 -0.19984501627078158 -0.033692004152670846 0.12236119497662065 0.18284089800982595 0.689670103414046 -0.3393387236389658 -0.3943288283511488 1.0
-0.1099963521831069 -0.3210534684733675 -0.15854245613848164 -0.19877178247173855 -1.2041392891948668 -0.7690696862078457 -0.7531641265127333 -0.9190175589401239 -1.2362774486667578 -0.9919840104671376 -0.5600485402107402 -0.8336065214744485 -0.6401038986385649 -0.41510799580155733 -1.4010497746986432 -0.5341999776013769 -0.4673056761364055 -0.9680895202729054 -0.8780974824183547 -0.6880028286217408 -0.19241897601680918 -0.5239048236098285 -0.29997951281574164 -0.27191943742694225 -1.5455918967174784 -0.457162086787287 -0.555497972841165 -0.8285739218728871 -0.8910019121245671 -0.7650606471883055 1.0
-0.32016685733682165 0.3468147968205915 -0.3484292792389291 -0.3853449139266193 1.219755663680084 -0.5391882409554541 -0.7211489502026868 -0.5795687515003307 2.659279157138426 -0.27325875330779775 0.05423900520300099 0.19077204292324834 0.0034358952385546873 -0.12226524049744893 -0.007993294205502757 -0.7857029050466657 -0.4112703073686256 -0.04317000716575323 1.085795845334662 -0.8555681731702944 -0.43677636141634923 -0.2552125677122609 -0.489715303561789 -0.46388350548188717 -0.11698019771234358 -0.9145465429763645 -0.9166555439760747 -0.786396247115643 0.47764048511536983 -1.0859182303074584 1.0
-1.678038729147511 0.3281982598089128 -1.5940209344574827 -1.2826592885305041 -0.16441218228050927 0.49575204966557634 0.5436388386106851 -0.7026060472060915 1.498279156532945 2.8086124677265327 -0.7639689063439739 1.3519521371749765 -0.8034640001612181 -0.6628472463443267 1.7964131975172464 1.6030160102892548 1.5131633040408097 -0.25566466906865914 0.3084718524755762 3.0203733292880126 -1.4862706234543739 0.6583411023394695 -1.4649036534873126 -1.108861679193969 1.3427549841493005 1.1242812485201488 1.2757167575280568 -0.5453592105065551 0.681480842151105 3.5828643910722793 1.0
-1.2486092645631641 -0.9191097199735327 -1.1611119299486534 -1.0087722068368303 0.7714133793843649 1.0529255443416115 4.042709284732253 0.7648136074481502 2.6884867043234704 4.275832667252996 1.5134426163121404 2.6256215530573415 0.5974726280482034 0.20930052377249195 1.3097267984935603 3.9336098046155974 12.072680399588068 6.649600794447907 1.8062129415202623 9.85159256754282 -1.0870155056151256 -1.0075508842254508 -1.0788791875424502 -0.8791024878498178 -0.13889814338594186 0.14589836448843674 2.6358146775167244 0.6470356307352434 0.3352757913126345 2.3249253346293117 1.0
-0.8455931202211083 -1.4450268905534445 -0.8690734102562081 -0.7764090233023219 0.08395521013092916 -1.008426871165612 -0.8660333167195252 -0.8011390597000133 0.06710934446581074 -0.24774188027255498 -0.6499178697101653 -0.7898808335502818 -0.7113883065757226 -0.5468982365432259 0.6593670967845107 -0.9217939335642831 -0.6609426901031716 -0.578137484231237 0.40412387028845415 -0.8230385577500334 -0.8861454515155035 -1.5270225789607481 -0.923694969365542 -0.7731003513689277 0.07589772421532055 -1.04679999004411 -0.9644388783079517 -0.9066863664594077 -0.0675515809246524 -0.899166925452269 1.0
-0.2775647279137713 -0.9191097199735327 -0.27428691880925343 -0.32988491296061057 -0.17935692509036572 -0.36691929311174115 0.05186062054616481 -0.3634151795895812 0.03790179728076737 -0.10314626640617884 -0.4842551297895382 -0.7695601819008766 -0.5183263684125868 -0.38606573907718295 0.514361217623344 -0.2966694350141597 -0.04720619549275379 -0.36661608032177956 0.86543296885436 -0.11949106145136554 -0.3104560181165871 -0.8430786548578485 -0.28568231037333924 -0.3573539951876596 0.6764494356719124 -0.18234972924391926 0.13774417685323512 -0.2647330206957219 1.5340512243561253 0.13212143756110695 1.0
-0.533177504452073 -0.3140722670939879 -0.5642659284897634 -0.5534313783928303 -0.6988646513377861 -0.7116467035932746 -0.6271122166488634 -0.6605618560110412 0.5782414202040733 -0.07337658119839525 -0.6683248408124572 -0.42556057897880206 -0.6841616229886137 -0.524236475614358 -0.5076802203263969 -0.5509668394310628 -0.39634964704584397 -0.628098061228256 -0.30902851568351036 -0.49585114683694326 -0.5548134035161271 -0.07445595919935175 -0.6154115417012426 -0.5561739228159953 -0.46766732848991605 -0.48006311658256773 -0.37367183115661307 -0.4948069071874034 0.34336469436960815 -0.1455118079357772 1.0
1.009019580662347 0.33750652831475175 1.0475066068509113 0.8782898773142876 1.077424779776681 1.1780053084525586 1.2140742954563677 1.4568661533151444 0.5818923636022033 -0.16126803276423207 1.465801044047385 0.33229086691017745 1.3236825339079987 1.1786958504966853 0.6653673400601453 1.3448063381120918 0.6686539297713694 1.0728324919884393 -0.33445500143123724 0.44372518692966506 0.8699144028811913 -0.0923687762591895 0.7636727772221465 0.7408140754526716 0.4134340875887343 0.6077357986932631 0.41312202732007647 0.5617666853776382 -0.7081927030369631 -0.36385012874570194 -1.0
0.7704476558932655 0.039641936127899596 0.6767948047025324 0.6408073090752245 -1.5592548445338563 -0.6085506555987973 -0.46829183220882825 -0.5470683337667337 0.1182225520396374 -1.4342764764113476 0.2660996333803605 1.5297578391072726 0.3034244453074272 0.1380149845399366 -1.199374931267595 0.06325919892976474 -0.04422206342819747 -0.11292016336289024 -0.6468375406175988 -0.8608636919596393 0.4039787103820682 0.38964884644190195 0.38837121310908584 0.26617764344868666 -1.9563341986407101 -0.5296820144723423 -0.402936724673124 -0.46054706307050836 -0.604654743907701 -1.3424934651678524 1.0
-0.5871402017212699 -1.5241471728530773 -0.6231679148311167 -0.5867073789724355 -0.23130769771510834 -0.9841689775198526 -0.8672888138297231 -0.7554837109790077 -0.8091170710854955 -0.5284274836602266 -0.8047529795706206 -0.886041060105503 -0.8391062041297971 -0.5959620490397068 -0.5043467518399334 -0.8768587438607249 -0.7809047990983358 -0.8959062190921473 -0.7134307175759316 -0.47845158510052455 -0.6480005420159516 -1.1834221789947676 -0.6904718545238545 -0.6113723819453478 -0.21341915867617625 -0.8337567989763466 -0.8915165206930391 -0.6753943521769031 -0.6256858918558319 -0.27518482080258583 1.0
-0.9165966692595254 -1.4729516960709619 -0.9588680467765935 -0.819354972768308 -1.5094390351676659 -1.2728000089455676 -1.0760779832556353 -1.091888828504067 -1.3494566940088013 -0.7609145490924386 -0.4452756615729202 -0.8263491458853752 -0.5237717051300086 -0.4795730050458126 -0.2996717867710681 -1.0811350104857316 -0.9966575473657583 -1.3333856871472136 -0.5051756914516907 -0.42738765391755684 -0.8095249154156479 -1.2176193751999127 -0.8694847434381001 -0.7217693002040524 -0.6693124286870203 -1.0898666488535684 -1.216884566314314 -1.1431554238529094 -0.26330303490341406 -0.3932205120018595 1.0
-0.6751846025289073 0.20719076923300397 -0.6536486630077616 -0.6686175342453099 0.8923946307022569 0.18494778732928424 -0.2557361714523224 -0.2976405246525393 0.6622131183610733 0.2455843317421406 0.3487505428396713 0.8638936288097971 0.5247031282790213 -0.043939154180196754 0.7973726921241042 -0.07981802201688862 0.3241524614298112 -0.044792103821500534 1.6258059712149608 0.4789025617445985 -0.6107256866160218 0.08675939433918925 -0.5466062549471814 -0.5918595508518506 0.15041873950555495 -0.41390458606286795 -0.36743505057112713 -0.5407912312909692 0.43234262799631806 -0.22586474325922706 1.0
1.4378810168543867 -0.7794856923859457 1.4140993889754192 1.4280549125311843 -0.6703984745571057 0.2683342967365821 0.382935208505353 1.2316846875895069 -0.25782461796779843 -1.5646960497025884 2.1468589748321847 -1.058222295956267 2.0320713377835045 1.7373192582480987 0.7883723272106522 0.2834639842929731 0.3828403920327523 2.6186906049156855 1.334006777633902 -0.1637464684766043 1.1929631496805837 -1.2811284538666108 1.1717387635990453 1.0800912286999647 -0.8753411180188438 -0.33502326121245685 -0.21967132593038302 0.9607035368721488 -0.7405483152648576 -1.187883334442043 -1.0
1.551486695315854 -0.265203857438333 1.5953362700257374 1.5901687615087483 1.1130075007525315 1.1799004563936333 2.0339139084156015 2.0552865433305847 0.7863451938975079 -0.2803467735953654 1.1954712135450982 -0.30635818492827294 0.9533996371233177 1.2482212529580663 -0.9946999661987297 -0.1513566324902152 0.27839576977328084 0.2001444911963527 -0.4458472247069941 -0.18038952752883078 2.166251040678752 0.11607127680074206 2.014677990932348 2.3756728967997307 0.5011058702831275 0.8291124200476427 1.961282869578782 1.6763536139806223 1.2007884184088118 0.45907476060134983 -1.0
-0.5076162267982429 0.6819124630308003 -0.49918541211260364 -0.5414861474155361 0.3444207276741561 -0.05384085324615924 -0.44067089578447427 -0.5339134027793252 -0.9515038636125833 0.6822063814562959 -0.3979950103101704 0.7967629046108688 -0.45100220536082664 -0.41334785903038307 1.4330651324927133 0.35053143161171674 -0.021343717599932317 -0.07236774696920588 -0.21216571283502594 0.5874606969261672 -0.5568842288161232 0.4889835592282754 -0.5927743045007721 -0.5758625451806052 0.5624761181692018 -0.13018627248800213 -0.49600868110268365 -0.49739542874290216 -1.0236599222589342 0.3809384579764778 1.0
2.596658937161354 0.6400252547545242 2.4768065551341056 2.932585195147524 -0.8518703515339441 0.19252837909358428 0.5474053299412788 1.2407125814043949 -0.03876801407997161 -1.0302593200200019 0.9348862500969659 -0.6545307788140647 0.859838851705798 1.2653825864770147 -0.710355104303384 -0.0021315622060103967 -0.12180949710666202 0.7192154210355123 -0.11893526509335997 -0.020767461164294402 2.431316679078253 0.4140754151598624 2.291686288253892 2.6762759704022545 -0.4194478480079997 0.661807674598787 0.5882316360664127 1.8270969280949603 1.1134282653934966 0.4391250663141478 -1.0
0.2393411090859055 0.10945394992169337 0.14544122162318895 0.10042781248334459 -0.8646801310852513 -0.9631328353739206 -0.8704275566052179 -0.7616742667377882 -1.0829378259452789 -1.4371116845263745 -0.7982564015345176 -0.2755143386747116 -0.7821776839022058 -0.5213762533612 -1.13570568317614 -0.977795252075434 -0.78335841879586 -0.8701148822657641 -0.15768038623275374 -0.8604854406175432 -0.0598861568170585 0.023250315672491317 -0.1477738784810005 -0.17312474306166828 -1.2216446596616966 -0.9816592830708675 -0.9340225791448894 -0.8689244049438968 -0.41213885115172844 -1.2798735914330264 1.0
-0.9449980888748922 -2.2292485121703924 -0.9555728307574969 -0.8455207168138096 -0.029909496991793405 -0.8903591544366425 -0.7971065253696601 -0.823837764148875 -1.5721642412947583 0.17045131669392516 -0.8386795537591586 -1.4704412294156308 -0.861382581610159 -0.6349050751019362 0.2560174099224148 -0.8753497262960532 -0.6931050023545009 -1.0465989984110784 -0.9689063600888085 -0.6335346353599084 -0.9669076382153515 -2.2239940063798938 -1.0008402908776712 -0.8202124120271012 0.49233869201368785 -0.8178533060629571 -0.803529939202414 -1.0441825408485463 -1.3116248710871954 -0.3854622975568367 1.0
0.7534068041240457 -0.11394449421844637 0.71386598491737 0.6581563350184373 -0.548705568819696 -0.23729117394221458 -0.05749317775207287 0.4343926938232453 0.29711877854802865 -1.0571937971127585 0.6995657567892342 0.3159617718347627 0.6251943422459866 0.5941104253704526 -0.30600537689534896 -0.04348982138590239 -0.1867972620681109 0.6883955845763118 0.04452071471345711 -0.11419554266202067 0.7829397402813553 0.10141533556996565 0.6981439326944688 0.666981741585385 -0.6824631960911791 -0.26950087040929277 -0.19376469888297976 0.499337636097963 -0.14682283088299325 -0.6464707978143868 -1.0
0.9493765994700764 1.254370976139908 0.9939593465405896 0.9377316219393943 0.6077328628954509 1.0605061361059114 1.5957454169565317 1.4284927727540677 -0.9989661277882789 0.12083517468095252 2.4644694565972216 0.35043430588286073 2.2132525412904474 1.8033243871671314 -0.2890046876143846 0.6070644176059111 0.48231146085129656 0.6316222016251538 -1.1008819289698681 0.501219390928266 1.422824757980151 1.0833633980319857 1.4308755578675874 1.3701468260357332 0.22932334393050852 0.8189341845830737 1.0401583523377795 0.8754345915145436 -1.1983802282895646 0.5017449400489743 -1.0
0.2393411090859055 -0.5444519126135072 0.1750981657950592 0.08819817124468607 0.15583230650214736 -0.48309186189963554 -0.7881924958872549 -0.2865491122513909 -0.1154378254407116 -0.8927517264411933 -0.48317236678352116 0.0002659337100741772 -0.4816941032226585 -0.35328319171406336 -0.6536861400335028 -0.6582747551410527 -0.8162501855518586 -0.44171915548288293 -0.8526709966706276 -0.7901306909876764 -0.03296542791710937 -0.43596917622517006 -0.07926645011115621 -0.15273295561260813 -0.47205091762463586 -0.5761202137794392 -0.9868912884157012 -0.453086030351718 -0.8036417591092517 -1.0897973375299699 1.0
-0.5132965107213162 -1.6055945222791697 -0.5403756123513125 -0.5426237884609927 0.4582854347968786 -0.6544132357728112 -0.6143061461248448 -0.30744223793727493 0.5380810428246378 -0.46038248889957883 -0.6105774804915415 -1.0001632912436809 -0.5920859294031182 -0.5039949027458547 0.33468726620295586 -0.7644648800623969 -0.49946798838773476 0.09957449854001542 -0.15768038623275374 -0.585118463571613 -0.573450831216092 -1.6344994813197753 -0.604390781485224 -0.582718404753996 0.2687756461429859 -0.8121280486141371 -0.7099782304201248 -0.3151330580410209 -0.11932056048928326 -0.8997210836269133 1.0
-0.19804075299074428 0.07920207727771554 -0.2524561126827377 -0.2545161936991115 -0.41847281004808257 -0.7857469880893051 -0.37940263680681635 -0.3750224716372944 -0.7799095239004521 -0.8629820412334097 0.232894901195834 -0.12673813909870874 0.13659912951005077 0.0673894965965716 -0.3460069987329123 -0.8298556411981719 -0.3442931210308058 -0.38170157922023007 -0.6468375406175988 -0.728853973568115 0.354278903182162 0.6827676710574305 0.27816361094890135 0.19867379534145327 0.33891307229849993 -0.6340089279841765 -0.037365431893101146 0.02122247819996176 -0.027107065639784253 -0.5672261788402262 -1.0
0.3785080652012031 -1.7219478786021591 0.4337726232941504 0.23324740454040122 2.0879740554908413 0.9695390349343138 1.4362972839613972 1.5677802773266272 0.5636376466115511 1.118828431170451 0.056765452217040976 -1.0134080016937395 -0.030226186287325433 0.09467161654977183 -0.5493485764071919 -0.12676523514000904 0.3692460126275512 0.22772013434405802 -0.3175040109327528 0.14112411325281846 0.5220157524818461 -1.4065181732854757 0.5283646536909418 0.3892315332274976 0.9087796598120552 0.661807674598787 1.4911255639036867 1.0368365237985822 0.5099960973432643 0.9450714797645581 -1.0
-0.8654741139518652 -1.0657149489404991 -0.8962589424137564 -0.8025747673478234 0.301721462503135 -0.8890325508778899 -0.818198876820985 -0.595561020543847 -0.8967397126406266 0.551786808165054 -0.714161808067184 1.0671001453038493 -0.7371298983308074 -0.46769208184038674 2.6397807245925375 -0.23854431400458193 -0.5757291411486186 0.6543315548056172 1.2444086849990545 0.3745051913260864 -1.0186782707152542 -1.4423438074051511 -1.0499869242734288 -0.8509758844718038 -0.47205091762463586 -1.0933018033228605 -1.1169041760054468 -1.0894055350828478 -1.6157676260294032 -0.5993673529696059 1.0
-0.9847600763364059 -0.9633239953762687 -1.008296287063044 -0.8682735377229414 -0.6006563414444387 -1.1621233691867903 -1.1148728439607505 -1.2618195840825894 0.4249017974825943 -0.43203040774930923 -0.2680634495881099 1.2848214129760487 -0.3519960832258853 -0.4038871238853218 0.5573629610987247 -0.8555648293370237 -1.0575006844597679 -1.9134474512424744 1.4659823465149617 -1.0564196358233013 -0.9793325900153282 -1.0547755837468413 -1.0145417765516398 -0.8302325144805186 -1.0857533964853872 -1.1854784482488652 -1.3058306525103982 -1.7450628184932915 -0.3086008920224658 -1.2360950956361125 1.0
-1.549664312486053 -1.126218694228454 -1.5466522041829676 -1.2163916976326579 -0.35442391229155146 -1.1670507538335853 -1.1148728439607505 -1.2618195840825894 -0.3271925425322773 0.6297550313282954 -0.6668811568044343 -0.7793576389461255 -0.7084181229116744 -0.6375452802586975 0.710369164627404 -0.9764539031290592 -1.0575006844597679 -1.9134474512424744 0.795207436789209 -0.1497511688190501 -1.4510665933544402 -1.4065181732854757 -1.4565636187292446 -1.0923372997093859 -0.7087647308994971 -1.1685571317890189 -1.3058306525103982 -1.7450628184932915 -0.4994990041670438 -0.3028927295348098 1.0
-1.1994748086285794 -0.28614746157647103 -1.1273359657529125 -1.002515181086819 0.044814217057493735 0.47490542231375155 0.5260618790679146 -0.30331520076475466 -0.5206925426331908 2.6030598793870756 0.0935793944216247 1.8944409624582061 0.1316488234033038 -0.2828777208670952 1.9397523424351812 3.49878918783241 2.9113949614001458 2.0769103218960634 2.210615143412684 5.342836569757808 -1.037315698415219 -0.20961630610540072 -1.0184139355464574 -0.8620507345518968 -0.09944584117346568 0.25913123403176874 0.36658604910529674 -0.23610701761138306 -0.4639078307163593 1.787391905224166 1.0
0.6625222613548717 0.1909012993477854 0.71386598491737 0.5062812554499827 0.13875260043373874 0.9714341828753885 1.1362334746240972 1.0250748891402104 -0.06432461786688494 0.06129580426538536 -0.36623396213366666 0.1218269748270519 -0.19012107353525584 -0.1924506942480204 -0.13799856517758324 0.8641562989944286 0.7233630176215686 1.027413785627513 -0.45069036484941816 0.2984766715647788 0.3149332224822358 0.4515294871940689 0.4836858960584346 0.17687567772349252 0.40028332018457435 1.3513831273233488 1.5064776391910373 1.3535497494125446 0.24791563829731914 0.6231055802961152 -1.0
-0.31732671537528506 0.6819124630308003 -0.41021457959699226 -0.36543619563112895 -2.4089702214371718 -1.6101363424569084 -1.0948476650530938 -1.2140491288106672 -1.5210510337209315 -1.4824750143668064 -0.8375967907531414 -0.13580985858505057 -0.8737583468770266 -0.5719801855324583 -1.207708602483754 -1.2980982025618675 -1.0046152328712419 -1.6130351505980611 -0.5342345323062361 -1.0691667060519385 -0.4699095662162869 0.5443504483223196 -0.5683499169950013 -0.4777710158997817 -2.240829133484015 -1.3991577790331642 -1.2675608073331508 -1.604079753302922 -0.9799798457512766 -1.4139798696969903 1.0
-0.37412955460601854 -1.449681024806364 -0.4398715237688625 -0.4154924016312188 -0.6383740256788406 -1.2621871804755478 -0.9994549946202568 -0.9187596191168412 -1.2618340524536702 -0.20804896666217687 -0.41965027043051384 -0.4117715653595627 -0.5386226234502498 -0.4080674487168605 0.4976938751910261 -1.0682804164163056 -0.8525902826935667 -0.7117982486648206 -1.1977447318183525 -0.167907233239661 -0.5465301023161425 -1.5514491476787093 -0.6124329578590751 -0.5447474901936772 -0.7087647308994971 -1.2711028540945535 -1.17351495362755 -1.1375215828203538 -1.8082835187853759 -0.5960424039217387 1.0
3.7185150119683446 0.6004651136047082 3.7125125622953687 4.536659069241315 0.9279773516781076 1.6498971457802207 2.4896593594174417 3.5822902971630883 -0.04241895747810266 -0.7226392395395744 1.5553094525448041 0.47925272258891216 1.462291104896917 1.9441353288610674 -0.8033588750757188 -0.006043829966270479 -0.026648841270254686 0.09957449854001542 -0.5802443636592659 -0.39637104386568006 3.4895084073762606 1.1680421695875833 3.3818479744870684 4.105459004547587 0.650147900863595 0.9487066867563304 1.2560469110661396 2.3478465586717636 -0.07240492275883603 -0.17321971666800118 -1.0
1.9775079895463565 1.6941866630408078 2.089618672890243 1.8660467150319713 1.262454928851104 3.389642955687026 2.007548469101445 2.596960172223872 2.129892364409511 1.58522016609239 0.8107294254069971 -0.8236276300394726 0.7662780662882782 0.9047745654826995 -0.929363983864043 1.2358217362191333 0.22633924375824266 0.6283780083136592 -0.3102393007191164 0.567413375795076 2.155896914178771 1.2706337582030176 2.062335332407022 2.1242913791087314 0.733436094423269 3.207002680457617 1.9468902989968915 2.6752184024554273 1.9368785965934112 2.4634648782904303 -1.0
0.4466714722780831 0.23744264187698097 0.3802253629838291 0.31771725216555313 -0.0277745337332422 -0.3098753400853852 -0.28712359920727015 0.07663015893039359 -0.7068906559378432 -1.0359297362500566 -0.1273042588058779 -0.12129510740690395 -0.22774339994653361 0.014145359268551866 -0.8050256093189505 -0.15918116801073517 -0.40961245622164993 -0.3291456475740152 -0.6141463446562354 -0.5162767193101304 0.7953646920813316 1.163156855843991 0.6564437589041294 0.6828029559855179 0.3958997310498552 0.6389066448035063 0.08641067511115849 0.6013558385793834 0.8675256124614985 0.13101312121181766 -1.0
-0.7717494292211545 -1.0168465392848438 -0.7595074776212428 -0.7192425607681282 -0.4106446114333955 -0.43192286749061204 -0.33885008014742396 -0.6528236613125658 -2.353466128494673 -0.08897022583104353 -0.2554312145179098 -0.1974975510921733 -0.47723882772658616 -0.3865057732699765 0.10501128748561339 0.6596005846722606 0.9037372224125289 0.8635820233970283 0.13411880734830467 0.3741269399839903 -0.8074540901156517 -1.2990412709264485 -0.8382096130953448 -0.7266914557952049 -0.8884918854230025 -0.5932959861258997 -0.5151987752118712 -0.786396247115643 -1.762985661666323 -0.5361933210601351 1.0
0.32738550989354237 0.7261267384335366 0.28631170643957304 0.15844750580163058 -0.41206792027242994 0.01627962057361383 -0.44004314722937526 -0.420161940711735 -0.3089378255416251 0.05279017992030574 -0.7210193071052928 -1.308601753779296 -0.7534659084830727 -0.45779131250253174 -1.250376999110488 -0.6443023702829811 -0.4692950975127764 -0.9387295708038781 -1.068190733008505 -0.46143027470620196 0.31700404778223223 0.3831350947837792 0.19476326336822133 0.16263658476337295 -0.09944584117346568 0.4811439951026842 0.43567038789837176 0.12171802094285367 0.44366709227608075 0.7633075984811687 -1.0
-1.1494883101055338 -0.972632263882108 -1.1619357339534278 -0.9595692316208327 -0.2626204921738567 -1.0876440551025448 -1.0948225551108899 -1.199810850565472 -0.3965604670967552 -0.3285453115508241 0.06975860828924699 0.09279747247075866 -0.09210501262166383 -0.3059795159887566 2.4497730208641126 -0.7532869721759395 -1.0045489188253627 -1.523495415200806 0.5857416256293622 -0.12289532353023001 -0.9109953551154569 -0.73234487666976 -0.9493107904081795 -0.7797804196712061 0.8649437684648587 -0.9692545585984238 -1.2726317897015038 -1.5864016737386044 0.05216418431855749 -0.386570613906126 1.0
1.1879485242391579 -0.16513997100056224 1.0969348471373614 1.0981390093487733 -0.7458338430259096 -0.37260473693496593 -0.08925725464007998 0.23784254848196698 -0.695937825743452 -1.2117126393817292 -0.5322576230562995 -1.3447071973349358 -0.5193164296339363 -0.25119525898595946 -1.391716062936545 -0.9108395838355549 -0.5893235205538196 -0.8235607082458145 -1.1929015916759282 -1.0242682717451363 1.0438637280808638 0.11118596305714973 0.9513235592786762 0.9306686482542655 -0.3931463131996823 -0.06211932281869585 0.3915331714472405 0.6470356307352434 0.4938182912293171 -0.8071766684612858 -1.0
-0.6865451703750538 -0.4886023015784719 -0.7121387473467276 -0.6671954829384892 0.09818829852126885 -0.813605662823107 -0.6366539946863676 -0.4263524964705154 -1.079286882547148 -0.2619179208476903 -0.5777336693090206 -0.818910335906575 -0.5564437254345392 -0.49453416760079333 -0.045328141253895164 -0.9374988941447556 -0.40165477071616634 0.00873708581816257 -0.19037158219411707 -0.8033694879610385 -0.674921270915901 -0.6981476804646148 -0.6803446694604861 -0.63123679558107 -0.00300688020963301 -0.9558956245511768 -0.5761273240085416 -0.07165976585028702 -0.5318546163949384 -0.7190655186928131 1.0
-0.658143750759687 -0.44206095904927634 -0.6878365292058898 -0.6427362004611726 0.30883800669830536 -0.9233347286113466 -0.8194543739311829 -0.8612390385248399 -0.3417963161247985 -0.7084631989644401 -0.7913989024964089 1.2866357568733169 -0.9183111018377503 -0.5691199632793003 0.26335104059263453 -0.933474847305631 -0.5415774075209185 -0.9012591380561137 1.3134234320285996 -0.683463812516588 -0.7660375841157295 0.13072721803151846 -0.824805985805593 -0.6874900023370979 0.1416515612361154 -0.9813412132125996 -0.8835046564024532 -1.0894055350828478 0.4841116075609489 -1.0077819276825872 1.0
-0.5189767946443894 -0.7887939608917847 -0.5411994163560865 -0.5437614295064493 -1.107354288140553 -0.6028652117755725 -0.6322597548006749 -0.8351871163733057 -0.5279944294294519 -1.1422500405635685 -0.6026372184474156 -0.6919062630977921 -0.5836704090216481 -0.48441338116654165 -0.34834042667343684 -0.18768483312120124 -0.3555665088302408 -0.8699526726001893 -0.035391097636542426 -0.7829439154878514 -0.6045132107160336 -0.9912665050801435 -0.6139222497801586 -0.5869373952606981 -0.9980816137909939 -0.5678503974644767 -0.6231430545760511 -1.0119021543917386 -0.6774548714204632 -1.1574046348365963 1.0
0.026330461970654116 0.8913485044121816 0.09889629535344822 -0.12795362739206592 0.792763011969875 2.595575968376621 1.372266931341304 0.4452261664011111 2.089731987030077 1.7893551503743321 -0.4301169794886799 1.6204750339706886 -0.37328239948489755 -0.18959047199486231 0.3096862525544787 6.143482193768201 2.8086081902876505 0.7889655772326494 3.7035130923149464 2.9976782487622486 -0.109585964016965 1.8731557865793822 -0.02565194095214724 -0.207755623470848 0.9175468380814935 4.315794206379121 2.766307317459199 0.9530902381795056 3.664668289562976 3.3612011212144877 -1.0
-0.3854901224521655 0.49342002578755784 -0.40980267759460554 -0.41947414529031696 -0.6312574814836702 -0.7264288575336593 -0.7241621432671618 -0.5230799302014595 -0.4294189576799296 0.010262058194899785 1.1763424004387948 0.9636825431595549 1.1147796162032724 0.2929070204032666 -0.8233596859945002 -0.42353868952544993 -0.3360038652959271 0.9365763729056599 1.596747130360416 0.7867991542107896 -0.5216801987161894 -0.3545472804986343 -0.5427340959523638 -0.5292778583357696 -1.687181825768923 -1.0463546922425353 -1.0570310823847815 -1.018297325293559 -1.1676423966730645 -0.844305266162466 1.0
-1.2517334207208541 -0.24891438755311443 -1.2867420406767154 -1.0431858484618919 -1.9115237821947781 -1.5331933360492656 -1.1148728439607505 -1.2618195840825894 -0.5791076370032775 0.237078707397059 -0.1850516191267937 6.655279348890292 -0.3148687874252822 -0.4102676196808282 -1.7760649794257983 -1.0474895077474953 -1.0575006844597679 -1.9134474512424744 2.112541555528594 -0.7969392151454056 -1.3048663271747154 -0.7893402036783352 -1.3406967072689424 -1.0139343927931719 -2.6826949182637563 -1.4438784011056152 -1.3058306525103982 -1.7450628184932915 -1.6044431617496406 -1.0172026166515435 1.0
-0.5076162267982429 1.7616716097081415 -0.4456381518022818 -0.5047972236995611 0.5009846999678997 0.586719150837174 0.247341520603979 -0.0850981102677448 0.479665948454551 0.93170469557867 0.00046177590414812425 1.0743575208929228 -0.11091617582730284 -0.12974582177493937 0.6857014978275734 0.7249913458080355 0.19019808875417157 0.22934223099980533 -0.21337649787063195 0.7100141317652898 -0.1282233917169299 2.2248983761180168 -0.1656453815340032 -0.19632919084852984 2.022211300030846 1.376192576268236 0.8170735083184744 0.476497740020033 0.5083783167318698 2.025679920321292 -1.0
0.20809954750900161 0.9122921085503196 0.3472732027928622 0.046958683346884696 0.5721501419196012 1.7749769098911679 1.0157057520450983 1.0281701670196004 -0.2724283915603206 0.5560396203375948 -0.45321592361704605 -0.46202889131389524 0.35886787370299444 -0.33304161884556 0.3466877527542247 1.438700764358333 0.7830456589126951 1.1409605515298291 0.5942171208786046 0.19559230651465082 -0.03917790381709792 0.3424241469205114 0.33773528779224427 -0.16855417001274095 -0.033692004152670846 1.3392964727091727 0.8957528941661431 0.8845705499457155 0.16055548528200375 0.16980419343693154 -1.0
-0.3457281349906518 -0.6887300744540142 -0.38879567547286387 -0.3938772217675437 -1.206274252453418 -0.9604796282564156 -0.6286188131811009 -0.6486966241400455 0.06345840106768069 -0.8686524574634644 -0.7614424593299338 -0.5592777242074777 -0.6797063474925413 -0.540957774940513 -0.5810165270285964 -0.5369944545729913 -0.28792618203363074 -0.5476420671031863 -0.2436461237607833 -0.6214305924128346 -0.49475946981623997 -0.5988129676782414 -0.49001316194600547 -0.4921859001310137 -0.9936980246562742 -0.6594545166455993 -0.45954750229522734 -0.4911525238149345 0.19938221995547736 -0.8010809285401965 1.0
-0.10147592629849703 0.6982019329160188 -0.05515505353932299 -0.18767978227853688 1.6823310363661423 0.42373642790472826 0.6239906536633514 0.42149570265911945 0.08171311805833294 0.84664845212786 0.7721108781923846 1.6241037217652257 1.0098331267402343 0.20600026732654034 2.25309838016276 0.44722033482957235 0.4892744356685945 1.4280716595971141 0.7685701660058761 0.1933227984620745 0.025017680482781735 1.3569409676731456 0.129234418840544 -0.12952850782574676 1.8117990215643025 0.3685472652758873 0.5215460590369861 0.8023469240651676 0.2899779341935818 0.5200321598122419 -1.0
1.122625259123814 0.5934839122253286 1.0475066068509113 1.0497892649168683 -1.6119172715781158 -0.33962916276026195 0.2699404685875413 0.22855671484379636 -0.15194725942201606 -1.3322089842703755 0.8338283695353633 0.15992819666968658 0.7157849439994584 0.7925658463203441 -0.5036800581426406 1.5359485629705112 0.9683934171445826 0.42886011965673226 0.10384918145815333 0.4694462781921968 0.7228858065814685 -0.1591347307549488 0.6504865912197946 0.6107285348293572 -1.9352929707940554 -0.36873866618884227 -0.08965843834063732 -0.3471089125501227 -0.8602640805080671 -1.0177567748261878 -1.0
1.4350408748928498 0.7447432754452145 1.46352762926187 1.402457989008411 -0.7920913802945153 0.7288552464177953 0.2837509367997183 0.4849488991866188 -0.1629000896164072 -1.0642818174003261 0.11018176051388796 -0.26099958749656493 0.4786652814862736 0.3054479948978828 -0.5056801392345187 0.6428337228425746 -0.16027164371649902 0.06713256542506815 -0.7739699693562343 -0.15050767150324232 1.4683829145800649 1.039395574339657 1.7614983643481406 1.4193683819472576 -0.00739046934435218 1.9455376225675747 0.5484121907898487 0.855640014913671 0.4727871432811853 0.4579664442520605 -1.0
0.09165372708599749 0.21649903773884294 0.10383911938209288 -0.034667061664625395 0.16793043163393687 0.3081324034991561 0.36661374607278013 0.2806605591468649 0.5052225522414644 0.2640131844898147 -0.7073043090290754 -1.0268341465335251 -0.7029727861942526 -0.4602115005628963 -0.9990334752311323 -0.5314055006297626 -0.39436022566947304 -0.728830263550168 -0.6444159705463868 -0.6880028286217408 0.42675778868202513 0.7234786189206984 0.31688520089707456 0.2872725959821971 1.0008350316411674 0.9627017605201132 1.0770992834979656 1.0535857809223974 2.996524897056956 0.9616962250038922 -1.0
-0.5388577883751463 0.06291260739249697 -0.5531445744253117 -0.5514405065632813 -0.03560273234792929 -0.4448098734899217 -0.5891962039208867 -0.2024607298612902 0.6110999107872467 -0.37816145356379577 -0.1868562241368223 0.19802941851232164 -0.2762563997926551 -0.28815813118061784 0.1576800895717384 -0.42968653886300134 -0.5929707930771663 -0.06425726369046907 -0.6674208862229016 -0.17282450068690974 -0.3787932530164585 0.4368735459632925 -0.4501001384609656 -0.4257367996504559 0.46165356807065006 -0.31848362858253204 -0.6452116628016169 -0.10059030088233167 -0.37654767770104486 -0.12223716460070962 1.0
0.9692575932008332 0.0070629963574624505 0.9527691463018808 0.8438762356892257 -0.47540516360944435 0.29297121997055664 0.18582216220428152 0.6696338126569014 -1.1157963165284523 -1.1181507715858385 -0.029133746260321135 -0.7051509735478508 0.10986747653361667 0.008644931858632476 -0.31700582290067886 0.011840822652061215 -0.15795065211073298 0.26827255073774237 -0.5572394479827509 -0.4300354133122291 0.8595602763812112 0.026507191501552674 0.960259310805178 0.6300655746517417 0.2512412896041068 0.5581169008034885 0.3771406008653498 1.2073744145137928 0.04407528126158386 -0.29236372421656415 -1.0
2.602339221084427 1.717457334305406 2.756899916757326 2.9297410925338823 1.262454928851104 1.9720722957629626 3.3082434752664773 2.9168055530941936 1.417958401774075 -0.07195897714088231 0.5367903848846528 0.6225858904731099 0.8915208107889793 0.9421774718701514 0.76203792616759 1.43814186896401 1.9127054304619624 2.0850208051748 0.1462266577043651 0.5295882415854701 1.8328481673793793 1.140358725040561 2.077228251617858 1.9432263698627665 0.9306976054856523 1.033313269055562 2.4803749152323054 2.416366246905554 0.48087604633815895 0.20360784209024474 -1.0
-0.09011535845235001 1.037953733379148 -0.016848167317323543 -0.1623672690171278 2.55766597237207 1.3732055463832784 0.8411916537275891 1.1050362343577906 1.6041565150787274 1.6178250594151995 0.5761307741032767 1.2938931324623901 0.5162876078975511 0.2724454304383665 0.5943644612984706 0.31308544019208484 -0.025654130582069286 0.18067933132738415 -0.06808229359790575 0.26897306688128597 0.6069195897816863 2.633636292665226 0.6326150881667919 0.47888508149491693 3.9553741084422125 1.6961708536856297 0.9230987782717356 1.3200512351649143 2.477217320799249 1.366231692494362 -1.0
-0.4706943812982658 -0.16048583674764194 -0.4481095638166044 -0.49199876193817454 0.23411429264901917 0.027650508220063597 -0.1098474072473257 -0.27623151932009027 0.4139489672882032 0.13217600714105998 -0.03274295628037837 -0.31361556051734624 -0.1826956143751354 -0.22105291677960123 -0.029327492518869767 -0.35591234681238343 -0.16192949486347483 -0.23133321923244843 -0.32961186128881326 -0.0790181678470872 -0.2690395121166648 -0.16890535824213287 -0.3339353686164471 -0.356299247560984 0.4485028006664913 -0.10474068382657918 -0.02441211836939965 -0.19956318388669486 0.1832044138415301 0.1969579439945105 1.0
0.28194323850895536 -0.6072827250279214 0.2805450784061538 0.17551212148347944 -0.5408773702050089 -0.16034816753457146 -0.16697252576133045 -0.20968304491320075 -0.7945132974929743 -0.41643676311666095 -0.48389420878753253 -1.5508166640646175 -0.44159662375800723 -0.3057594988923598 -0.5230141753641294 -0.35144118365780047 -0.3814289867230624 -0.5735956135951443 -0.6432051855107805 -0.34568536402480826 0.31079157188224366 -0.8854180406356473 0.3109280332127402 0.19146635322583716 0.733436094423269 0.5015004660318224 0.2903054250212761 0.16130717414459908 0.831934439010815 0.7455745368925453 -1.0
-1.2074272061208822 -0.46998576456679403 -1.196535502153943 -1.0224238993823094 0.8923946307022569 -0.6068450224518299 -0.8944075514099981 -0.7583210490351154 0.4468074578713766 0.0074268500798739005 -0.6910628639388178 0.22705892086861487 -0.6678256128363484 -0.6162036219082103 0.8927098908369633 -0.7259010978541193 -0.7930734265171377 -0.6924952984614268 0.1886041339505773 -0.500390162942096 -1.2112650236148916 -0.4001435421054945 -1.1968311076922693 -0.9650644194238728 0.40028332018457435 -0.8242147032283129 -1.0077605157594427 -0.8942005566034726 0.14275989855666196 -0.5622387552684255 1.0
0.8187300692393895 0.2258073062446827 0.7303420650128537 0.7093501820639838 -0.6148894298347783 -0.5931999572760903 -0.2423023523732048 0.12847606341017972 0.7826942504993779 -1.4980686589994545 0.6519241845244788 -0.6558008195421524 0.6138086382004685 0.6187523401668912 -0.6676867076766501 -0.5839416676961118 -0.412265018056811 -0.09183290683817441 0.2903100769414853 -0.45916076665362565 0.7311691077814527 -0.10213940374637358 0.6772938457992991 0.5790861060290915 -0.9323277767701991 -0.6721773109763108 -0.3789491070366396 -0.07622774506587295 0.6054451534155534 -1.0670768523695464 -1.0
-0.28892529575991827 0.7563786110775136 -0.20385167640106167 -0.35690388779020454 0.2732552857224546 0.8330883831769171 -0.021962609533472097 0.054189394304814675 0.14012821242841966 1.4604710090312019 -0.7654125903519968 -0.5344212128149015 -0.6806964087138907 -0.5554789033027002 -0.5966838289149754 0.27563944877245294 -0.21995428500762554 -0.5664583883098557 0.5566827847748168 0.15247165351570038 -0.3560141747165011 0.5671485791257497 -0.23176994283011382 -0.42415467821044267 0.11096643729307756 1.1828061024414216 0.21114628682087738 -0.03054795291001291 1.985412014935253 1.3108158750299141 1.0
0.3245453679320058 -1.484587031703261 0.25541905626054145 0.20082463474488849 -1.0347655373498168 -0.7967388461475399 -0.37513394663214344 -0.44750356197968183 -1.6524849960536283 -1.068534629572867 -0.692145626944835 -1.5495466233365296 -0.6638653679509507 -0.4474505089718833 -0.9166968036154813 -0.7331667379803165 -0.4470798921433015 -0.7174755869599363 -1.3322629492741846 -0.8090432580924793 0.23002938518239557 -1.5889032197129154 0.19178467952605435 0.09161691123388782 -0.44574938281631776 -0.22687950940140944 0.11519581627493984 -0.1691099891161217 -0.9395353304664085 -0.5101478868518446 1.0
1.8326607495079852 0.6632959260191224 1.7600970709805726 1.8063205601455004 -0.38858332442836874 0.5772434111317991 0.9441424167638177 1.20434306632156 -0.1702019764126683 -1.780171866444639 1.6419304930261778 0.47743837869164363 2.0607831132026373 1.5701062649865494 0.3610216672460181 0.5942098235364855 0.762488304690196 2.571649801899012 1.3582224783460228 -0.5408630565463742 1.4435330109801114 0.3521947744076954 1.520233073132602 1.3631151751912296 -0.6386273047439825 0.2400470425357015 0.5464931813789299 1.1784438794817482 0.013337449645083892 -1.4017883898548118 -1.0
-0.6496233248750772 -0.08136555444800922 -0.6779508811485994 -0.6452958928134499 -0.5444356423025947 -0.6697639340955182 -0.779780665248929 -0.9025094102500427 -1.017220844778931 -0.31578687503320274 -0.6603845787683312 -0.638020249348923 -0.7039628474156021 -0.5108154327341546 -0.5080135671750433 -0.4587490993677903 -0.3794395653466915 -0.8190188376097218 -0.5306021771994177 -0.3301770589988698 -0.6148673372160139 -0.11191003123355824 -0.656515998723149 -0.5876405603451486 -0.19150121300257797 -0.4215382626612949 -0.6001149416450261 -0.6924481412484244 -0.5917124990165429 -0.22253979421135994 1.0
3.9712876465451097 -0.19073770939161977 3.9761298438231054 5.244840620038042 1.2695714730462742 0.895628265232391 2.903973405782751 2.852320597273564 -0.5973623539939298 -1.06995223363038 8.906909342399384 0.4701810031025703 9.461985773400187 10.676613884849093 2.136426983136534 0.12529658769960264 1.0609015111458286 0.36884254339407935 3.3039540305649484 0.2576255266184044 2.4520249320782135 -1.1736515515075836 2.4197653934670798 2.845035590670338 -0.7964365135938902 -0.6530931194802436 0.22985662857733533 0.6835794644599317 -2.0266839013236635 -1.5902021692339348 -1.0
0.9351758896623937 1.4591528832683691 0.9280550261586558 0.8336374662801164 0.301721462503135 0.194423527034659 0.9968732953921295 0.4398094301121782 -1.8386831093582807 -0.5865492500182798 0.4490865813972621 0.8167206874808206 0.44599326118174276 0.4002753634448932 8.029999267204188 3.3573886530687247 3.710479214242451 4.456526115877459 0.1462266577043651 3.3154093761229375 0.3729163308821269 0.38964884644190195 0.3913497969512532 0.24684060362630209 -0.3536940109872055 -0.47688241799988984 0.03891519219091921 -0.07165976585028702 -2.099484028836426 -0.8736756494186229 -1.0
0.01781003608604374 1.0519161361379064 0.03711099499538505 -0.12567834530115254 -0.12313622594852167 0.49764719760665105 0.28500643390991626 0.4049875539690383 1.5457414207086406 0.21723225059186993 0.05604361021302961 1.1396739011945825 0.33065112889453596 -0.20543170293543014 1.279725582115388 0.6495404675744489 0.16533032154953575 0.7257038076585015 2.9600910804528304 0.3680749185104532 0.12234646958259832 1.493729752493726 0.23050626947422717 -0.12179369189679298 1.0315201555842053 0.9646101796697198 0.49036215610955636 0.9530902381795056 2.9496092593265084 1.0337367877076742 -1.0
-0.07591464864466689 -0.5491060468664267 -0.041562287460549165 -0.2161208084149516 0.44405234640653796 0.8975234131734657 0.12819484484619761 0.18315930594607335 1.0747697223498136 0.9019350103708864 -0.5373105170843797 -0.04146397592709755 -0.4618928787956702 -0.3882659100411507 -0.3603409132247057 0.49752092031863 0.2386073422458632 0.41426124975500594 -0.13951861069866286 0.2893986393544732 -0.10751513871696894 0.20400692418540045 -0.08522361779549016 -0.2293779498176961 0.5975448312469589 1.1624496315122832 0.9183012547444387 0.7734163890331228 1.17975727046068 1.2166089853403523 -1.0
-0.6354226150673935 -0.2186625149091366 -0.6033966187165369 -0.6333506618361557 -0.19430166790022313 0.20958471056325878 -0.28172496163341915 -0.45137265932891973 0.5672885900096821 0.04853736774776495 -0.39294211628209025 0.6280289221649146 -0.3856581647517652 -0.41532801289795407 0.6103651100334958 0.9189280476380693 0.9140158995237783 0.9819950792665867 0.8944918097089054 0.37072267790512564 -0.6252214637159946 0.23169036873242288 -0.6273258770699108 -0.6141850422831491 0.356447428837379 0.32020064681918375 0.04035444924910838 -0.01227603604766902 0.8028143880057095 -0.016392953243613593 1.0
-1.1154066065670938 -0.4211173549111383 -1.1088003756454934 -0.9490460519503593 -1.125857303047995 -0.8579521246442608 -0.38994881253247876 -0.9855660333470133 0.5563357598152899 0.049954971805277894 -0.17494583107063333 1.2793783812842434 -0.05893796170645859 -0.38606573907718295 -0.787024879492047 0.3197921849239591 0.856985820067813 -0.17618193293703774 0.6123788964126955 0.30944596048556433 -0.9917575418153046 -0.19658880278915528 -0.9490129320239626 -0.8383189129516976 -1.6262499367963206 -0.728793745747977 -0.3823073735057474 -1.2013210258647047 -0.052991555422099684 -0.3245048983459438 1.0
1.6111296765081244 0.5283260326844543 1.5541460697870286 1.6356744033270119 -0.18006857950988345 0.49764719760665105 0.48211948021098777 0.9799354200657698 1.0309584015722482 -0.9905664064096247 1.9855272869356266 -0.055978727105244167 1.7924765222169465 1.8495279774104543 -0.07899617296717741 0.3471780592457797 0.08509032603590991 0.8635820233970283 -0.19037158219411707 0.09459919817500337 1.9591685106791414 0.4824698075701527 1.8776631341926593 1.9836583622186617 0.12850079383195667 0.44043105324440734 0.42943360731288593 1.0261779056288816 0.27380012807963455 -0.07735035245450651 -1.0
1.5344458435466342 3.0671562676520816 1.4841227293812242 1.6157656850315216 -0.865391785504768 0.16410115997746 0.3226713472158535 0.45012702304347885 -1.400569901582627 -1.3704842938232407 1.2055770016012584 0.1889576990259798 0.9187474943760884 1.5305031876351296 -0.5006799365048236 0.05375797722627605 -0.17419759335109522 -0.1648272563468063 -0.8744651273115365 -0.5820924528348445 2.4085376007782955 3.213360190238159 2.1725429345672063 2.806361511025569 0.3695981962415377 0.9887834888980718 0.6107799966447083 0.7292592566157917 -0.3037475501882822 -0.4580570184352638 -1.0
-0.13555762983693703 -1.4264103535417663 -0.16842810419577214 -0.24456183455136635 0.007096532823091798 -0.3265526419668446 -0.6267355675158042 -0.6007198170094973 -1.6488340526554972 0.09106548947316895 -0.703695099009018 -1.4210910754099322 -0.7301994697813615 -0.504654954035045 -0.969365605701606 -0.47663375198612196 -0.5097466654989844 -0.8332932881802987 -0.8272445109229005 -0.4009100599708327 -0.19241897601680918 -1.5188803893880944 -0.22491919999312968 -0.3065503178361218 -0.05560994982626913 -0.043671271039164135 -0.4619462640588758 -0.5184081331345977 -0.8424684937827254 0.1792248824058871 1.0
-0.16111890749076715 -1.254207386183742 -0.13918306202628858 -0.2661770144150416 0.6219659512857917 0.28160033232410686 -0.12805211534519526 -0.11372943065210424 0.54903387301903 0.03294372311511669 -0.5351449910723453 -1.3040658940361254 -0.423280491163043 -0.4247887480430154 -0.39667571972715887 -0.1306775029002691 -0.2139860208785129 -0.5573746470376707 -0.25696475915245015 -0.33169006436725407 -0.26696868681666874 -1.3918622320546992 -0.18351688458700632 -0.34100540697418885 0.22932334393050852 0.09882402546480419 -0.06950883952599048 -0.3609651161707337 0.2657112250226609 -0.12057469007677606 1.0
-1.121086890490167 -0.4094820192788392 -1.1059170616287834 -0.9720832831208551 0.6931313932374931 -0.3661612339353112 -0.8929009548777604 -0.7678648224965685 0.3591848163162465 0.8905941779107789 -0.571958933276929 0.0002659337100741772 -0.6064418171126847 -0.5563589716882873 0.28601862630058716 -0.6415078933113668 -0.774538650693949 -0.6767609609006773 0.7056093441543614 -0.012824182980277111 -1.055953126115184 -0.4620241828576615 -1.052071932962946 -0.8877162601343345 0.3608310179720982 -0.7014397379369474 -0.9905374062964468 -0.8961800142635599 0.24953341890871367 0.2230033782028017 1.0
0.46087218208576675 0.22348023911822257 0.43789164331802105 0.3026435083132531 0.4369358022113676 0.30434210761700614 0.3251823414362492 0.4049875539690383 0.45045840126950765 0.03294372311511669 -0.2088724052591714 -0.5369612942710771 -0.30793835887583615 -0.1792496684642139 -0.7583570505084599 -0.09714377924089727 -0.2670372575817365 -0.5124425696734682 -0.3417197116448737 -0.25112252850079364 0.6814693005815459 0.7511620634677202 0.5551719082704463 0.3646207552717354 1.0008350316411674 1.2324250003311965 0.6016647019428442 0.5069509347906064 1.767011632396965 1.2443168940725762 -1.0
-0.2434830243753313 -0.5281624427282887 -0.3055914709906723 -0.3085541433582995 -0.8476004250168426 -1.030979131664404 -0.6686691709964142 -0.6283193781007267 -1.152305750509757 -0.8587292290608699 -0.4059352723542963 -0.5917544799685805 -0.4069444810107777 -0.34448250785819234 -0.3363399401221677 -0.8069409300309346 -0.30848353625612995 -0.4443145101320785 -0.6928473719706287 -0.4913121307317906 -0.23383548201673107 -0.338262901353327 -0.25083287941998356 -0.3019797447871947 -0.20903556954145708 -0.7835017613700362 -0.44899295053517413 -0.27143272354524794 -0.63862813674699 -0.42757831882981695 1.0
0.06041216550909412 -1.3542712726215127 0.022282522909449914 -0.03893321558508761 0.19212668189751483 -0.5325552231616918 -0.3962262980834683 -0.07452257751316158 0.9615904770077691 -1.1791077460589188 0.42165658524482735 -0.734361910293871 0.44401313873904397 0.1749778567345949 0.0160076788970352 -0.6258588222703266 -0.27499494308722006 0.17256884804864733 0.25640809594451597 -0.8820457671170184 0.10370904188263343 -1.4293163040889056 0.0934914127345386 -0.012978895078101451 -0.11698019771234358 -0.6473678620314235 -0.5228748128555462 -0.08993168271263091 0.2608578831884773 -1.2870776477034045 1.0
-1.0472431994902132 -0.8911849144560151 -1.0441317612707204 -0.9251555899957709 0.6361990396761323 -0.5139827733391573 -1.0314701709303036 -0.9481647589710481 -0.08623027825566823 0.24133151956959978 -0.7719091683880999 -0.5699823532013608 -0.820790071534833 -0.6265444254388587 -0.17600010592326845 -0.9734358679997158 -0.9640973508391547 -1.1069409940048807 -0.6686316712585076 -0.3683804445505717 -0.9834742406153204 -0.9570693088749984 -1.0064996001777886 -0.8529095884540423 0.07589772421532055 -0.8840118365826568 -1.1792240066250335 -1.0653475112140947 -0.46229005010496477 -0.06959213800948374 1.0
0.24786153497051538 -0.8795495788237164 0.2257621120886712 0.08421642758558806 -0.900262852061101 0.09966612998091166 -0.29817197377701177 -0.2868070520746735 0.2533074577704631 -0.5284274836602266 -0.6257361625757818 -1.3067874098820278 -0.29209737933424573 -0.45009071412864465 -0.9740324615826551 0.36841608423004846 0.15074123145614915 -0.03992581385425861 -0.8030288102107794 -0.22351018052778154 0.02915933108277385 -1.0368627666870036 0.2066775987368901 -0.12724322130128302 -0.8227380484022077 0.6897978221263523 0.3262868514760028 0.35468496093773955 0.08613757715784655 -0.018055427767547157 1.0
-0.42809225187521593 1.089149210161263 -0.4374001117545405 -0.4507592740403732 -1.233317120395064 -0.5505591286019039 -0.4321335154351285 -0.7366541038793839 -1.086588769343409 -0.36965582921871515 -0.5784555113130321 -0.27369999477744306 -0.7034678168049273 -0.48023305633500285 -0.6240182705039767 -0.1418554107867265 -0.0574848726040034 -0.5036832477324323 -0.8345092211365367 -0.14672515808228173 -0.42849306021636496 0.917262730749853 -0.49418317932503947 -0.45105074269066836 -0.4238314371427195 0.5797456511656978 0.5704807990154144 0.0516756729705349 -0.1209383411006778 0.6596800198226512 1.0
-0.3684492706829453 0.7075102014218578 -0.2763464288211887 -0.4314193762676111 0.8852780865070865 1.4319551325566018 1.0131947578247027 0.5079055434587629 1.1368357601180303 1.3810851818104457 -0.3575718580855295 -0.26825696308563823 -0.301502960937065 -0.33458173852033746 -0.01932708705947907 0.7322569859342329 0.49524269979770713 0.5180754357228378 -0.45311193492063057 0.6892103079500065 -0.22141053021675472 0.7283639326642901 -0.0584163632159861 -0.306901900378347 1.9871425869530888 1.7814135757013962 1.7079736273375061 1.265235484577882 0.8189921941196567 2.236260026686194 -1.0
0.8300906370855361 -0.04878661467757289 0.8827458058960763 0.6829000277571182 1.262454928851104 1.001756549932588 1.2831266365172527 1.549724489696851 1.1660433073030747 0.06413101238041322 -0.3943858002901132 -0.9758510830202851 -0.3529861444472346 -0.1838700274885461 -0.503013364445348 -0.30169949356306547 -0.04455363365759261 0.3315343203118899 -1.0621368078304747 -0.5518323454671599 0.6876817764815344 -0.12819441037886503 0.7815442802751492 0.5421699390954483 1.6627569909838351 0.8850927151027734 1.1015666534871797 2.1270608965851077 0.336893571924029 0.3693011363089436 -1.0
-0.7973107068749847 1.8128670864902565 -0.8324141320437572 -0.7371604072340695 -1.9592046283024183 -1.2547961035053554 -0.9098501658654322 -1.1812133893068026 0.20949613699289857 -0.9239390157064908 -1.0256366327981232 -0.5881257921740439 -0.8945496325253643 -0.6981599903160092 -1.1293720930518591 -0.5034607309136195 -0.5160464998574922 -1.40654224632142 -0.6262541950122958 -0.6592557266224404 -0.8675080238155386 1.3146015818953474 -0.817359526200175 -0.7528843551909803 -1.768278224761237 -0.7065288556692318 -0.7833803403877672 -1.4278927949577702 -0.08372938703859965 -0.724607100439258 1.0
-0.8257121264903514 3.378983262597694 -0.8723686262753048 -0.7624729204954785 -1.3208506139956573 -1.3000901392970468 -1.0525123024972205 -1.0958611017826176 0.12187349543776743 -0.6404182042037923 -0.654248921734234 0.780433809535454 -0.6816864699352402 -0.5473382707360195 -0.8940292179075288 -1.0431860132112092 -0.9506355995257117 -1.3588526046424476 -0.16736666651760218 -0.47693857973214043 -0.8095249154156479 2.622237227263511 -0.8584639832220816 -0.7201871787640391 -1.4215363242049124 -1.179498734913431 -1.1946240571476563 -1.2879603649869857 0.016573010867873883 -0.6026923020174729 1.0
1.8127797557772294 1.9827429867218211 1.7477400109089607 1.888799535941103 -0.33947916948169404 0.057972875277262616 0.8361696652867977 0.8893985420936062 -1.327551033620018 -0.9749727617769764 0.4288750052849418 -0.05053569541343898 0.44599326118174276 0.6528549901083917 -0.6736869509522845 -0.2715191422696309 0.08873759855925649 -0.1437399998220905 -0.9156318185221423 -0.34341585597223195 1.6982445228796321 1.9057245448699969 1.6512907621879556 1.7428243207944176 -0.441365793681598 0.1389008276065455 0.6832226019068913 0.6348543528270142 -0.7502549989332259 -0.036896805705459064 -1.0
-1.2951875927323657 -0.7864668937653249 -1.3081609448008438 -1.0673607206778446 -0.8340789910460187 -1.202869049919902 -0.907464721356056 -0.8318338986706327 -0.9515038636125833 0.17470412886646594 -0.6856490489087319 -0.7017037201430413 -0.81732485726011 -0.6093830919199101 1.5330691870866213 -0.8427102352675979 -0.6642583923971229 -0.3525038394167774 0.39806994511042415 -0.09641772958350589 -1.1926275959149266 -1.0612893354049642 -1.2367441311773093 -0.9575053947660316 0.7904227531746242 -1.0121939894645748 -0.9622799927206681 -0.6453979553278885 -0.23256520328691407 -0.12002053190213102 1.0
-0.027632235298543265 0.45618695176420127 -0.08975482173983793 -0.1464402943807355 -0.40281641281870845 -0.661235768360681 -0.9313191664498165 -0.7727656791389363 -1.0756359391490178 -0.6304949758011977 -0.5279265710322307 0.519168288328815 -0.5935710212351423 -0.4019069700177508 0.1160117334909433 -0.6510091150148555 -0.8153881029554312 -0.28486240887211184 -0.9580092947683541 -0.32904230497258163 -0.19448980131680524 0.7495336255531898 -0.2678108073203365 -0.2902017296226513 -0.16081608905954015 -0.6550015386298504 -1.0068969615245291 -0.5325688687029142 -1.091606707937513 -0.43090326787768407 1.0
2.579618085392134 1.787269348099199 2.534472835468298 2.88707955332926 -0.09040012265073985 1.2102228234508323 1.333346520925169 1.9288960299221516 0.35553387291811545 0.04144934746019631 2.3561931559955047 -0.45967024424744646 2.1686997863297237 2.5403816600963296 -0.2043345880582091 0.1761560685829831 0.43357063713020993 0.8700704100200181 -0.562082588125175 -0.2806261331842862 3.052564269077084 1.4383628633996812 2.9410175658463302 3.62730674712135 0.6896002030760724 1.0072315406776036 1.4863280403763899 2.2031938835115406 0.3271868882556609 0.1565043972454638 -1.0
1.804259329892619 0.505055361419857 1.6694786304554137 1.851826201963764 -0.9116493227733737 -0.39534651222786543 0.020347643080197354 0.29149403172473076 -1.2581831090555402 -1.5632784456450755 1.0186199225622938 -0.3190585922091514 1.1276504120808146 0.949658053147642 0.3060194372193691 0.32705782505015624 0.35399378207537435 0.7970760605113859 -0.863568061991082 0.05223504786024482 1.6464738903797296 0.08024564268106653 1.6215049237662842 1.5283589700370614 -0.4194478480079997 -0.1473620448344627 0.20922727740995886 0.45518050368063145 -1.072193340600776 -0.702440773453479 -1.0
0.026330461970654116 1.9920512552276608 0.023930130918997934 -0.0881361908010853 -1.0055877061496197 -0.00835730266036044 0.2699404685875413 -0.12482084305325249 -1.714551033821845 -0.21371938289223158 -0.2518220044978526 2.0087446279861103 -0.37674761375962057 -0.2283134809606948 -0.24466955674441856 0.1660959514851716 0.2190446987115495 -0.2735077322818804 -1.0524505275456262 -0.07788341382079904 -0.10751513871696894 2.420310925861702 -0.1418167107966661 -0.20494296313304655 -1.0638354508117889 -0.07420597743287166 0.16413055625336803 -0.49358877939658047 -1.63518099336614 -0.3317089546163223 1.0
0.9465364575085402 4.651888980771197 0.8827458058960763 0.75570905466634 0.12523116646291577 0.4824860140780516 0.6641665611896842 1.0108881988596716 -0.009560466894928238 -0.4447888442669306 0.47435105153766277 -0.6545307788140647 0.0672948440155917 0.190599070578766 -0.7270224467357023 0.13256222782579977 -0.19475494757359432 0.31531335375441627 -1.002808341085778 -0.3918320277605272 1.2923627640803967 3.1254245428535006 1.0108952361220191 0.9271528228320138 0.18110386344859278 0.7585009115121941 0.2490467226865229 1.4007522013069336 -0.07725826459302057 0.05620176763481273 -1.0
-0.13839777179847365 -0.8586059746855784 -0.1890232043151265 -0.22635957782406096 -0.15160240272920306 -0.7209329285045419 -0.524161453612635 -0.29944610341551675 -0.34544725952292954 -0.8785756858660589 -0.2922451567224935 -1.0081464043916613 -0.43070595032316367 -0.28925821666260165 -0.19033402041506184 -0.7264599932484421 -0.45735856925455104 -0.12427483995312195 -0.18916079715851106 -0.7568445728832234 -0.29388941571661825 -1.079202152464802 -0.3917198951544897 -0.34663072764979175 -0.20026839127201754 -0.7962245557007478 -0.5703702957757855 -0.3408660076221553 -0.5998014020735165 -1.0443563672091225 1.0
-0.4848950911059494 -0.9889217337673266 -0.5502612604086023 -0.5073569160518384 -1.216949068746173 -1.3343923170305032 -0.9826689982569109 -0.9760222598855601 -0.9697585806032355 -0.7453209044597904 -1.0462091299124494 -0.9840156305579927 -1.0440488769491258 -0.6893373047504985 -1.258710670326647 -1.1484260159622044 -0.8422121345134986 -1.3032146893503127 -0.40468053349638833 -0.9210056553529125 -0.6355755902159752 -0.8642483477467476 -0.697322597360839 -0.5927385072074136 -1.2567133727394535 -1.1228186861701113 -1.0063212587012536 -1.1280810924414757 0.00039520475392662503 -0.8930711855311798 1.0
-0.8029909907980579 -0.2558955889324932 -0.7430313975257591 -0.7550782537000108 -0.03133280583082688 0.5336550084870754 0.82863668262561 -0.5256593284342846 0.8849206656470302 1.9693908656785446 -0.5860348523551523 0.7713620900491123 -0.24605953254149776 -0.5268766807711193 -0.1259980786263144 1.881345916662041 1.8868429525691408 0.2179875544095739 -0.07171464870472419 1.8459029120797523 -0.7639667588157334 0.3717360293820642 -0.5987314721851065 -0.7166713533417874 0.10219925902363801 1.4665244160162876 2.2616078423875674 0.1095367430346244 0.6588319135915788 2.5355054409942137 1.0
-0.10715621022157026 1.0426078676320674 -0.14124257203822388 -0.18455126940353117 -1.1336855016626821 -0.6873888099475152 -0.5251658513007934 -0.6572086383083686 -0.14099442922762392 -1.2060422231516754 0.10657255049383071 -0.2900290898528582 -0.01834545163113245 -0.008956435853109512 -0.8966959926966996 0.06661257129570178 0.06022255883127383 -0.27999611890486964 0.6583887277657252 -0.2677655875530203 -0.26075621091668055 0.10792908722808836 -0.2758529836941877 -0.306901900378347 -1.6959490040383627 -0.7001674585038762 -0.6538472051507512 -0.8153267821476876 -0.3846365807580185 -1.149092262216929 1.0
1.4975239980466564 0.9797770552176532 1.5294319496438036 1.4223667073039012 0.4511688906017083 0.9752244787575386 1.4576407348347618 1.0302336856058605 0.6074489673891167 -0.3965903063114719 0.4299577682909589 1.0616571136120445 0.5796515260639138 0.4416385775674869 1.1897219329808701 0.39356637697457725 0.240596763622234 0.6154012350676802 0.15954529309603196 0.058287069333781895 1.1142717882807311 0.7902445734164577 1.1211028382822041 0.9429740372321467 0.6106955986511188 0.2705817489294092 0.35315298322886535 0.6363770125655431 0.031133036370425696 -0.43256574240161766 -1.0
-1.0358826316440661 0.13272462118629075 -1.0400127412468498 -0.902118358825275 0.7571802909940243 -0.8458231778213812 -0.5083421900241415 -0.46994432660526086 -0.2724283915603206 0.22715547899446448 -0.12008583876576343 2.5312756703993884 -0.17279500216164123 -0.3766050039321216 2.999795321130607 -0.6493324288318869 -0.439122206637818 -0.07561194028070077 1.7214579890278388 -0.08885270274158487 -0.9917575418153046 0.6160017165616712 -1.0002445741092374 -0.8399010343917108 0.83864223365654 -0.9648015805826747 -0.7392431239366359 -0.7193992186203817 -0.0287248462511788 -0.3583085469992578 1.0
-0.26336401810608817 -0.4327526905434374 -0.32289135509093003 -0.32220583590377844 -1.7229353610227693 -1.1200510848949263 -0.5704892969789378 -0.9767960793554076 -1.1851642410929313 -0.9140157873038963 -0.8740498119557195 0.6969739902611111 -0.9866253261108598 -0.5891415190514068 -0.26000351178215114 -0.5470545716708028 -0.03659594815210905 -1.0402728214536636 -0.11167055487972395 -0.584361960887421 -0.4823345180162636 0.3489378985786341 -0.5653713331528343 -0.4897248223354375 -0.9761636681173956 -0.6581822372125283 -0.20335974593757353 -0.9883009284445443 -0.21638739717296682 -0.6630955430537209 1.0
-0.35140841891372504 -1.2053389765280866 -0.28911539089518856 -0.4058224527448377 -0.6234292828689831 0.5734531152496491 0.6101801854511741 -0.23521908741816994 -0.7872114106967132 0.18320975321154556 -0.7314860161634588 -1.4091164056879615 -0.234178797885305 -0.5277567491567065 -0.5133471167533852 1.7013815996900787 1.6474492469458442 0.30882496713142676 -0.954376939661536 1.4222614089321672 -0.3891473795164388 -1.2990412709264485 -0.06735211474248746 -0.42450626075266773 -0.30547453050528856 2.103300272268396 2.401215777031907 0.6318090333499568 -0.4234633154314912 1.876057213167283 1.0
-0.9876002182979425 1.3800326009687363 -0.9868773829389151 -0.8756682045184092 0.014924731437778881 -0.6064659928636149 -0.8161900814446682 -0.8452467694813238 0.3117225521405509 0.06980142861046694 -0.5611313032167573 0.5010248493561321 -0.6777262250498425 -0.5213762533612 0.04934236376167133 -0.8455047122392122 -0.6990732664836135 -0.90044808972824 0.12564331209906224 -0.4447872156539755 -0.8323039937156048 1.5490966415877698 -0.8721654688960503 -0.7469074519731523 0.7685048075010259 -0.7281576060314413 -0.7661092556894985 -0.8107588029321018 0.8222277553424459 -0.13719943531611015 1.0
-0.7405078676442511 -1.0145194721583841 -0.7455028095400817 -0.7070129195294699 0.35153727186932643 -0.49768450104591283 -0.5714936946670962 -0.5063138416880958 0.2606093445667242 -0.15843282464920522 -0.5376714380863854 -0.3245016239009562 -0.5841654396323229 -0.47781286827463837 -0.1263314254749605 -0.7376379011348995 -0.3595453515829826 -0.2816182155606172 -0.45674429002744854 -0.38237574420812587 -0.7494709817157607 -0.7307164387552291 -0.7857865374732033 -0.6834468031015084 0.2863100026818638 -0.6111078981888958 -0.44035740818603974 -0.2820913417149487 -0.38301880014662304 -0.3245048983459438 1.0
1.9349058601233067 0.9937394579764117 1.9330959119831501 2.0167841535549695 0.30883800669830536 1.0661915799291362 2.290035318895974 2.1171921009183894 1.4362131187647271 -0.5411859201778481 2.161295814912414 -0.7185771183876366 1.735548001989355 2.1465510575461013 -0.5860167297582916 0.7602017556503758 2.098384758923245 1.110140715070629 0.41986407575133305 0.4565857325609311 1.9281061311791996 0.21540598958711552 1.728733942084302 1.9854162749297875 -0.4939688632982341 0.40035425110266604 2.048118045422856 1.4601359311095514 0.364395842317739 -0.3023385713601648 -1.0
-0.7461881515673244 -0.19539184364453924 -0.7698050276809201 -0.7038844066544643 -0.20711144745152937 -0.8420328819392313 -0.7836727062905425 -0.7281420897110609 0.08171311805833294 -0.49015217410736245 -0.04501427034857302 -0.6784801182580066 -0.09012489017896501 -0.2936585585905372 -0.22033523679323422 -0.8287378504095263 -0.6446957488628093 -0.4251737695942595 0.2878885068702733 -0.8828022698012107 -0.6832045721158854 -0.5239048236098285 -0.719066259408659 -0.6533864957412561 -0.6167093590703843 -0.9501703671023566 -0.9169913706229854 -0.7486342856001321 -0.26006747368062405 -1.0571020052259459 1.0
1.5912486827773675 0.12341635268045179 1.5953362700257374 1.5674159405996164 0.7002479374326634 1.5267125296103494 1.9196636713875916 1.2505142946891306 -0.2870321651528418 0.5914797217754322 1.302664751140798 -0.7926023493961842 0.6182639136965411 1.15449396989304 0.48035983906141533 1.4023725637273465 1.1971768754272343 1.2837050572355977 -0.7110091475047194 1.310299011671734 1.865981372179317 -0.014203756361715173 1.564911830765109 1.8500569961730955 1.6934421149268728 2.1707310822211676 2.766787069811929 2.072245145998075 -0.24550744817807224 2.5355054409942137 -1.0
0.9010941861239532 -0.5142000399695302 0.8662697258005926 0.7773242345300153 0.3159545508934757 -0.004567006778210694 0.4745864975498001 0.8927517597962787 0.005043306697592942 -0.9452030765691928 -0.3460223860213462 -0.6532607380859768 -0.3331849200202463 -0.1475672065830781 -0.7613571721462773 -0.5839416676961118 -0.2842789095102842 0.13363852831071027 -0.7993964551039614 -0.5419978105726624 0.7415232342814334 -0.09562565208825087 0.7041011003788036 0.600181058562602 0.4046669093192948 -0.08756491148011881 0.3147727950104902 1.0825163159544422 0.3838092096544763 -0.15604081325402283 -1.0
1.51172470785434 0.009390063483921775 1.4223374290231612 1.462184143894882 0.5081012441630691 0.2740197405598071 0.6164576710021636 0.954141437737518 -0.13004159903323279 -0.8970045386137341 0.6883772057270567 -1.0571336896179062 0.46084417950198414 0.6746366826516723 -0.797358631800084 -0.4179497355822213 -0.1460141238525077 0.14174901158944736 -0.8345092211365367 -0.47088655825860337 1.952956034779153 -0.1803044236438479 1.6632050975566244 1.9186155919070045 0.7597376292315864 0.3933567142207748 0.7652602542236678 1.2987339988255127 0.7736943370006041 0.3077895789234064 -1.0
-0.047513229029299636 -0.5211812413489091 -0.0222028933483555 -0.14928439699437698 0.9422104400684482 0.44647820319762777 0.11413327721198109 0.09133272885749712 0.3518829295199854 -0.21230177883471765 0.0715632132992756 -0.7385349012575882 -0.1500235940706046 -0.10114359924335845 -0.2300022954039788 0.07331931602757627 -0.023333138976303232 0.26340626077050017 0.00940794868088135 -0.4160401136546751 0.025017680482781735 -0.5874139022765263 0.024983984364693904 -0.09595237504324261 0.8254914662523812 0.45760682559086774 0.23369464739917295 0.3470716622450962 0.2705645668568455 -0.24248948849856114 -1.0
1.5401261274697073 2.206141430861961 1.7147878507179932 1.570260043213258 -0.2676020731104758 1.9322741890003887 1.1249340006323163 1.6890119942694104 0.29711877854802865 -0.06770616496834152 1.5787693176751765 -0.03239225644075571 2.1246420619796753 1.4534972038962581 -0.22833556116074705 1.2391751085850704 0.22335511169368635 0.5505173688377853 -0.14315096580548128 0.5511485680849454 1.8183523902794065 1.7249679363570878 2.124885593092532 1.8377516071952145 -0.1871176238678588 1.7725076196698986 0.7335965989435084 1.21041973399085 -0.13388058599183597 0.9173635710323341 -1.0
0.3387460777396894 -0.46998576456679403 0.46260576346124666 0.16612658285846238 2.6430645027141124 2.3511018839779525 1.9585840818037266 1.9417930210862775 2.1408451946039033 1.8659057694800607 0.9168401999966798 -0.2864004020583215 0.5915322607201067 0.42073695340979334 1.0363823826035443 1.1402506237899233 0.5947137686162515 1.5367521355321883 -0.20611178765699595 1.840229141948311 0.30250827068225944 -0.4913360653192143 0.3734782938982501 0.08476105166049677 1.9345395173364528 1.2470562138115144 0.8189925177293932 1.648945738687106 0.5779428830218425 1.9480977758710651 -1.0
0.43531090443193665 0.9099650414238595 0.7509371651322081 0.3373415601996792 1.0347255146056598 3.9240746750701616 2.872585978027803 2.290011782517676 2.4949867042225558 2.586048630696914 3.2007483006888973 2.244609334630993 3.590922730798157 2.1597520833299075 1.773078918112001 1.9266164436021933 1.6719854439210853 2.991772835737582 0.3423738334725455 0.8499671283408312 0.7415232342814334 0.9710011819293668 1.085359832176198 0.6072127094071055 0.7904227531746242 1.6726336841738132 1.6595186397118076 2.0037254577642853 0.6086807146383424 0.9949457154825612 -1.0
0.3983890589319595 3.320806584436199 0.48320086358060105 0.256000225449533 0.7073644816278338 1.1287314619846094 1.0835025959957854 0.9046169916672746 1.0200055713778569 0.5248523310722983 -0.5892831413732038 0.11094091144344194 -0.4767437971159114 -0.3810053458600571 -0.5653492251422174 0.004575182525863891 -0.09959429173718712 -0.25566466906865914 -1.2828629198214578 -0.16488122250289247 0.45989099348196283 3.8859050489393443 0.5670862436391146 0.2714513815820643 2.4518030352333717 1.9220004530557582 1.4301970151070167 1.3215738949034428 0.988859158316103 2.020138338574847 -1.0
1.755976916546495 1.8082129522373371 1.6859547105508974 1.8006323549182173 0.2590221973321149 0.0845049464523119 0.7922272664298708 1.145532786613146 0.008694250095723997 -1.003324842927246 -0.026968220248286833 -0.33357334338729805 -0.1381428594144116 0.26408478077528913 -0.6660199734334182 -0.5420245131218971 -0.3555665088302408 -0.5857613385132496 -0.9350043790918391 -0.7197759413578096 1.6692529686796866 2.195586493656463 1.6393764268192876 1.6936027648828933 0.8693273575995778 0.25595053544909085 0.5114712596296628 0.8388907577898554 0.40484035760260717 -0.2192148451634928 -1.0
0.9152948959316368 0.8773861016534223 0.783889325323175 0.7912603373368584 -0.6931714159816502 -0.7853679585010902 -0.7519086294025354 -0.5300443054300875 -0.9040415994368867 -1.3789899181683212 -0.016140590188115124 0.1817003234369065 -0.14309316552115878 0.0896112233326459 -0.4383440758079539 -0.8058231392422888 -0.6443641786334142 -0.6691371066186645 -0.7788131094986585 -0.8385468627759719 0.7415232342814334 0.9433177373823444 0.6236793366402902 0.5931494077180985 -0.3668447783913642 -0.6721773109763108 -0.7248505533547452 -0.4911525238149345 -0.725988289762305 -1.0415855763359003 -1.0
0.898254044162416 0.6609688588926622 0.9239360061347851 0.8330686457573879 -0.4533438766044166 0.43510731555117776 0.10258270379816029 0.6745346692992691 1.0820716091460738 -1.1564260811387028 1.5506174795187297 0.7550329949736975 1.6236710839768713 1.1133507728668428 -0.10799734879941086 1.918791908081673 0.4803220394749255 1.5724382619586301 0.8387956980710272 0.7728038545532356 0.8533478004812227 0.2544884995358524 0.9126019693305039 0.7285086864747905 -0.8315052266716473 0.2063316375593163 -0.20335974593757353 0.5815612619785108 0.26894678624545004 -0.5046063051053997 -1.0
0.42111019462425303 0.021025399116220873 0.33079712269737843 0.2949644312564213 -1.278151348824636 -0.9131009297295418 -0.5864341102784513 -0.5274649071972624 -0.9661076372051045 -1.1861957663464864 -0.6329545826158963 -0.3956239046738746 -0.6594100924548784 -0.39948678195738624 -1.4050499368823994 -0.9150871888324086 -0.6228121137227296 -1.0741746415587836 -1.260705553669867 -0.9266794254843533 0.33978312608218925 0.9758864956729592 0.25731352405373165 0.18988423178582392 -1.05068468340763 -0.46797646196839177 -0.22159033534130168 -0.4404479545219299 -0.352280968530124 -0.8675799094975336 -1.0
0.8698526245470498 0.6470064561339038 0.8086034454664001 0.7776086447913791 0.06402888638445259 -0.2727304404403161 0.022733087589573327 0.4217536424824019 0.20219425019663748 -0.9919840104671376 0.05459992620500667 -0.8682604899122736 -0.023295757737879636 0.11183295006872035 -0.8493607401889166 -0.7499335998100024 -0.37844485465850597 -0.3116270036919435 -1.1020927140054741 -0.8396816168022601 1.0997760111807584 0.5948320236727715 0.9900451492268495 0.9763743787435382 1.027136566449485 0.01548972259864405 0.5599262472553613 1.2758941027475827 0.5099960973432643 -0.45694870208597455 -1.0
1.8752628789310362 2.753002205580011 1.8012872712192813 2.17320979730525 -0.11886629943142024 0.18873808321143426 0.6013917056797887 0.9683281280180563 -0.1555982028201461 -0.8587292290608699 2.767643098282029 0.7260034926174043 2.417205152888427 3.5062567132781743 -0.8300266229674275 -0.5979140525541834 -0.346945682865967 -0.40814175470891223 -0.8320876510653247 -0.5658276451247141 3.359046413476507 3.4983368252810343 3.179304273219702 4.485168150150775 0.33891307229849993 0.06447248077188347 0.3454769455851904 0.7810296877257661 -0.052991555422099684 -0.097854204916352 -1.0
-1.0018009281056262 -0.07903848732154989 -0.9345658286357552 -0.8773746660865942 0.03698601844280567 0.19631867497573402 -0.3129868396773471 -0.5803425709701784 0.40299613709381205 0.299453285927652 0.16359806881073513 -0.03602094423529237 0.27916794538436657 -0.2912383705301726 0.1430128282312986 0.5774429617067995 0.05458586493155644 0.30071448385268995 1.7553599700248086 -0.18038952752883078 -0.9089245298154605 -0.4457398037123541 -0.8632297173695489 -0.8012269547469417 -0.48520168502879457 -0.017589542661205663 -0.38662514468031467 -0.5382027097354705 0.06348864859832021 -0.4475280131170182 1.0
-0.15259848160615727 0.5934839122253286 -0.1980850483676424 -0.26703024519913393 -1.1955994361606619 -0.41221332890343254 -0.6036344206881626 -0.7093124826114371 -0.6448246181696253 -0.5964724784208734 -0.24243805844570357 1.2684923179006335 -0.13616273697171277 -0.29871895180766295 -0.5350146619153986 -0.07925912662256558 -0.02996454356420614 -0.304489778406655 -0.029337172458512414 -0.2972691922365128 -0.30424354221659855 0.7104511156044524 -0.2859801687575561 -0.38512901602344823 -1.3969882250504821 -0.516959220141631 -0.6087504839941604 -0.8026887063178998 -0.7356949734306731 -0.7595190654418605 1.0
-0.3570887028367988 -0.7166548799715311 -0.3949742055086704 -0.4058224527448377 -0.1501790938901686 -0.7988235088827224 -0.6252289709835667 -0.8452467694813238 0.7242791561292912 -0.7240568435970883 -0.6159912955216273 0.0038946215046108314 -0.6534697251267819 -0.48617351793771585 -0.5076802203263969 -0.20668727652817862 -0.1990653605557313 -0.8866602681543874 0.6523348025876952 -0.6195393357023542 -0.49061781921624786 -0.33174914969520425 -0.5358833531153797 -0.49763542953550394 -0.2967073522358502 -0.46734032225185623 -0.35016396587285836 -0.8649654896237222 1.1376949745644174 -0.73846105480537 1.0
-0.9705593665287223 0.2560591788886597 -0.9255039845832393 -0.8816408200070565 0.8425788213360664 0.4654296826083768 -0.05422888526555835 -0.5223061107316119 -0.5243434860313209 0.8253843912651581 -0.30812568081074543 0.49376747376705876 -0.3148687874252822 -0.43116924383852195 0.6203655154928868 1.2503530164715275 1.3758932290712185 0.9171112130366916 0.8157907823945119 1.4430652327474502 -0.9482702105153866 -0.07608439711388214 -0.9159506513759073 -0.8265408977871543 0.049596189407003104 0.004675347417539432 -0.09013819069336695 -0.4355754433586384 -0.478467856218912 0.16980419343693154 1.0
0.04621145570141049 -0.5747037852574842 -0.06874781961809681 -0.06339249806240435 -2.2822957347631427 -1.4704639391996848 -1.023849303471402 -1.100607194531016 -1.1084944297321924 -1.2811752381998898 -0.9924319006135969 -0.9018258520117375 -1.0010307168814938 -0.6505262889461072 -1.1830409356839233 -1.2166112540695937 -0.8974848917536696 -1.3281949778488222 -0.6274649800479019 -0.9130623771688954 -0.28146446391664154 -0.818652086139888 -0.3818905684753382 -0.3445212323964406 -2.047074493729407 -1.2971209685008582 -1.1203583929451006 -1.2375603276416869 -0.7162816060939368 -1.2604780553204697 1.0
-0.8058311327595951 -1.454335159059284 -0.8130547379315641 -0.7590599973591088 0.14088756369228994 -0.5355874598674119 -0.7049530374811337 -0.5511953709392539 -0.1555982028201461 -0.013837210782828095 -0.7751574574061513 -1.2474583644413535 -0.8425714184045201 -0.5977221858108811 -0.189667326717769 -0.796880812933123 -0.6324276503751889 -0.4780541205716241 -0.43858251449335767 -0.3698934499189559 -0.8178082166156321 -1.5465638339351169 -0.8635275757537658 -0.7437432090931257 0.15041873950555495 -0.6588183769290639 -0.6941464027800451 -0.4127355472807084 -0.2713919379603877 -0.2064692071466701 1.0
2.164957359007778 0.39568320647624644 2.2790935939883044 2.3779851854874363 -0.1672587999585772 1.7389690990107436 1.6409433129236561 1.5445656932312004 -0.33084348593040735 -0.12157511915385397 2.749597048181743 0.24520235984129815 2.9706493756227497 2.562383369736007 -0.451344602905162 1.3481597104780287 1.0410072973821198 0.618645428379175 -0.15768038623275374 0.30982421182766046 2.468591534478183 0.40756166350173967 2.640180597787449 2.642875628890863 -0.22656992608033497 1.3882792308824117 1.4800912597909042 1.0581537601379838 -0.10961387682091508 0.2568070268561149 -1.0
-1.2454851084054734 -0.8423165048003598 -1.2550255864929096 -1.0380664637573374 -0.42630100866276965 -1.0887811438671897 -0.9763915127059213 -0.8988982527240874 0.9834961373965525 0.0457021596327371 -0.49363907584168704 0.3486199619855926 -0.5524834805491416 -0.5268766807711193 2.25309838016276 -0.8276200596208805 -0.7807390139836383 -0.37699749891856277 -0.3102393007191164 0.17630148806775192 -1.1429277887150202 -0.7811980141056816 -1.1667474108863811 -0.9235776794413024 0.6282299551899967 -1.0214180153543406 -1.111866776301785 -0.9595226593863525 -0.09667163192975692 -0.12168300642606458 1.0
1.080023129700764 1.2078296336107124 0.956888166325752 0.9784022893144673 -0.5558221130148664 -0.6456955552438663 -0.39936504085896307 -0.03815306243032657 -0.9989661277882789 -1.0912162944930819 0.057848215223058226 0.39216421552003244 -0.05002741071431374 0.12041361682819461 -0.5323478871262276 -0.7706127293999484 -0.5196937723808388 -0.5310966812145631 -0.76912682921381 -0.3948580384972958 0.9631015413810164 1.467674745861234 0.8292016217498234 0.7724565042529372 -0.03807559328739001 -0.46861260168492724 -0.30794575883264574 -0.01532135552472623 -0.6418636979697792 -0.24747691207036182 -1.0
-0.6354226150673935 -0.44904216042865597 -0.6495296429838904 -0.6236807129497747 1.8602446412453961 -0.6110143479221948 -0.3704886073244112 0.6479668675011697 0.7425338731199433 -0.5737908135006584 0.8518744196356495 1.9524999671707928 0.5717310362931184 0.18707879703641767 2.379770182648377 -0.5917662032166319 -0.6374012038161161 1.184757161235008 0.7552515306142097 -0.29991695163118526 -0.8012416142156632 -1.0889727799519866 -0.8280824280319768 -0.7175503096973503 0.15480232864027413 -1.0851592149512053 -0.9626637946028519 -0.38289141640554647 -1.101313391605881 -1.3086898165145393 1.0
-0.794470564913448 -1.1937036408957875 -0.831178426036596 -0.7346007148817921 -0.18291519718795138 -1.2436147306530132 -1.0962036019321075 -1.1758482409825264 0.5198263258339855 -0.6503414326063869 -0.6051636654614556 0.11456959923797859 -0.6440641435239625 -0.5114754840233451 0.46169241553721896 -0.9210673695516635 -1.0081961913487094 -1.3728026358818748 0.36780031922027284 -0.8200125470132651 -0.8426581202155855 -1.0889727799519866 -0.8903348303332699 -0.7428642527375628 -0.2835565848316903 -1.1500454660378339 -1.2820589234326423 -1.5758953215427567 -0.23094742267551951 -1.1130719808650382 1.0
1.329955622315992 0.1606494267038084 1.1916723076863922 1.2716292687809032 -0.5074296124877095 -0.8623109649087332 -0.10796416158202886 0.2453228033571601 -0.9551548070107133 -1.8198647800550172 -0.2774473956402589 -0.7055138423273047 -0.24902971620554612 -0.07914188960368089 0.17668085994458085 -0.8013519760877059 -0.18779197275629628 0.4596799561159325 -0.1504156760191173 -0.8014782312505582 0.7643023125813904 -0.22427224733617712 0.6475080073776276 0.6247918365183641 -0.3536940109872055 -0.8795588585669079 -0.24557795297778615 0.2252588831628028 -0.539943519451912 -1.4727206362093053 -1.0
-0.15259848160615727 -0.3373429383585861 -0.23598003258725456 -0.2348918856649854 -1.2012926715167989 -1.209502067713664 -0.8641500710542284 -0.9424900828588328 -0.8711831088537133 -1.0770402539179476 -0.5311748600502824 -0.09226560505061071 -0.585650531464347 -0.39860671357179916 -1.1000375703709795 -1.1292000143974978 -0.7043783901539359 -1.0952618980834996 -0.8599357068842638 -1.0095164694033902 -0.1592857712168715 0.06884657727935149 -0.24874787073046678 -0.24871498964008068 -1.1997267139880983 -1.132615237804759 -0.7972931586169283 -0.9555637440661777 -0.9152686212954876 -1.1812334363463088 1.0
-0.07875479060620352 -0.9563427939968894 -0.12270698193080541 -0.19194593619899908 -0.08541854171412071 -0.5204262763388121 -0.5525356883031077 -0.30460489988116723 1.089373495942335 -0.604978102765955 -0.5676278812528603 -0.5395013757272529 -0.512881031695165 -0.4604315176592931 -0.9353642271396774 -0.562703642711843 -0.5744028602310381 -0.2216006392979643 -0.6371512603327503 -0.8328730926445309 -0.26696868681666874 -0.6411523534560403 -0.26483222347816915 -0.37018675797887834 -0.6079421808009453 -0.5207760584408444 -0.6073112269359714 -0.22346894178159496 0.0877553577692411 -0.821584781002042 1.0
1.4293605909697764 1.7011678644201875 1.4099803689515487 1.3740169628719963 0.4013530812355169 0.7762339449446691 1.2969371047294294 1.2309108681196594 0.3299772691312031 -0.08471741365850372 0.8334674485333576 -0.3916323480998845 0.7202402194955305 0.6449343746381078 0.11701177403688252 -0.05522662466668244 0.2648013903680798 0.18392352463887904 -0.7497542686441132 -0.13197335574053548 1.5429326253799245 1.6647157335194507 1.564911830765109 1.482653239547789 2.009060532626687 0.8259317214649649 1.4546643850962306 1.1053562120323723 0.5779428830218425 0.7344913733996553 -1.0
-0.6780247444904439 -1.2262825806662248 -0.73026243545176 -0.6472867646429988 -1.297366018151595 -1.1549218070107055 -0.8330137427213203 -0.5491318523529938 1.0565150053591614 -0.2364010478124475 0.5656640650451107 0.09279747247075866 0.4212417306480075 -0.055160026096432425 0.3310204508678457 -0.6180342867498065 -0.5555033571555147 1.0809429752671764 1.04947229426648 -0.6770335397009551 -0.6127965119160178 -1.2078487477127282 -0.6720046347024181 -0.6097902605053344 -1.2610969618741732 -1.0767621706929356 -0.9827174429469528 -0.48277789525302695 0.3239513270328709 -0.9457162121224056 1.0
1.4975239980466564 -0.2582226560589534 1.4511705691902574 1.3939256811674867 0.5223343325534098 0.7553873175928444 0.9265654572210468 1.1793229034631558 0.29711877854802865 -0.5496915445229286 0.2372259532199026 -0.4023369770937675 0.018286813558795807 0.2821261826798246 -0.4623450489104919 -0.19495047324739856 -0.04322735274001207 0.5180754357228378 -0.5221266819501752 -0.6921635933847974 1.5574284024798972 0.48409824548468305 1.34449662644474 1.3138936192797053 0.8517930010606987 0.7674068675436921 0.7647805018709382 1.6839669126732657 1.115046046004891 -0.336696378188123 -1.0
0.6000391382010639 -0.12092569559782598 0.6932708847980156 0.4272152027907498 0.7287141142133439 1.4376405763798266 1.3308355267047731 1.0730516962707586 0.2350527407798109 0.573050869027756 -0.4254250064626054 -0.5434929323012432 -0.1990316245274007 -0.2694566779868919 -0.8260264607836711 0.5215534222745132 0.22633924375824266 0.04766740555609963 -0.8066611653175976 0.10821624649046163 0.47231594528193993 -0.09562565208825087 0.5849577466921178 0.2644197307375608 0.18110386344859278 1.376192576268236 1.1054046723090174 0.8921838486383588 -0.21153405533878228 1.238775312326132 -1.0
-0.35140841891372504 -0.8353353034209806 -0.32495086510286536 -0.39330840124481525 -1.2938077460540103 -0.1618642858874316 0.28500643390991626 -0.3874035831548553 -1.3859661279901059 -0.4887345700498485 -0.41098816638237645 0.3123330840402261 -0.25695020597634144 -0.3750648842573442 -0.20766805654467257 0.7898232115494878 1.570856523955565 0.9641520160533652 -0.21337649787063195 -0.037410520216520866 -0.49061781921624786 -0.9749821259348361 -0.4509937136136158 -0.500975463686643 -1.451344730321006 -0.1435452065352493 0.2984612150176807 -0.19651786440963767 -1.4588429067241153 -0.702440773453479 1.0
-0.4394528197213624 -0.20702717927683834 -0.5000092161173777 -0.47180563338132003 -0.8846064548317268 -1.1784216414800348 -1.0915205977110694 -1.1863979797547812 -0.41846612748553846 -0.6021428946509281 -0.48100684077148687 0.2415736720467615 -0.5668393682587081 -0.3935463203546733 -0.21933519624729528 -0.9763980135896269 -0.9958286217922704 -1.4391463891019427 0.6256975318043619 -0.6732510262799946 -0.573450831216092 -0.4229416729089246 -0.6463888136597806 -0.556349714087108 -1.2523297836047338 -1.1961019815150093 -1.2790652687516089 -1.6114951062295568 -0.6402459173583847 -1.0881348630060361 1.0
-0.6212219052597104 0.342160662567672 -0.5807420085852466 -0.6083225588361107 -0.7337357178941201 -0.06142144501045926 -0.2895090437166461 -0.2839697140185658 -0.8164189578817566 0.6892944017438625 -0.47270565772535517 0.3141474279374942 0.1643208437078344 -0.4054272435600992 -0.10733065510211805 1.4577032077653103 0.3970979118967436 0.7354363875929859 -0.2206412080842684 1.5962570262963536 -0.6272922890159907 0.26263068910850607 -0.4486108465398821 -0.5879921428873737 -0.9104098310966008 0.1719800928663952 -0.17121633830468447 0.013609179507318417 -0.7049571418141737 0.8791266569818645 1.0
-0.35140841891372504 -1.4357186220476057 -0.4151574036256375 -0.3952992730743644 -1.9079655100971935 -1.2707153462103853 -0.8311304970560235 -0.9597720510187616 -1.7328057508124972 -0.9905664064096247 -0.9094200701522804 -1.3568633014466336 -0.8668279183275807 -0.6085030235343231 -0.7700241902110827 -0.6722471399991243 -0.5097466654989844 -0.9555993760236507 -0.5269698220925997 -0.6482864377016547 -0.548600927616139 -1.6507838604650826 -0.591582870963905 -0.5336726401135843 -1.5872359934973155 -0.8878286748818703 -0.7368443621729874 -0.928003602798809 -0.9573309171917507 -0.8199223064781085 1.0
-0.8143515586442049 0.15599529245088894 -0.7516813395758883 -0.7417109714158958 -1.1500535533115739 0.26075370497228234 0.04947517603678884 0.17954814842011807 2.8600810440356006 -0.0662885609108276 0.2938905505348011 1.248534535030682 0.005416017681253298 -0.12446541146141672 2.8997912665367 3.1936323025321256 1.6278866034115307 3.742803587348615 1.6512324569626882 1.029636515836459 -0.913066180415453 -0.5450745164987282 -0.8635275757537658 -0.7787256720445306 -1.2961656749519304 -0.4450754321731112 -0.5641335151902995 -0.32685753802769146 0.0877553577692411 -0.7678314380615275 1.0
-0.7831099970673016 -0.09300089008030832 -0.8155261499458868 -0.736307176449977 -0.6568770405862827 -1.0283259245468988 -0.8136790872242725 -0.701316348089679 0.7352319863236823 -0.46038248889957883 -0.5037448638978473 1.3737242639421965 -0.4514972359715014 -0.502674800167474 -0.1676664347071092 -0.6443023702829811 -0.601260048812045 -0.3036787300787813 1.6488108868914761 -0.3279075509462935 -0.8095249154156479 0.0753603289374742 -0.8331460205636606 -0.7405789662130992 -0.9016426528271618 -0.9999164929354384 -0.9446251061402156 -0.8005569826839596 0.5925029085243951 -0.7761438106811946 1.0
0.08029315923985099 0.10247274854231374 0.16727202774970465 -0.011061009971401296 -0.6255642461275344 1.1988519358043828 0.5951142201287992 0.4410991292285907 -0.3564000897173207 1.2931937302446097 1.7177239034473797 1.003598108899458 0.7395464133118443 0.8090671285501022 0.24035010803603576 4.522685550231896 2.244938800315899 2.581382381833496 2.4491397954270764 7.2113981997123355 -0.10337348811697683 -0.5776432747893423 -0.1656453815340032 -0.19914185118633126 -1.426358272253104 -0.04494355047223531 -0.24078042945048925 -0.19042722545552304 -1.017188799813355 0.2241116945520902 1.0
0.23650096712436888 -0.04413248042465259 0.20846222798841343 0.09217991490378406 -0.4583254575410357 -0.11581219091931029 -0.3691075605031935 -0.01880757568413792 0.24600557097420303 -0.6063957068234679 -0.4239813224545825 -0.48779257465510567 -0.34407559345509 -0.3403021830266536 -0.56968273417462 -0.24189768637051914 -0.5482088121088214 0.011981279129657466 -0.6444159705463868 -0.37064995260314815 -0.003973873717163818 0.0835025185101279 0.05476982278636537 -0.12443056096348178 -0.04684277155682957 0.31002241135461467 -0.44035740818603974 0.522177532175893 0.09907982204900471 0.04290197144334577 1.0
-0.3343675671445053 -0.7608691553742674 -0.36366965332725154 -0.4015562988243755 0.29460491830796565 -0.4721000038414009 -0.3421143726339385 -0.3925623796205056 -0.29798499534723394 0.26968360071986847 -0.7065824670250639 -0.8223575893113849 -0.8094043674893147 -0.498714492432332 0.561363123282481 -0.3044939705346799 -0.28328419882209877 -0.07723403693644808 0.6910799237270886 0.352188362142419 -0.5237510240161856 -0.9358996159860993 -0.5495848387893484 -0.518906173340127 0.6983673813455107 -0.30194399595260696 -0.23070563004316585 -0.13713413460701965 0.7753121176119996 0.6591258616480062 1.0
-0.6467831829135405 -0.42577148916405777 -0.676715175141438 -0.631928610529335 -0.8995511976415843 -0.9081735450827471 -0.7773952207395529 -0.6737167869984496 0.23140179738168085 -0.8006074627028167 -0.7152445710732013 0.03836715555270885 -0.8079192756572906 -0.58210097196671 0.1846811843120937 -0.5856183538790805 -0.5893235205538196 -0.5220129399423777 -0.3175040109327528 -0.760627086304184 -0.6645671444159205 0.011851250270776272 -0.6824296781500033 -0.6377410726122359 0.19863821998747067 -0.4991473080786348 -0.6744765563181279 -0.35335181747809036 0.3239513270328709 -0.7689397544108169 1.0
-0.39969083225984864 -1.2821321917012596 -0.41968832565189546 -0.46298891527903135 0.022041275632949227 -0.38681834649302804 -0.95316481616726 -0.7655433640870258 -0.6338717879752342 -0.2548299005601226 -0.8101667946007065 -0.9502688340688017 -0.7554460309257716 -0.5931018267865488 -0.3256728409654842 -0.7644648800623969 -0.839857985884793 -0.61933873928722 -0.8236121558160823 -0.9089016124058387 -0.573450831216092 -1.334866905046124 -0.5576270151631996 -0.574632006282817 -0.11259660857762441 -0.681083267007809 -1.054776246326952 -0.7792397463445583 -0.8602640805080671 -0.8160431992555971 1.0
-0.10147592629849703 -1.4008126151507088 -0.16101386815280427 -0.20531321848311382 -0.3117246471205304 -0.7984444792945073 -0.9814135011467129 -0.7673489428500035 -0.8018151842892344 -0.521339463372659 -0.6715731298305088 -0.9475473182228993 -0.6866367760419873 -0.49717437275755466 -0.8976960332426386 -0.9682940303719454 -0.9158538824621609 -0.8057176450325934 0.12080017195663821 -0.7538185621464548 -0.33116427111654806 -1.4244309903453134 -0.38993274484918933 -0.3858321811078986 -0.6736960178217395 -0.9355391536220382 -1.1267870744716784 -0.8616156381989591 -0.12579168293486234 -0.8869754456100906 1.0
-0.9137565272979888 -1.614902790785009 -0.9403324566691744 -0.8281716908705967 -0.7956496523921001 -1.0827166704557498 -0.9596934011402892 -0.9086999660088231 -1.323900090221888 -0.35264458052855296 -0.8296565287090155 -0.34445940677090797 -0.7915832655050252 -0.6434857418614104 -1.1877077915649723 -0.7415501688951595 -0.7020573985481698 -0.3898120624989669 1.073687994978601 -0.13878187989826443 -1.014536620115262 -1.7680313903112939 -1.0377747305205436 -0.8585349091296451 -1.720497103192793 -1.1399944585165716 -1.167470073983156 -1.2587252980072354 -1.225882498683275 -0.9706533299814067 1.0
-0.6723444605673707 -0.2675309245647923 -0.698957883270341 -0.6364791747111612 0.2362492559075704 -0.8566255210855084 -0.7777718698726124 -0.3551611052445406 -0.7032397125397131 0.010262058194899785 0.865589417711867 1.6114033144843471 0.6296496177420592 0.1930192586391305 -0.48167916613198075 -0.8622715740688981 -0.6357433526691403 0.40939495978776375 -0.5802443636592659 -0.39221027910262335 -0.6024423854160376 -0.3724600975584721 -0.6600902993337497 -0.5748077975539296 -0.8183544592674885 -1.1102231197827068 -1.0122222126398286 -0.6548384457067663 -1.4928162995634042 -0.8199223064781085 -1.0
0.037691029816800614 -0.2605497231854127 -0.03085283539848467 -0.06197044675558361 -2.177682535094142 -0.9881487881961099 -0.8041373091867685 -0.9074102668924104 -0.6448246181696253 -0.983478386122057 -0.6322327406118848 -0.9939945219929683 -0.5965412048991906 -0.4351295515736639 -1.2907119677966976 -0.6543624873807927 -0.6997364069424038 -1.0629821746341268 -1.1517349004653223 -0.6951896041215659 -0.010186349617152361 -0.06794220754122846 -0.043523444005150375 -0.10702722512333551 -1.662195367701021 -0.23896616401558524 -0.5550182204884354 -0.5985000353812056 -0.4283166572656757 -0.3982079355736602 1.0
-1.0273622057594562 0.884367303032802 -1.0346580152158178 -0.9120727179730201 0.36577036025966714 -0.6892839578885902 -0.8016263149663726 -0.7781824154278693 -0.42576801428179856 0.39159754966602867 -0.427229611472634 -0.13399551468778204 -0.2856619813954744 -0.4351295515736639 1.0430493195764718 -0.6174753913554837 -0.4404484875553985 0.11417336844174203 1.706928568600566 -0.6898940853322211 -1.1056529333150904 -0.23729975065242315 -1.1068778756588218 -0.9103933341078584 -0.7920529244591705 -1.0695101779244303 -1.1063496242453936 -1.2692316502030832 -1.0899889273261179 -0.8963961345790469 1.0
1.5344458435466342 -0.09067382295384899 1.5459080297392873 1.5987010693496728 1.326503826607636 1.1344169058078348 1.6434543071440522 1.477501339177746 -0.07162650466314603 0.38592713343597496 2.5474812870585377 -0.10133732453695214 2.1637494802229766 2.0387426803116813 -0.32833961575465515 0.3661805026527571 0.8118922688700729 0.8976460531677234 -0.20611178765699595 0.3752616940102783 2.0005850166790635 0.091644708082781 1.901491804929996 2.0610065215082 0.7509704509621469 1.0008701435122478 1.6307334985480262 1.2698034637934683 0.10878650571737289 0.850310431900352 -1.0
-0.47353452325980244 0.13970582256567038 -0.47529509597415204 -0.522146249642774 -0.8433304984997403 -0.05573600118723424 -0.2573683176955798 -0.46246407173006787 -0.11178688204258054 -0.04360689599061266 -0.14787675592020405 -0.32087293610641954 -0.14210310429980924 -0.264396284769766 -0.17033320949628014 0.4589571381103522 0.5048582364501666 0.3623541567710901 0.8303202028217848 0.3238195114852145 -0.5817341324160763 -0.42457011082345497 -0.5698392089160852 -0.5788509967895192 -1.1997267139880983 -0.24469142146440548 -0.3923821729130708 -0.5840347678651833 -0.34904540730733397 -0.3494420162049457 1.0
1.6934937933926881 1.0635514717702055 1.7600970709805726 1.6840241477589168 0.8283457329457257 1.5058659022585246 1.751427058621072 2.039810153933634 1.5968546282824663 1.6858700541758482 2.406722096276306 0.9546108236732135 2.4444318364755357 1.9903389191043908 0.30768617146260085 1.220731560572416 1.4786800001837144 1.2269316742844396 0.8254770626793603 0.8068464753418808 1.5346493241799404 0.6111164028180789 1.5351259923434375 1.4334316836362644 0.10219925902363801 0.5396688490239568 1.0603079511524267 1.1830118586973342 0.6361829850320533 0.5953976715638911 -1.0
-1.0330424896825297 -0.1581587696211826 -1.0342461132134304 -0.911788307711656 0.7429472026036845 -0.711836218387382 -0.8264851577482911 -0.8026866986397084 -1.2034189580835835 0.4539721281966237 -0.9263833572465495 0.6280289221649146 -0.9064303671815573 -0.6657074685974848 0.6113651505794347 -0.900723577198311 -0.4580217097133414 -0.42128073762046586 -0.31871479596835883 -0.18076777887092688 -1.0787322044151408 -0.18518973738744024 -1.0872192223005182 -0.8880678426765598 0.391516141915136 -0.9533510656850345 -0.9017352458061814 -0.7510705411817779 -1.1126378558856442 -0.3062176785826762 1.0
-0.7575487194134709 -0.26287679031187283 -0.7570360656069203 -0.7161140478931225 -0.5572454218539009 -0.5192891875741673 -0.6950346103105703 -0.8743939695122483 -1.4626359393508448 -0.05211252033569326 -0.2792520006502875 -0.2864004020583215 -0.19358628780997886 -0.3829854997276281 -0.12966489396142428 0.05822914038085878 -0.3210832049731455 -0.6470765921005003 -0.1940039373009355 -0.14521215271389745 -0.7432585058157725 -0.6623220463449394 -0.7318741699299779 -0.6869626285237601 -0.7876693353244507 -0.4794269768660321 -0.7176542680638 -0.9062295685378491 -1.1207267589426178 -0.41926594621014995 1.0
-0.7177867319519576 1.2101567007371719 -0.7306743374541466 -0.6760122010407779 -1.538616866367863 -0.8994558645538022 -0.8670377144076835 -0.923144596112644 0.45045840126950765 -0.5695380013281177 -0.5557174881866715 1.0326276112557513 -0.44803202169677836 -0.4868335692269061 -0.30633872374399534 -0.11782290883084337 -0.5283145983451126 -0.7783042115504628 1.3800166089869326 -0.5991137632291672 -0.792958313015679 0.9677443061003055 -0.7705957598781507 -0.7103428675817343 -1.6183594763538252 -0.7516947755432576 -0.9585379243693765 -1.0119021543917386 0.555293954462317 -0.9141291961676703 1.0
-0.26336401810608817 -0.807410497903463 -0.3253627671052527 -0.334435477142437 -0.8006312333287191 -0.9822738295787775 -1.096530031180759 -1.1777054077101605 -0.6557774483640165 -0.5468563364079018 -0.7755183784081571 -1.1672643641820935 -0.8227701939775318 -0.5464582023504324 -1.1363723768734328 -0.984613775886173 -1.020099562583995 -1.526415189181151 -0.8599357068842638 -0.4576477612852414 -0.38500572891644663 -0.8512208444305022 -0.4545680142242165 -0.4283736687171447 -0.8578067614799653 -0.7612368712912911 -1.252098389004673 -1.3643978838611248 -0.4040499480947548 -0.00530978975072446 1.0
-1.4562236419514958 -1.1378540298607527 -1.4667432157198728 -1.1620693377121056 -1.8723827891213427 -1.3868879149982796 -1.0686579953343656 -1.1722628774388995 -0.08623027825566823 0.784273873597267 -0.8321829757230556 0.15992819666968658 -0.8524720306180142 -0.6721099661026309 0.1160117334909433 -1.151052824315522 -0.935449683019414 -1.3502554923669867 0.7830995864331486 -0.6210523410707385 -1.3605715277446107 -0.9131014851826692 -1.380907589138199 -1.0461041954067754 -1.4798380596966836 -1.2846526300567611 -1.235211106188588 -1.5335653808116596 0.14599545977945105 -0.32727568921916667 1.0
-0.1781597592599874 -1.5311283742324564 -0.25863464271854425 -0.2522409116081981 -1.60835899948053 -1.2925095475327468 -1.0802462336614922 -1.147835976174045 -1.630579335664845 -1.339297004557943 -0.6524443167242054 -0.9624249381804996 -0.6717858577217461 -0.43886984221240904 -1.2343763503754628 -1.2145992306500315 -0.9901919278925528 -1.387563715449176 -0.6952689420418408 -0.8430858788811245 -0.2690395121166648 -1.4228025524307824 -0.35091329651679964 -0.3197346631695658 -1.8471828291861905 -1.2462297911780125 -1.239672803068974 -1.4085550162784561 -1.0252777028703288 -1.220578666746067 1.0
-0.30596614752913803 -1.2681697889425008 -0.3813814394298966 -0.3534909646538346 -0.913784286031925 -1.2695782574457402 -1.057634730706828 -1.0340845141064547 -1.3092963166293659 -1.0798754620329745 -0.0276900622522982 -0.7046066703786704 -0.14804347162790574 -0.1612082665596783 -0.9643654029719109 -1.1606658250978752 -0.9636331525180015 -1.131434653506666 -0.7654944741069919 -0.5756621800192115 -0.3187393193165713 -1.34789440836237 -0.3961877709177406 -0.3659677674721763 -1.3487687445685663 -1.2455300374898233 -1.2183238233725031 -1.2072593988449667 -1.284122600693485 -1.0055652949840093 1.0
-0.689385312336591 -0.04180541329819327 -0.726555317430276 -0.6717460471203156 -0.5849999442150645 -0.9818947999905625 -0.9161276514164218 -0.9657046669542594 0.4541093446676377 -0.2151369869497445 -0.8845165210138856 0.3867211838282273 -0.869798101991629 -0.6393054170298716 -0.3256728409654842 -0.9148077411352473 -0.7120045054300242 -0.6744900255826309 0.35690325389981836 -0.8071520013819992 -0.7577542829157452 0.1421262834332335 -0.7845951039363362 -0.6987406436883035 -0.441365793681598 -0.9259970578740047 -0.9261066653248496 -0.870903862603984 0.9484146430312349 -0.7960935049683958 1.0
0.13709599847058448 -0.8376623705474403 0.029284856950030476 0.02847201635821512 -1.4361386299574133 -1.311271512149389 -0.9332024121151133 -0.7776665357813043 -0.6557774483640165 -1.4527053291590226 -0.32184067888696277 -0.5540161269053995 -0.4514972359715014 -0.25163529317875305 -0.6700201356171746 -1.08745052844158 -0.8809395373068518 -0.8876335261478357 -0.6783179515433561 -1.096968179695999 0.03951345758275451 -0.6395239155415092 -0.10607370469066027 -0.0699352669185798 -1.3706866902421646 -1.1666487126394123 -1.078140185904888 -0.8599407124865777 -0.5998014020735165 -1.4959952795443732 1.0
-0.38833026441370216 -1.377541943886111 -0.3986813235301538 -0.4288596839153337 -0.5992330326054042 -0.47115242987086353 -0.6061454149085584 -0.604588914358735 -0.7689566937060609 -0.19812573825958232 -0.2839439736763618 -1.0114122234067444 -0.25744523658701607 -0.3334816530383536 -0.1823336960475493 0.12306100612231106 -0.01736487484719048 -0.17942612624853263 -0.3913618981047219 0.22585241388233554 -0.43056388551636104 -1.5107381998154414 -0.45337658068734943 -0.46019188878852296 -0.5684898785884679 -0.21288443563762677 -0.4571487405315789 -0.46435371241683 -0.5447968612860956 -0.07845866880379504 1.0
-0.734827583721178 -1.9942147323979542 -0.751269437573501 -0.6990494322112737 -0.7394289532502559 -0.8462022074095961 -0.9432463889966965 -1.0320725834848512 0.07806217466020188 -0.2548299005601226 -0.9888226905935396 -1.5542639174694273 -0.8707881632129784 -0.6798325661861577 -0.9723657273394234 -0.6750416169707386 -0.7249357443764349 -1.1564149420051755 -0.026915602387299987 -0.6970808608320462 -0.8136665660156399 -2.0855767836447834 -0.775361494025618 -0.7256367081685293 -1.0156159703298724 -0.5831177506613306 -0.9064847940982054 -1.0271287517770253 0.7914899237259468 -0.5323142138376237 1.0
-1.5706813630014242 -0.16048583674764194 -1.5602449702617414 -1.2334563133145067 0.7856464677747046 -0.8693230122907105 -1.1148728439607505 -1.2618195840825894 1.2828734960432482 1.5299336078493635 -0.24676911046977237 2.830642413448662 -0.3188290323106798 -0.4956342530827772 4.569858978254966 -0.6398312071283981 -1.0575006844597679 -1.9134474512424744 4.954254034095998 1.1442466724915643 -1.5152621776543194 -0.5271616994388898 -1.5074974024303027 -1.1259134324918898 0.10219925902363801 -1.1233912119149931 -1.3058306525103982 -1.7450628184932915 0.3902803321000545 -0.15437833873008927 1.0
-0.46501409737519256 -0.5677225838781046 -0.5263709442701513 -0.4928519927222668 -0.8006312333287191 -1.250816292829098 -1.058714458221598 -1.0961448355882286 -2.178220845384412 -0.8601468331183829 -0.8430106057832273 -0.9103532683288986 -0.9004899998534608 -0.6082830064379263 -0.7043548610277496 -1.2556221525933298 -0.9706292843582391 -1.3635566849441152 -0.8006072401395674 -0.9270576768264495 -0.6065840360160297 -0.9717252501057748 -0.6785575191551858 -0.5913321770385127 -0.963012900713237 -1.3024009281481037 -1.2128546465513845 -1.3211543472869107 -1.5915009168584824 -1.2305535138896675 1.0
-0.5530584981828299 -1.212320177907466 -0.6062799327332462 -0.5503028655178247 -1.353586717293439 -1.3686944947639597 -0.9738805184855255 -1.13153417934259 -0.5060887690406686 -0.8941693304987073 -0.6997249679869552 -1.11990998846339 -0.7069330310796503 -0.5394176552657355 -0.5660159188395102 -1.1016464714573806 -0.6851473168490173 -1.0941264304244764 -0.09350877934563308 -1.0760130553438771 -0.7080544757158388 -1.4993391344137263 -0.7643407338095999 -0.6460032623545273 -1.4145225815893612 -1.2782912328914053 -1.1083645841268583 -1.4630662349177825 -0.9832154069740661 -1.3064731838159613 1.0
1.1623872465853278 -0.09765502433322779 1.1010538671612327 1.0583215727577928 0.07826197477479327 0.13946423674348546 0.3038388905628849 0.7888020110134244 -0.01686235369118933 -0.8729052696360042 -0.0038692761199204794 -1.2093571425987186 -0.1579440838413999 0.1883988996147982 -0.7400229738329103 -0.496753986181745 -0.25907957207625293 -0.05939097372322714 -0.9434798743410816 -0.5083334411261131 1.1536174689806575 -0.11028159331902727 1.0019594845955182 1.0625121015887058 0.48357151374424834 0.1401731070396165 0.5426551625570922 0.9591808771336203 -0.14358726966020416 -0.1089373684092419 -1.0
-1.4442950457130417 -0.09067382295384899 -1.313927572834263 -1.1671887224166604 0.2362492559075704 1.7598157263625678 1.3647339486801167 0.004149068588006182 1.892581043531033 3.4918976234480343 0.21701437710758212 1.259420598414292 0.4469833224030923 -0.35504332848523756 0.9347115937664044 2.2591592032242973 2.3477255714283958 2.1855907978311375 1.7396197645619293 1.5440583410870978 -1.2858147344147512 -0.3708316596439417 -1.1509609165228951 -1.0257124079577153 -0.4501329719510376 0.7667707278271567 0.9053479412207369 -0.0016174178779682605 0.3789558678202917 1.1944426583545733 1.0
-0.48205494914441277 -0.5328165769812081 -0.5506731624109896 -0.5050816339609252 -1.4795495495479511 -1.322831914589946 -0.9463851317721913 -0.8235798243255922 -1.239928392064888 -1.0189184875598942 -0.09879149964742569 1.7837659847248384 -0.18764592048188236 -0.20191142939308174 0.10534463433425979 -0.8209133148890062 -0.7272898930051405 -0.09669919680541661 1.6693942324967785 -0.31542525665712356 -0.6977003492158581 -0.890303354379239 -0.7595749996621322 -0.641081106763375 -2.1163352020579773 -1.317731895316611 -1.1985100512047668 -1.313845580541973 -1.6173854066407982 -1.3646597921536319 1.0
-1.10120589675941 -0.7236360813509107 -1.0482507812945916 -0.9405137441094349 0.6931313932374931 0.12809334909703596 -0.270425487641638 -0.2390881847674078 -0.25052273117153734 1.4165252832482829 -0.13524452085000374 0.4611092836162289 -0.6282231639823719 -0.3884859271375475 1.149720311143307 0.9597274114236385 0.2701065140384022 0.5910697852314697 0.8048937170740574 1.4377697139581056 -1.033174047815227 -0.8251658377980108 -1.0642841267158314 -0.8616991520096717 0.3432966614332191 -0.11619119872421965 -0.39526068702944905 -0.26138316927095884 -0.4736145143847284 0.7245165262560548 1.0
1.713374787123445 0.08618327865709517 1.6118123501212211 1.7608149183272368 -1.1500535533115739 -0.35441131670064663 0.33522631831783256 0.7310234905981403 0.4249017974825943 -1.678104374303668 0.6761058916588624 -0.9626063725702263 0.4959913528598882 0.7593432647644308 -0.8350268256971229 -0.6549213827751156 -0.180497427709603 0.10930707847449983 0.16802078834527442 -0.8343860980129154 1.4062581555801816 -0.4310838624815777 1.2789677819170624 1.3648730879023556 -1.1821923574492197 -0.6397341854329966 -0.055596021296829445 0.4247273089100581 0.24953341890871367 -1.3641056339789872 -1.0
-0.3599288447983354 -1.3891772795184096 -0.3768505174036386 -0.4268688120857847 1.2126391194849135 -0.3032423222916228 -0.6377839420855457 -0.3848241849220301 -0.9807114107976267 0.27818922506495003 -0.6639937887883886 -0.3172442483118829 -0.6198076436009018 -0.5229163730359774 -0.37700825565702356 -0.29722833040848257 -0.4268541081501976 -0.2735077322818804 -1.0318671819403233 -0.2602005607110991 -0.46162626501630266 -0.7486292558150673 -0.43073934348687937 -0.4941196041132522 0.9789170859675692 -0.19825322215730862 -0.4465941887715257 0.013609179507318417 -0.8392329325599358 0.0877887835895481 1.0
1.7644973424311052 0.5166906970521561 1.8095253112670238 1.732373892190822 1.468834710511039 1.575986376078298 2.105477243696882 2.6175953580864735 2.7651565156842093 0.553204412222567 0.5956205082115861 -0.35171678235998133 0.5672757607970459 0.631953365950698 -0.5186806663317268 -0.06528674176449417 0.0002083473107521885 0.30720287047567946 0.864222183818754 -0.1701767412922373 1.870123022779309 1.0068268160490423 1.901491804929996 1.858846559728725 1.1761785970299536 1.2400586769296231 1.2579659204770581 2.3432785794561783 4.298838289229709 1.0226536242147852 -1.0
-0.5473782142597566 -0.9493615926175099 -0.5749753805518274 -0.5602572246655699 -0.6853432173669631 -0.737041686003679 -0.8645267201872877 -0.8253854030885698 -0.6338717879752342 -0.21371938289223158 -0.5329794650603109 -0.743070761000759 -0.4490220829181278 -0.4692322015151641 -0.5460151079207285 -0.6314477762135553 -0.709020373365468 -1.0793653508571752 -0.8732543422759305 -0.6543384591751916 -0.5216801987161894 -0.6997761183791459 -0.4810774104195041 -0.5229493725757164 -0.2967073522358502 -0.39100355626758737 -0.7459596568748514 -0.8990730677667644 -0.38787214198080755 -0.2402728557999833 1.0
-0.4138915420675323 -0.4630045631874144 -0.4415191317784111 -0.46924594102904277 0.4582854347968786 -0.524974631397392 -0.7139926166745587 -0.7183403764263252 -0.381956693504234 -0.4192719712316878 -0.7044169410130295 -0.4832567149119347 -0.6435691129132878 -0.5000345950107127 -0.07732943872394568 -0.8922283672046035 -0.6168438495936169 -0.8633020763116251 0.003354023502851337 -0.760627086304184 -0.5299634999161736 -0.7453723799860055 -0.5528612810157322 -0.5382432131625116 0.2643920570082655 -0.846479593307058 -0.8164832527261158 -0.8920688329695324 -0.34419206547315034 -0.8348845771935097 1.0
-0.004911099606249764 -1.49156823308264 -0.07986917368254802 -0.10918255014203214 -0.2327310065541418 -0.9718505159028653 -0.8932776040108198 -0.5568700470514693 -1.6013717884798016 -0.8218715235655187 -0.5344231490683339 -0.24648483631841833 -0.6475293577986854 -0.36120380718434725 -0.11633102001556982 -0.7912918589898943 -0.867941984314562 -0.8384839974786903 -0.7727591843206281 -0.49887715757371176 -0.15307329531688332 -1.250188133490527 -0.26393864832551894 -0.22972953235992136 -0.1871176238678588 -0.9120019841102222 -1.0512260789167525 -0.8482162324999069 -1.2954470649732481 -0.7268237331378359 1.0
-0.5956606276058803 -0.316399334220448 -0.6540605650101483 -0.5941020457679034 -1.3898810926888074 -1.2398244347708631 -1.0954628586370907 -1.1175796349030058 -1.568513297896628 -0.2973580222855276 -0.6196005055416846 -0.5572819459204825 -0.6930721739807585 -0.5141156891801064 -0.7706908839083755 -1.0390501872932199 -1.0182427692993823 -1.2725570625566873 -0.7122199325403257 -0.7715963752249696 -0.6624963191159243 -0.5581020198149735 -0.7303848780088944 -0.627896761429931 -1.3619195119727252 -1.1473736792283844 -1.2687362005973386 -1.3193271556006763 -1.1805846415642227 -0.752315009171482 1.0
0.6085595640856742 0.33052532693537295 0.6150095043444692 0.4516744852680666 1.4617181663158687 0.5222841208406254 0.7407518849117565 0.9275736359394187 0.49792066544520325 -0.0039139823802335685 0.11667833854999106 0.027481092169098883 0.19996304767641335 0.0896112233326459 -0.11466428577233809 -0.25978233898885067 0.01943942061567087 0.3445110935578689 -0.6274649800479019 -0.38048448749764563 0.6234861921816555 0.7658180046984966 0.6713366781149651 0.4226318747388891 1.1674114187605142 0.2572228148821622 0.4198385602582922 0.6653075475975876 0.3271868882556609 -0.1078290520599526 -1.0
0.6057194221241382 0.6027921807311676 0.6397236244876943 0.4889322295067696 1.4332519895351883 0.4540587949619273 1.1437664572852848 0.7967981455351826 0.20949613699289857 0.35757505228570624 0.5970641922196088 0.4357084690544723 0.04699858897792874 0.3824539786367543 1.1730545905485523 0.6752496557133009 0.8785378849784975 0.01035918247391016 2.382546618468743 0.9048135729447597 0.30250827068225944 -0.07608439711388214 0.19178467952605435 0.1663282014567373 0.4485028006664913 -0.2714092895588995 0.2984612150176807 -0.15083807225377763 -0.2665385961262031 -0.24470612119713897 -1.0
0.5403961570087943 -0.8795495788237164 0.5697002840818892 0.39337038168841637 -0.10320990220204608 0.620831813776523 0.3967456767175299 0.554334711649616 -0.1081359386444505 -0.4306128036917953 -0.24568634746375514 -0.8513870916676779 -0.11735157376607398 -0.155487822053362 -0.4006758819109154 0.3896541092143172 0.1742827177432047 0.453191569492943 -0.7110091475047194 -0.2549050419217543 0.5158032765818582 -0.6020698435073027 0.5075145667957717 0.33297832647146974 0.4879551028789675 1.231152720898125 1.071822007617939 1.2713261235319968 0.19129331689850373 0.40421310131154614 -1.0
-0.3258471412598949 0.014044197736842075 -0.30682717699783363 -0.40070306804028316 -0.04058431328454843 0.15462542027208523 -0.2225910477430978 -0.500897105399163 -0.18480575000518948 0.3689158847458137 -0.49363907584168704 -1.1801462058526986 -0.19853659391672604 -0.43314939770609295 -0.43801072895930754 0.395243063157546 0.3990873332731144 -0.32200842228872667 0.8436388382134512 0.29393765545962586 -0.3829349036164506 -0.6069551572508951 -0.23981211920396542 -0.432944241766072 -0.15643249992482097 0.4518815681420475 0.3440376885270012 -0.244024848251732 1.1247527296732593 0.42748774464661443 1.0
-0.8257121264903514 0.13272462118629075 -0.8249998960007899 -0.7610508691886578 0.6433155838713017 -0.692695224182525 -1.0520226586242434 -1.0662238160874564 0.4687131182601599 -0.3568973927010938 -0.388250143256016 1.3592095127640498 -0.4490220829181278 -0.4558111586349608 1.9497527478945722 -0.8069409300309346 -0.9481819798281876 -1.1077520423327543 2.650130111337681 -0.6929200960689895 -0.8882162768154995 0.0167365640143686 -0.904036316007239 -0.7813625411112194 0.4397356223970518 -1.0023974378299272 -1.2417837134209846 -1.437181019362795 0.6329474238092633 -1.037706469113389 1.0
-0.8171917006057415 -1.049425479055281 -0.848066408134467 -0.7533717921318259 -0.9465203893297077 -1.132559061306021 -1.1026480685987536 -1.185959482055201 -0.14099442922762392 -0.2817643776528784 -0.6885364169247777 -0.4005226331964991 -0.661885245508252 -0.5559189374954937 -0.47467888231040745 -1.025804366447768 -1.0252156912235622 -1.436388824787172 -0.42889623420850925 -0.6675772561485536 -0.7266919034158037 -0.5890423401910574 -0.7500435313671975 -0.6818646816614952 -0.6912303743606186 -0.9944456913732325 -1.2793579176867738 -1.4912354400805627 -0.1387339278260205 -0.5411807446319358 1.0
-0.5189767946443894 -0.06274901743633132 -0.5803301065828599 -0.5417705576769003 -0.9415388083930887 -1.1810748485975398 -1.0174964880938009 -1.0416679449109607 -0.9953151843901479 -0.4745585294747132 -0.7982564015345176 0.5717842613495967 -0.8252453470309052 -0.5961820661361036 0.280018383024953 -0.9527008488703373 -0.8252688957914066 -0.8555160123640377 -0.13951861069866286 -0.5949529984661105 -0.6045132107160336 0.45315792510859987 -0.6770682272341023 -0.5911563857674004 -0.44574938281631776 -1.0416472583401721 -1.1322082760575238 -1.1385874446373236 -0.5609746674000429 -0.6581081194819209 1.0
0.8329307790470721 0.3980102736027066 0.8168414855141419 0.7500208494390571 1.1058909565573614 0.023860212337913588 0.7784167982176937 1.3005546204059388 -0.3089378255416251 -0.2959404182280137 1.4831252521436598 1.654947568018787 1.5890189412296416 1.0304043275252586 -0.19533422314475732 -0.4196264217651898 0.4352284882771855 0.9154891163809443 -0.2727049646153286 -0.023415220558966665 0.9775973184809884 1.2168953070235042 1.0704669129653621 0.8462888381202238 0.5493253507650432 -0.3114860917006406 0.5747985701899816 1.0368365237985822 -0.4493478052138075 -0.4408781150212847 -1.0
-0.3230069992983583 -1.177414171010569 -0.32495086510286536 -0.39984983725619083 -0.12384788036803938 -0.0889010901560459 -0.6455680241687728 -0.7206618348358679 -0.5827585804014076 1.3584035168902306 -0.8076403475866664 -1.044433282337028 -0.9624183292488667 -0.5704400658576809 -0.6033507658879023 -0.13570756144917487 -0.025322560352674037 -0.726883747563271 -0.5027541213804788 0.7209834206860757 -0.5278926746161776 -1.4276878661743748 -0.5921785877323388 -0.5354305528247102 -0.7964365135938902 -0.3611049895904153 -0.6101897410523496 -0.8543068714540215 -0.7583439019901995 0.9395298980181132 1.0
1.3185950544698455 0.49807416004047733 1.2740527081638098 1.2431882426444885 -0.37008030952092563 0.6795813999498462 0.21595409284903128 0.3090339397079419 0.5161753824358555 -0.27892916953785146 0.8554836296557067 0.56815557355506 0.7440016888079165 1.0541661739361103 0.16901388242571472 0.7540539063128243 0.24026519339283897 1.032280075594755 0.1377511624551231 0.24589973501342666 1.712740299979605 1.4155647325962513 1.6036334207132814 1.7445822335055434 0.7641212183663055 1.4531654819690405 0.9173417500389791 1.3733443260134177 1.259028520419022 0.8176150995963273 -1.0
-1.1580087359901436 -0.4094820192788392 -1.135162103798267 -0.9786247191322306 0.30883800669830536 -0.5890306318057252 -0.799617519590056 -0.8039763977561211 0.28616594835363757 0.0726366367254948 -0.517098940972059 1.448112363730198 -0.5386226234502498 -0.5167558943368676 0.2540173288305366 -0.6141220189895465 -0.49714699678196883 -0.6087951110248623 0.055417780033911554 -0.3846452522607022 -1.05802395141518 0.18935098295462405 -1.050880499426079 -0.8729497933608772 0.3432966614332191 -0.7256130471652991 -0.7996919203805767 -0.755486254423511 -0.010929259525836994 -0.40485783366939365 1.0
2.664822344238235 1.1589612239550569 2.6003771558502318 3.1060754545796536 0.7500637467988539 0.4540587949619273 1.7828144863760198 2.3751319242009066 -0.0533717876724938 -1.0968867107231366 2.1793418650126997 -0.5304296562409112 1.7801007569500786 2.722995850105653 -0.24966975947411404 -0.3223786231530116 0.13018387723364994 0.19690029788485808 -0.696479727077447 -0.25603979594804244 2.982156208877216 0.8228133317070718 2.833788547528313 3.560506064098567 0.83864223365654 0.08610123113409271 1.0060959352939716 1.4357733752930928 -0.4978812235556493 -0.36385012874570194 -1.0
0.08313330120138762 -0.6398616647983586 0.08983445130093233 -0.03893321558508761 0.08182024687237795 0.1811574914471345 -0.10959630782528604 -0.17253971036051832 0.3664867031125076 0.18746256538408637 -0.2023758272230683 -0.8096571820305066 -0.09359010445368801 -0.1803497539461977 -0.821359604902622 0.2823461935043274 0.21572899641759793 0.10281869185151031 -0.2194304230486624 -0.1595857037135476 0.08300078888267284 -0.6786064254902462 0.12327725115621008 -0.03249172617159865 -0.13013096511650352 0.5269460546932454 0.4956394319895829 0.4079780517862429 0.24629785768592458 0.20471615843953325 1.0
-1.2841110390823727 -0.5700496510045647 -1.2492589584594902 -1.0648010283255673 -0.8219808659142301 -0.22857349341326977 -0.05749317775207287 -0.6706215091190595 0.8192036844806824 1.1982142583912054 -0.7968127175264947 -0.49704572853117407 -0.7113883065757226 -0.6219240664145264 -0.3623409943165838 0.5159644683312843 0.6096344289390331 -0.5330431972014599 -0.3683569824282066 0.0893036793856585 -1.1429277887150202 -0.42457011082345497 -1.0726241614738994 -0.9263903397791037 -0.39752990233440144 0.5555723419373462 0.7767743106891803 -0.5086631108080144 0.13143543427689924 0.7926779817373262 1.0
-0.8711543978749384 -1.0075382707790044 -0.843535486108209 -0.7991618442114536 0.49386815577272936 -0.25339993144135176 -0.4372810535869399 -0.4000426344956986 -0.13004159903323279 0.889176573853266 -0.8845165210138856 -0.7154927337622804 -0.748020571765651 -0.6498662376569169 0.12501209840439506 -0.3749147902193608 -0.1430299917879514 -0.2751298289376277 0.3556924688642124 -0.3320683157093502 -0.9006412286154762 -0.9407849297296915 -0.819146676505475 -0.7745066815378285 0.4134340875887343 -0.2116121562045556 -0.2028799935848439 -0.10820359957497501 0.647507449311816 0.37983014162718925 1.0
1.577047972969684 0.556250838201972 1.5623841098347713 1.5332867092359188 0.11455635017016075 0.5601870796621243 1.224118272337951 1.583256666723578 0.9871470807946825 -0.8006074627028167 0.7847431132625852 1.9361708720953772 1.1420062997903813 0.6011509724551493 -0.7616905189949237 0.4583982427160296 0.3831719622621475 1.0160591090372812 2.060477798997534 -0.19173706779171254 1.342062571280303 1.4627894321176418 1.4993829862374313 1.1591973007006287 -0.4632837393551963 0.5822902100318402 0.9653169853119481 1.6885348918888516 1.8511362241894913 -0.2641016573096959 -1.0
-0.6865451703750538 -0.8935119815824752 -0.6977221772631798 -0.6671954829384892 1.326503826607636 -0.5975587975405626 -0.6119207016154689 -0.42351515841440773 0.7206282127311601 0.320717346790356 -0.21861727231332587 -0.8660832772355513 -0.2529899610909438 -0.34778276430414395 0.831707417534679 -0.8108531977911946 -0.5100782357283795 -0.0950771001496693 -0.1225676202001784 -0.2628483201057715 -0.6645671444159205 -1.2241331268580355 -0.6880889874501208 -0.640202150407812 0.5975448312469589 -0.9081851458110087 -0.7843398450932265 -0.5476432001143481 -0.2196229583957559 -0.32616737286987735 1.0
-1.0983657547978736 -1.0657149489404991 -1.0614316453709782 -0.9479084109049026 0.1750469758291072 -0.24165001420668686 -0.6652793287988799 -0.7363961640561014 -0.6521265049658864 1.0281017714895875 -0.24243805844570357 2.3443982489807507 -0.2336837672746301 -0.46219165443046734 3.4398131613438037 1.1866389415187213 -0.19177081550903802 0.18878981460612096 1.962404211113443 1.120795089281609 -1.1160070598150706 -1.0091793221399812 -1.083347063305701 -0.920237645290163 0.1591859177749945 -0.5767563534959749 -0.9622320174853951 -1.1247312410167127 -0.75510834076741 0.051768502237657076 1.0
-0.5871402017212699 -0.09067382295384899 -0.6305821508740845 -0.5960929175974524 -0.889588035768346 -0.8793672963784078 -1.0205850109848875 -1.0428802620803885 -0.9369000900200611 -0.3285453115508241 -0.5853130103511408 -0.11766641961236729 -0.6470343271880107 -0.4910138940584449 0.046342242123853974 -0.8114120931855175 -0.8641289266765179 -1.022105338909293 -0.08745485416760264 -0.39372328447100763 -0.5444592770161465 0.2251766170742996 -0.6171986920065424 -0.5589865831537968 -0.1520489107901018 -0.7574200329920778 -1.0896542423704005 -0.9695722136606416 -0.033578188085363336 -0.1726655584933569 1.0
0.17969812789363487 -1.0587337475611198 0.1194913954728026 0.039279606290052914 -0.5415890246245267 -0.5029909152809228 -0.5363397755815548 -0.3518078875418679 -1.0610321655564956 -0.521339463372659 -0.22511385034942896 -1.4855002837629578 -0.1628943899481471 -0.24811501963640464 -0.7696908433624362 -0.5822649815131432 -0.44243790893176943 -0.18267031956002724 0.13169723727709265 -0.38275399555022194 0.20725030688243856 -1.261587198892242 0.2066775987368901 0.0003812415264550024 -0.45451656108575733 -0.3394762392282059 -0.2738833417888377 0.15978451440607014 0.336893571924029 -0.1150331083303311 1.0
-0.7547085774519343 -0.7585420882478072 -0.7805144797429846 -0.7172516889385792 -0.398546486301607 -0.8619319353205181 -0.7900757415525518 -0.6628833144205839 -0.6484755615677564 0.13075840308354705 -0.8462588948012788 -0.8261677114956484 -0.8792036835944483 -0.6179637586793845 0.7167027547516848 -0.9462176622961922 -0.7458246688283293 -0.8890934131380083 -0.3623030572501766 -0.2972691922365128 -0.7784625359157062 -0.795853955336458 -0.8218274019634255 -0.7115734064795223 0.9087796598120552 -0.9050044472283308 -0.834569916424025 -0.7480252217047207 -0.08049382581580966 0.204162000264889 1.0
-0.6183817632981738 -1.0075382707790044 -0.6071037367380203 -0.6489932262111838 1.3834361801689967 0.3081324034991561 -0.9678541323565756 -0.8008811198767307 2.36355274188986 0.427037651103866 -0.15942622798438733 -0.30272949713373626 -0.203486900023473 -0.3011391398680276 -0.41367640900812347 -0.07311127728501414 -0.7983453931645206 -0.207001769396238 0.8230554926081483 -0.25755280131642666 -0.716337776915823 -1.295784395097387 -0.7199598345613091 -0.6757119871725547 -0.1345145542512227 -0.418357564078617 -1.1560519679881893 -1.0193631871105289 0.3611602810949499 -0.44586553859308536 1.0
-0.7007458801827374 -0.5165271070959896 -0.7525051435806623 -0.6652046111089402 -1.4767029318698832 -1.289477310827027 -1.0105912539877124 -0.9620935094283043 -0.5133906558369297 -0.7779257977826007 -0.1868562241368223 -0.9878257527422561 -0.31734394047865566 -0.31478019984462763 -0.15266582651802302 -1.033237675192262 -0.8602495549925946 -0.8921753967839283 0.19586884416421332 -0.4262528998912687 -0.6190089878160064 -0.966839936362183 -0.7044711985820401 -0.5943206286474269 -1.4373172450899032 -1.205516849319736 -1.159698085868935 -1.096105237932374 -0.27462749918317675 -0.8697965421961115 1.0
0.46087218208576675 -0.016207674907135747 0.6232475443922105 0.2949644312564213 1.9883424367584583 2.502713719263949 2.5436457351559514 1.9417930210862775 2.056873496446902 1.8758289978826552 0.41588184921273563 0.194400730717785 0.30243438408607765 0.23944286597885014 0.7627046198648828 2.241833446000288 2.2426178087101336 1.7897992138287784 4.224150657625548 1.337154856960554 0.22588773458240344 -0.24544194022507623 0.3615639585295818 0.06102923006029752 0.9920678533717279 1.5924800798903314 1.9910275154480228 1.5058157232654115 2.1746923464684356 1.1667347496223492 -1.0
3.2953338596993786 -0.42577148916405777 3.3871099804095692 3.854074441967361 1.3193872824124657 2.500818571322874 3.1136414231858014 3.6725692353119697 0.5271282126302466 -0.22506021535233905 2.128091082727887 -0.66396536707986 2.1563240210628565 2.4809770440692 -0.22400205212834437 0.9474317127485355 0.3569779141399307 0.5326743056245641 0.3399522634013335 -0.15504668760839496 3.4915792326762576 -0.3415197771823889 3.635027601071276 4.137101433347852 0.9043960706773349 2.159280567323527 1.7890517749488237 2.4513874208917135 1.2768241071443636 0.23297822534640228 -1.0
0.2705826706628089 1.5010400915446451 0.2484167222199609 0.17551212148347944 0.42981925801619825 -0.126045989801115 0.4356660871336651 0.4284600778877476 -0.6010132973920598 0.26117797637478884 0.8959067818803477 0.5246113200206202 0.6474707197263488 0.5067636381009325 1.159720716602698 -0.06528674176449417 0.5711722823291959 0.9187333096924389 0.07963348074603245 0.405521801377963 0.46403264408195566 1.2282943724252193 0.41517846768859035 0.2978200722489523 1.47426265819089 -0.11873575759036184 0.6270915766375175 0.5785159425014538 -0.3991966062605703 0.5782187681499128 -1.0
-0.8484332621826449 -1.2146472450339256 -0.8538330361678862 -0.7687299462454897 -1.680947750271266 -0.828198301969384 -0.5492713958165932 -0.8823901040340063 -0.4440227312724508 -0.27892916953785146 0.06145742524311546 -0.7396235075959491 0.2296648843168958 -0.25295539575713366 -0.5000132428075307 0.46901725520816373 0.43622319896537104 0.4726567293619115 1.2686243857111754 0.3919047530625051 -0.8592247226155543 -1.6051875988582225 -0.823316693884509 -0.7507748599376293 -1.9168818964282333 -0.8184894457794929 -0.7296480768820421 -1.1478756690423484 -0.5253834939493592 -0.7628440144897269 1.0
-0.44513310364443565 -0.05111368180403222 -0.4139216976184762 -0.4809067617449727 -0.6234292828689831 -0.010252450601435445 0.17828917954309403 -0.12920582004905537 -1.017220844778931 -0.1357511597289893 -0.16231359600043302 0.473809690897107 0.17125127225728043 -0.28265770377069843 0.9373783685555758 0.9429605495939525 1.0217762240772013 1.275594573956861 0.7080309142255734 0.15511941291037282 -0.6003715601160415 -0.5287901373534207 -0.5433298127207975 -0.5857068563629101 -0.9980816137909939 -0.343929217243955 -0.16018203419190152 -0.334318570746482 -1.2614736721339586 -0.6686371248001658 1.0
-0.30596614752913803 -0.16281290387410208 -0.2833487628617693 -0.40639127326756613 0.8425788213360664 0.4938569017245011 0.0907810309623 0.18341724576935595 0.8155527410825513 0.31362932650278735 -0.3413304129952719 0.5318686956096934 -0.13665776758238762 -0.41290782483758953 0.25535071622512195 0.7736152451141248 0.6374863282082254 1.1296058749395974 0.975614407094511 0.7262789394754202 -0.43056388551636104 -0.13470816203698774 -0.38844345292810584 -0.5087102796155969 0.08466490248476011 0.07337843680338123 -0.07142784893690929 0.1704431325757709 0.34336469436960815 -0.04299254562654905 1.0
-0.07307450668313027 -0.7166548799715311 -0.1420663760429985 -0.1740280897330576 -0.6355274080007727 -0.9366007641988713 -0.9262971780090248 -0.723241233068693 -1.4151736751751491 -0.56244998104055 -0.544528937124494 0.26516014271124955 -0.5589188784879128 -0.43116924383852195 -0.4676785984888338 -0.9802543918104546 -0.8832936859355573 -0.9333766518399117 -0.6177786997630534 -0.6460169296490784 -0.24004795791671962 -0.01583219427624614 -0.3133831401054939 -0.32729368782740714 -0.748217033111974 -0.976252095480315 -1.0522815340927576 -0.8990730677667644 -0.8715885447878303 -0.7101989878985018 1.0
-1.4908733738822433 -0.8842037130766359 -1.4510909396291631 -1.1771430815644055 -0.9557718967834283 -0.5185311283977371 -0.5221526582363184 -0.6476648648469154 0.4322036842788554 0.48374181340440725 0.4797648665677488 -0.030577912543487587 0.6984588726258436 -0.22347310483996574 1.296392924547706 0.19627630277860617 0.00816603281623586 0.5294301123130695 0.9477663512755716 0.14339362130539476 -1.3021742542847206 -1.2990412709264485 -1.250743475235495 -1.0170986356731986 -1.3531523337032856 -0.8235785635117774 -0.8528964562982991 -1.0199722510059406 -0.75510834076741 -0.5339766883615573 1.0
-1.3323934524284964 -0.22564371628851623 -1.3242251228939403 -1.070204823291486 0.323071095088646 -0.8486658997329936 -0.7746331270971176 -0.8991561925473699 -1.1157963165284523 0.9628919848439665 0.3707667239620204 0.05469625062812399 0.19847795584438918 -0.21687259194806247 -0.06832907381049391 -0.9219616021825799 -0.2789737858399618 -0.848540996744324 -0.13588625559184483 -0.40923158949694594 -0.8799329756155153 -0.1070247174899659 -0.9373964550395107 -0.7752098466222788 0.04082901113756355 -0.9501703671023566 -0.7569939609876343 -0.975815118588609 -0.7227527285395154 -0.14329517523719937 1.0
-0.45081338756750944 -0.2838203944500109 -0.5168971982152482 -0.4635577358017598 -1.56565973430951 -1.4752018090523722 -1.0998822084649875 -1.1212681743759456 -1.0354755617695834 -1.551937613184967 -0.19515740718295382 -0.4792651583379445 -0.26586075696848604 -0.26483631896255955 -0.4193433054351115 -1.1616718368076564 -1.0312104809710265 -1.3267350908586495 -0.01359696699563354 -1.035237560665922 -0.5278926746161776 -0.7649136349603741 -0.6088586572484749 -0.5183787995267891 -1.72882592254876 -1.3422232744032305 -1.288650720759148 -1.4961079512438544 -1.0802822436577497 -1.5924188019325125 1.0
-0.2349625984907209 0.5306530998109145 -0.2771702328259633 -0.3094073741423918 -0.750103769543012 -0.7696382305901682 -0.6950346103105703 -0.6365734524457671 0.012345193493854038 -0.8275419397955734 -0.5163770989680477 0.5844846686304748 -0.41486497078157303 -0.4258888335249993 -0.5143471572993241 -0.2810203639731196 -0.46233212269547824 -0.8754678012297304 -0.2727049646153286 -0.695567855463662 -0.42849306021636496 0.5736623307838724 -0.42656932610784537 -0.45597289828182075 -0.8052036918633292 -0.5570360222833721 -0.7243708010020155 -0.8902416412832981 -0.42669887665428113 -0.9623409573617397 1.0
-0.38833026441370216 -0.10463622571260742 -0.4159812076304115 -0.45019045351764475 0.028446165408601846 -0.4703943706944336 -0.7773952207395529 -0.802428758816426 -0.19210763680145057 -0.13716876378650222 -0.6636328677863829 0.12364131872432002 -0.6589150618442037 -0.5077351933845998 -0.4776790039482245 -0.5040196263079424 -0.5505298037145876 -0.2918374244918255 -0.1758421617668446 -0.6286173679126597 -0.5216801987161894 0.05093376021951315 -0.5790728188268034 -0.5289262757935443 -0.11259660857762441 -0.4476199910392534 -0.7037414498346388 -0.4794280438282639 -0.25359635123504587 -0.6409292160679418 1.0
0.6738828292010182 -0.23262491766789586 0.6026524442728561 0.5210705890409184 0.03556270960377219 -0.37260473693496593 -0.3789004379627372 -0.014680538511617632 -1.1559566939078878 -0.9735551577194624 -0.23918976942765222 0.4030502789036424 -0.2584352978083656 -0.14866729206506207 0.07200994946962395 -0.4151552586106069 -0.45006402420785785 -0.23782160585543793 -0.4361609444221457 -0.6785465450693393 0.38534128268210327 -0.03700188716514526 0.29603511400190446 0.22574565109279163 0.06274695681116182 -0.5494023456849452 -0.5080024899209259 -0.35594033903358896 -0.819819565223199 -1.0670768523695464 1.0
-0.20656117887535416 -0.5444519126135072 -0.26728458476867284 -0.29148952767645064 -1.209120870131486 -0.8979397462009423 -0.841048924226587 -0.8818742243874412 -0.5900604671976687 -0.8204539195080057 -0.8906521780479827 -1.0966863865783556 -0.9059353365708825 -0.5966221003288972 -0.882362078204906 -0.7253422024597964 -0.5763922816074089 -1.023889645230615 -0.9241073137713847 -0.6509341970963272 -0.3187393193165713 -0.647666105114163 -0.40214493860207456 -0.38161319060119653 -0.48520168502879457 -0.5513107648345519 -0.6514484433871028 -0.6811804591833122 -0.2584496930692295 -0.450298803990241 1.0
1.7928987620464725 0.5795215094665702 1.7230258907657356 1.8148528679864246 -0.3458840592573476 0.16599630791853498 0.11538877432217885 0.746241940171809 -0.7068906559378432 -1.024588903789948 0.6241332673700379 -0.5444001042498774 0.6692520665960358 0.706319144532808 -0.2776708947604083 -0.3587068237839976 -0.2700213896462928 0.4564357628044376 -0.7376464182880528 -0.7144804225684649 1.6651113180796946 0.11281440097168069 1.6066120045554484 1.5810963513708376 0.0145274763292461 -0.10601296325965036 -0.00953979543477934 0.9424316200098047 -0.47199673377333295 -0.9196707779141152 -1.0
1.7247353549695914 1.7546904083287618 1.7189068707418638 1.6470508137815778 0.1914150274779981 1.185585900216858 0.9453979138740154 2.0011191804412563 0.23140179738168085 -0.36823822516120225 2.0605988553528167 1.2249480643661936 2.1097911436594337 1.3918924169051607 0.46602592456962194 1.1883156277016895 0.9000899498891822 2.200189667732864 2.0047816873596553 0.18575777162015333 1.6402614144797418 1.324372209382532 1.570868998449443 1.3894838658581177 -0.20026839127201754 0.5555723419373462 0.47069230964763914 1.5317009388203988 0.5989740309699743 -0.4225908952580171 -1.0
-0.5445380722982196 -0.29545573008231 -0.5626183204802149 -0.5588351733587492 -0.2882400512764691 -0.6176473657159572 -0.5634585131618296 -0.7389755622889266 -0.42576801428179856 -0.5156690471426052 -0.5503036731565858 -0.79514243085236 -0.4910996848254779 -0.47891295375662224 -0.40267596300279357 -0.6482146380432412 -0.39436022566947304 -0.763867551314311 -0.14072939573426885 -0.6940548500952777 -0.4098556325164001 -0.26661163311397595 -0.39946421314412445 -0.4499959950639928 0.19425463085275152 -0.23705774486597855 -0.14818822537365942 -0.40070653534633194 0.5132316585660535 -0.5123645195504225 1.0
2.1535967911616316 -0.47463989881971347 2.0154763124605677 2.5344108292377174 -0.17935692509036572 -0.35479034628886147 0.3515477807504053 0.9216410200039209 -0.34544725952292954 -1.737643744719234 2.8939654489840323 -0.30091515323646817 2.409284663117632 4.0430984284863065 -0.49101287789407894 -0.8024697668763516 -0.36252948364753895 0.0282022456871311 -0.9580092947683541 -0.7534403108043588 2.998722811277185 0.12421346637339574 2.747409616105466 3.9771313766353984 0.17233668517915324 -0.5818454712282595 0.06674082864924129 1.0261779056288816 -0.632157014301411 -1.0532228980034344 -1.0
2.238801050007732 0.6074463149840871 2.2749745739644323 2.352388261964663 0.7073644816278338 1.7257030634232189 1.9585840818037266 2.609857163387998 0.04520368407702846 -0.19812573825958232 2.175732654992643 -0.9379312955673772 2.3241393980815817 1.9771378933205837 -1.021034367241792 0.15268246202142283 0.12819445585727915 0.4726567293619115 -0.6492591106888107 0.00041461399308487414 2.358837793578389 0.019993439843429956 2.613373343207944 2.3668833332441013 -0.13013096511650352 0.8539218689925302 0.9758715370720014 1.9580456656084255 -0.2584496930692295 0.09942610525708227 -1.0
0.6312806997779683 0.9309086455619976 0.7015089248457574 0.5276120250522938 0.07541535709672534 0.8596204543519667 1.1588324226076598 1.0010864855749362 1.3266848168208139 -0.08755262177353057 0.0939403154236306 -0.3535311262572494 0.05244392569535058 0.11359308683989452 -0.46867863903477275 0.765231814199282 0.955793748427567 0.7727446106751751 1.3836489640937502 0.10972925185884573 0.6441944451816161 0.8716664691429934 0.6564437589041294 0.4999800340284274 0.40028332018457435 1.3501108478902777 2.0941742712849054 1.6778762737191508 3.111387320465981 0.675750606887341 -1.0
0.3018242322397123 -1.4147750179094671 0.23400015213641306 0.16186042893800015 -1.1906178552240427 -0.6633204310958635 -0.6888826744706005 -0.5764734736209406 -0.33084348593040735 -1.043017756537623 -0.8188288986488439 -1.459373731642294 -0.7564360921471209 -0.4976144069503482 -0.6763537257414554 -0.5940017847939234 -0.5432352586678942 -0.4284179629057544 -0.49306784109563034 -0.767057359119817 -0.014328000217144478 -1.619843540088999 -0.0822450339533232 -0.10808197275001107 -0.8665739397494042 -0.5125062421258819 -0.6524079480925622 -0.49983168432454794 -0.6693659683634896 -0.9024918745001361 1.0
2.057031964469384 -0.9749593310085677 2.0319523925560516 2.079354411055082 0.2661387415272843 0.8937331172913158 1.3107475729416067 1.9753251981130047 0.5891942503984644 -0.13716876378650222 -0.23016674437750914 0.16718557225875988 -0.22724836933585896 -0.028097923239628935 -0.8716949790482225 0.07108373445028471 0.08210619397135359 0.2650283574262475 -0.45916586009866056 0.21639613032993416 1.3296376194803265 -0.6248679743107328 1.3355608749182382 1.1504077371449994 -0.5772570568579074 0.18915586521285557 0.6246928148738691 1.248486227454067 -0.2762452797945713 0.15040865732437458 -1.0
1.849701601277206 -0.45136922755511527 1.7642160910044444 1.9343051777593665 -0.13523435108031115 0.06176317115941263 0.802271243311454 1.0444203758863992 -0.8784849956499744 -1.1365796243335138 0.7526211440840757 -1.0148594768115542 0.6202440361392396 0.8070869746825312 -0.2766708542144691 -0.36485467312154907 -0.16856089945137773 0.0849756286382891 -0.9422690893054754 -0.788239434277196 1.8846187998792818 -0.40828573167814763 1.7734126997168094 1.8729098614177317 1.044670922988364 0.325925904268004 0.689459382492377 1.4707945492792522 -0.3425742848617558 -0.7423401620278814 -1.0
-0.12419706199079052 -0.7492338197419682 -0.17007571220532017 -0.21555198789222318 -0.9493670070077757 -0.7694487157960606 -0.7939677825941653 -0.7379438029957964 0.2204489671872897 -0.8658172493484376 -0.8469807368052902 -1.2886439709093445 -0.7396050513841809 -0.5794607668099487 -0.9370309613829092 -0.5369944545729913 -0.6698950862968406 -0.8858492198265135 -0.13467547055623885 -0.611974308860433 -0.2959602410166143 -0.890303354379239 -0.2413014111250489 -0.3691320103522028 -0.9586293115785172 -0.2841320838896109 -0.6600839857362372 -0.6811804591833122 0.6830986227624997 -0.3843539812075482 1.0
0.580158144470308 -0.7492338197419682 0.5902953842012436 0.3800030994043013 0.17362366699007273 0.7478067258285448 -0.2798417159681223 0.13028164217315719 0.6512602881666822 0.41427921458624556 -0.8325438967250613 -1.3205764235012671 -0.7509907554296993 -0.5594392110378421 -0.8436938437619282 -0.4112429908503468 -0.41060716690983534 0.026580149031383792 -0.14557253587669328 -0.037410520216520866 0.14512554788255533 -1.0645462112340256 0.1739131764730512 -0.03354647379827421 -0.3887627240649625 0.004675347417539432 -0.2916341788398363 0.15978451440607014 0.4080759188253972 0.3133311606698514 1.0
-1.010321353990236 0.21649903773884294 -0.8987303544280784 -0.90041189725709 -0.4006814495601572 1.1685295687471837 1.7476605672904784 0.2706009060388467 1.3741470809965095 3.076539634596583 -1.059924127988667 0.02566674827183076 -0.24902971620554612 -0.7284563444898451 0.48602673548840336 2.8476760534462726 4.032102336755743 2.8214526868841077 -0.5293913921638117 3.1792388929683573 -1.1222195357150593 -0.46528105868672287 -0.9159506513759073 -0.9293787913880177 -0.7920529244591705 0.6847087043940675 1.5870760344496246 0.4856336984512048 -0.49141010111007016 1.997972011589068 1.0
-0.1895203271061339 2.0758256717802133 -0.2503966026708024 -0.2639017323241282 -1.5080157263286316 -1.0817690964852125 -0.9552991612545965 -0.9737008014760175 -1.4261265053695404 -0.732562467942169 -0.8527554728373818 -0.12129510740690395 -0.7257441942852892 -0.5594392110378421 -0.6996880051467005 -0.751610285992971 -0.8085577562298911 -1.07336359323091 -0.7412787733948707 -0.7984522205137897 -0.3270226205165559 1.620747909827122 -0.30236237988947534 -0.3515528832409441 -0.9454785441743584 -0.6906253627558425 -0.9251951358546632 -0.8648132236498693 -0.33448538180478216 -0.7390152129800143 1.0
-0.1327174878754004 -0.9633239953762687 -0.15236392610267568 -0.21128583397176096 -0.9735632572713537 -0.5469583475138613 -0.5814121218376597 -0.6244502807514889 -0.07162650466314603 -0.542603524235361 -0.9563398004130245 -1.2249605001152264 -0.8737583468770266 -0.6377652973550942 -0.6096843560121834 0.2437824112960496 -0.2474746140474228 -0.5580234856999694 -0.28602360000699506 0.40590005272005913 -0.3580850000164975 -0.9831243155074898 -0.2770444172310547 -0.39303962322351466 -0.21341915867617625 0.35709675037824723 -0.07334685834782784 -0.1401794540840771 0.7866365818917622 0.689050403078808 1.0
-0.8654741139518652 -0.10696329283906757 -0.7689812236761461 -0.8341443063592436 1.796195743488865 2.1047326516382094 1.005661775163515 0.3804832707571993 1.4033546281815528 2.367737605839837 -0.6993640469849494 -0.34445940677090797 -0.5678294294800575 -0.5796807839063455 0.1213452830692852 1.118453703411332 0.46374352800516816 0.25853997080325825 -0.3828864028554795 0.2421172215924659 -0.6272922890159907 1.163156855843991 -0.4617166154454175 -0.6547928259101568 3.7712633647839877 4.348873471638972 2.725048615124446 2.098130361553063 2.027474310831516 3.1229131061173616 -1.0
-0.8115114166826684 -1.4729516960709619 -0.7747478517095653 -0.7638949718022993 1.9456431715874383 0.12809334909703596 -0.12303012690440365 0.16974643513538246 0.7534867033143345 0.8990998022558585 -0.5376714380863854 -0.41921037533836286 -0.5232766745193339 -0.5345772791450065 -0.13533179038841228 -0.43080432965164706 -0.36087163250056314 -0.025326943952532283 0.06510406031876 -0.027954236664119475 -0.7101253010158348 -0.8381933411142561 -0.6651538918654335 -0.7110460326661845 1.2550832014549074 -0.07229755828326496 -0.22782711592678762 0.26180271688749096 0.7154542349903942 0.4546414952041934 1.0
-0.8768346817980122 -1.0145194721583841 -0.87731145030395 -0.8025747673478234 -1.1735381491556351 -0.6358407859502765 -0.6696735686845725 -0.7268523905946482 0.6987225523423778 -0.04785970816315247 -0.8697187599316508 -0.33720203118183467 -0.7846528369555793 -0.6305047331740007 -0.5816832207258888 -0.36038350996696633 -0.48620517921192896 -0.7844681788423028 -0.21095492779941996 -0.7012416255951028 -0.8654371985155425 -0.7893402036783352 -0.8200402516581252 -0.7620255012888347 -1.0024652029257137 -0.35665201157466647 -0.5607752487211917 -0.7166584310910301 0.487347168783738 -0.6137754655103621 1.0
-0.5899803436828065 0.7982658193537896 -0.5444946323751831 -0.5889826610633487 -1.922198598487534 0.05607772733618788 -0.11763148933055266 -0.4936747903472525 -2.222032166161977 0.5376107675899188 -1.031411368830215 0.3939785594173006 -0.5386226234502498 -0.6773903764161535 -0.6663533202820647 1.1246015527488833 0.3699091530863415 0.7905876738883967 0.5034082432081506 1.3477458945392438 -0.7660375841157295 0.4938688729718677 -0.5927743045007721 -0.6894237063193365 -1.945375225803911 0.42707211919716037 0.09120819863845538 -0.08231838401998758 -1.1482290293363282 0.528898690606554 1.0
-0.4934155169905593 -0.4211173549111383 -0.4666451539240235 -0.5460367115973626 0.5579170535292605 0.4805908661369768 -0.37513394663214344 -0.5189528930289392 -0.11908876883884163 0.4369608795064605 -0.5210690719941221 -0.62386836695023 -0.3708072464315241 -0.4650518766836254 -0.10866404249670367 0.6467459906028346 0.5197788967729482 -0.2086238660519853 -0.26180789929487414 1.1684547583857123 -0.4326347108163571 -0.4147994833362709 -0.35835975612221754 -0.4923616914021263 0.4528863898012105 0.6681690717641426 0.23225539034098377 -0.2522472108397868 -0.13226280538044144 1.5435623083805952 1.0
-0.24064288241379467 -1.2960945944600182 -0.25451562269467304 -0.32163701538105033 -0.9059560874172379 -0.3523266539654639 -0.4774569611132729 -0.5230799302014595 -0.7105415993359732 -0.9721375536619495 -0.8007828485485577 -1.2447368485954509 -0.6306983170357453 -0.5517386126639551 -0.9233637405884085 -0.26537129293207945 -0.11982007573029109 -0.539856003155599 -0.7182738577183558 -0.4470567237065518 -0.42020975901638036 -1.3527797221059619 -0.31785101586874437 -0.4515781165040061 -0.6912303743606186 0.09055420914984194 0.06913959041288974 -0.3483270403409456 -0.2665385961262031 -0.5954882457470945 1.0
0.13425585650904787 0.9309086455619976 0.08242021525796447 0.02790319583548702 -0.6789383275913105 -0.7197958397398969 -0.06151076850470618 0.09778122443956005 -0.6740321653546687 -1.2244710758993504 0.037997560112743425 0.7441469315900875 0.023732150276217646 -0.1612082665596783 0.42369087479153406 -0.45036566845294723 0.0661908229603867 0.6429768782153855 -0.38046483278426746 -0.34946787744576885 -0.09923183751698471 0.9824002473310819 -0.15075246232316747 -0.21513885685757653 -0.05122636069154874 -0.6117440379054314 -0.022493108958480838 0.3242317661671662 -0.6855437744774369 -0.8637008022750222 -1.0
-0.5445380722982196 -1.2099931107810062 -0.5432589263680218 -0.5485964039496398 -1.0874279643940763 -0.49484177913430044 -0.25623837029640156 -0.6082000718846902 -0.6046642407901909 -0.17827928145439426 -0.5001356538777901 -0.7002522450252265 -0.3807078586450182 -0.4483305773574704 -0.8786952628697962 0.26725601785760994 0.3828403920327523 -0.15022838644508 -0.16131274133957174 0.31285022256442896 -0.6500713673159476 -1.040119642516065 -0.5841364113584872 -0.6164703288076128 -1.3049328532213698 -0.07102527885019379 0.16988758448612418 -0.35335181747809036 -0.3619876521984921 0.2379656489182022 1.0
-0.07023436472159314 -0.7282902156038302 -0.14824490607880444 -0.1657801921534974 -1.8574380463114852 -1.0618700431039254 -0.8581236849252785 -1.0423901764161518 -0.7470510333172776 -1.1422500405635685 -0.5452507791285056 -1.0796315539440333 -0.5727797355868046 -0.37880517489608934 -1.104371079403382 -0.6331244623965239 -0.3983390684222149 -0.7753844375701175 -0.49306784109563034 -0.6902723366743171 -0.15721494591687546 -0.9293858643279765 -0.22640849191421317 -0.23781593083110042 -2.08345828354758 -0.8331206592598108 -0.7824208356823078 -1.0542320951228357 -0.5803880347367801 -0.9817364934742967 1.0
-0.8115114166826684 -0.8818766459501762 -0.7656860076570494 -0.747683586904543 -0.9045327785782035 0.1337787929202607 0.1494127460085422 -0.5506794912926888 -0.005909523496798196 1.3782499736954197 -0.2695071335961329 -0.2718856508801749 -0.14705341040655645 -0.382105431342041 1.1130521577922077 2.3033119393758033 2.0831325283710678 1.4069844030723981 -1.0112838363350205 3.2284115674408445 -0.8757913250155231 -1.0987434074391706 -0.8200402516581252 -0.7569275544265698 -0.9717800789826759 0.16943553400025285 0.1435012050859913 -0.48551868278237853 -1.2032335701237487 1.1279436773972362 1.0
1.5401261274697073 0.9122921085503196 1.5211939095960625 1.4764046569630893 0.3301876392838164 0.5203889728995506 1.2153297925665654 1.3717460116319138 0.6476093447685511 -0.5610323769830361 0.7417935140239039 2.9376887033874928 1.2459627280320698 0.6548351439759624 1.3997304476280774 0.8658329851773973 1.418997358892588 3.668187141184237 0.864222183818754 0.9248608940758508 0.9423932883810551 0.7755886321856813 1.0347239068593566 0.7601511152750562 -0.3186252979094485 -0.08183965403129859 0.5311411060915799 1.0337912043215247 -0.5253834939493592 -0.4392156404973511 -1.0
-1.0983657547978736 -1.6451546634289862 -1.0799672354783971 -0.9479084109049026 0.25617557965404597 -0.5480954362785064 -0.873440749669693 -0.7541940118625952 -0.04241895747810266 0.4100264024137048 -0.7726310103921112 -1.2140744367316163 -0.7514857860403739 -0.6261043912460651 -0.45301133714839376 -0.661069232112667 -0.7757986175656506 -0.7894966784751196 -0.14072939573426885 -0.5385935484937979 -1.0124657948152656 -1.6328710434052447 -1.0136482013989898 -0.8544917098940555 0.08466490248476011 -0.5678503974644767 -0.8925240006337714 -0.7254898575744962 0.05863530676413657 -0.37271665954001404 1.0
-1.5317714181283715 -0.5700496510045647 -1.5116405339800651 -1.1961985690758032 0.5365674209437504 -0.5697001228067609 -1.1148728439607505 -1.2618195840825894 0.63300557117603 1.159938948838342 0.4032496141425355 1.564230373155371 0.14897489477691842 -0.25273537866073686 2.9264590144284086 -0.3251731001246258 -1.0575006844597679 -1.9134474512424744 -0.22911670333351083 1.1124735597554956 -1.2630356561147942 -0.4685379345157842 -1.2882736316468006 -0.9907299450063105 0.5975448312469589 -0.7841379010865718 -1.3058306525103982 -1.7450628184932915 -0.7373127540420682 0.2606861340786263 1.0
0.387028491085813 0.15832235957734828 0.42965360327027974 0.2554314049268049 1.3976692685593375 0.9828050705218386 1.2592721914234921 1.0887860254909922 0.42855274088072437 0.658107112478566 0.8728078377519816 0.2071011379986631 0.8954810556743769 0.584649690225391 0.07601011165338023 0.21248426921396935 0.5910664960929048 0.7451689675274697 -0.24485690879638972 0.1653321991469661 1.0210846497809067 0.6078595269890176 1.0377024907015235 0.8410150999868462 1.5663180300200024 0.871733781055526 1.3582341621975633 1.4844984869260103 0.46308045961281713 0.9949457154825612 -1.0
2.125195371546264 0.6958748657895596 2.1596420132960485 2.1390805659415526 1.447485077925528 1.9777577395861874 2.4130740356953697 2.7672004555903333 1.2792225526451182 0.4624777525417033 0.7905178492946765 -0.5369612942710771 0.6395502299555536 0.8944337619520512 -0.6086843154662442 0.6584827938836149 0.5068476578265374 0.17581304136014222 -0.011175396924421535 0.08816892535937051 2.0627097756789468 0.49875418671545946 1.9282990595095006 2.110228077419724 0.7816555749051847 2.019329829685701 2.0778626912920966 1.9428190682231388 1.5000778315168353 0.9284467345252233 -1.0
-0.5757796338751234 -0.3652677438761038 -0.5725039685375053 -0.5935332252451752 0.465401978992049 -0.1281306525362974 -0.5143685761530914 -0.40391173184493645 0.45776028806576874 -0.16835605305179974 -0.4369744785267885 0.7895055290217955 -0.4935748378788515 -0.39860671357179916 0.3683552979162384 -0.5124030572227851 -0.4464167516845113 -0.6947662337794731 -0.047498947992602875 -0.7553315675148392 -0.5610258794161153 0.019993439843429956 -0.5638820412317508 -0.564436112558287 0.47480433547480877 -0.48960521233060117 -0.5367876310847072 -0.7909642263312291 0.2398267352403455 -0.7279320494871252 1.0
-0.01911180941393289 -0.49092936870493203 -0.09140242974938653 -0.13022890948297897 -1.1322621928236485 -0.9614272022269531 -0.7782740687166915 -0.4232572185911253 -0.622918957780843 -0.7311448638846559 -0.9195258582084407 0.8493788776316505 -0.8064341838252663 -0.6087230406307198 -0.556682207077412 -0.7124876083903705 -0.6821631847844609 -0.4284179629057544 -0.40589131853199434 -0.8892325426168437 -0.27939363861664546 -0.05491470422498302 -0.32291460840042857 -0.3446970236675532 -1.1295892878325837 -0.8343929386928822 -0.8999601621010815 -0.5404866993432634 -0.6111258663532791 -0.9894947079193195 1.0
-0.17531961729845078 -0.09300089008030832 -0.15936626014325625 -0.2752781427786941 0.6788983048471524 0.19631867497573402 -0.037656323410945956 0.12615460500063688 -0.020513297089319375 -0.2845995857679062 -0.6914237849408235 0.20891548189593162 -0.6698057352790473 -0.4630717228160544 -0.5330145808235205 -0.33020315867353156 0.03800735346179906 0.30395867716418457 -0.8950484729168394 -0.5034161736788644 -0.30424354221659855 0.24797474787772966 -0.29580949543670765 -0.36104561188102374 0.45726997893593085 0.017398141748250915 0.34355793617427155 0.46736178158886116 -0.3797832389238339 -0.39266635382721526 1.0
-0.37696969656755513 -0.42577148916405777 -0.3673767713487355 -0.4169144529380395 -1.1329738472431652 -0.2916819198510656 -0.18706047952449703 -0.20865128562007074 -0.8675321654555822 -0.7509913206898441 -0.1489595189262213 0.08735444077895348 -0.09804537994976033 -0.2148924380804915 -0.5400148646450941 0.5193178406972218 0.44948600814117684 0.3315343203118899 -0.22427356319108682 0.10292072770111677 -0.5237510240161856 -0.7518861316441288 -0.492693887403956 -0.5090618621578221 -1.6231814244020166 -0.4647957633857139 -0.39382142997126 -0.48186429940990966 -1.476638493449457 -0.7434484783771708 1.0
-0.8711543978749384 -1.037790143422982 -0.892139922389885 -0.7869322029727953 -1.34860513635682 -1.0738094751326976 -0.774382027675078 -1.0749163881320773 -1.00991895798267 -0.09322303800358431 -0.7928425865044317 -0.9593405535551434 -0.7935633879477241 -0.6019025106424198 -0.9273639027721648 -0.6029441111030892 -0.4142544394331819 -1.2373575651269695 -1.04518581733199 -0.09755248360979404 -0.7432585058157725 -0.867505223575809 -0.7884672629311534 -0.6748330308169916 -0.8928754745577223 -0.4221744023778304 -0.30842551118537537 -0.8990730677667644 -0.502734565389833 0.42305447924945805 1.0
-0.6609838927212237 -0.47231283169325333 -0.6882484312082765 -0.6342038926202482 -0.3907182876869189 -0.7963598165593249 -0.7566795184212876 -0.839314153545826 0.12917538223402852 -0.36965582921871515 -0.22150464032937173 -0.13943854637958722 -0.31734394047865566 -0.33612185819511486 -0.5260142970019468 -0.32629089091327146 -0.36816617754725645 -1.0378396764700424 -0.698901297148659 -0.2738176090265572 -0.5838049577160727 -0.19333192696009394 -0.6332830447542452 -0.5600413307804724 -0.34931042185248573 -0.5195037790077732 -0.6106694934050793 -0.9295262625373376 -0.19697402983623047 -0.1516075478568664 1.0
1.074342845777691 0.402664407855626 1.3358380085218728 0.9644661865076242 1.895827362221247 2.904485082771838 2.8889074404603763 1.8282994988419699 1.100326326136726 1.184038217816072 -0.0078394071419834 -0.8022183720517063 0.1271935479072315 0.025806265377581 0.039341958302280634 0.6540116307290317 0.9866297797613157 -0.2086238660519853 -0.560871803089569 0.49327611274424865 0.938251637781063 0.3424241469205114 1.2610962788640596 0.7443299008749233 2.407967143886175 2.1465577729928156 3.0282521020496094 1.2454409079770095 0.5569117350737116 1.986888848096179 -1.0
-0.624062047221247 -1.9500004569952183 -0.652001054998213 -0.6034875843929203 -0.5437239878830779 -0.983979462725745 -0.7876902970431758 -0.7985596614671882 -0.7689566937060609 -1.047270568710164 -0.5521082781666143 -0.3118012166200781 -0.602481572227287 -0.47055230409354476 -0.2886713407657382 -0.7510513905986481 -0.601260048812045 -0.9674406816106064 -1.1602103957145649 -0.7330147383311717 -0.5113260722162087 -0.9017024197809541 -0.5844342697427041 -0.5116987312245109 0.22055616566106895 -0.6155608762046448 -0.5794855904776495 -0.6980819822809804 -0.7130460448711473 -0.6276294198764741 1.0
-0.3315274251829682 -0.23262491766789586 -0.32083184507899415 -0.36884911876749854 -1.6261503599684555 -0.4804386547821306 -0.6055176663534595 -0.7761188968416092 0.2277508539835508 -0.539768316120334 -0.6116602434975587 0.1490421332860766 -0.23219867544260617 -0.44283014994755104 -1.137372417419372 0.6512171537574177 0.08707974741228093 -0.18591451287152216 0.699555418976331 -0.034006258137656384 -0.44298883731633737 -0.1737906719857252 -0.3261910506268124 -0.45474235938403273 -1.7130450016637695 -0.14290906681871363 -0.5363078787319776 -0.7388892632735486 0.49543607184071164 -0.6359417924961411 1.0
-0.3372077091060419 -0.7259631484773701 -0.36202204531770293 -0.4189053247675885 0.172912012570556 -0.30286329270340795 -0.7010609964395201 -0.6453434064373728 -0.2797302783565817 -0.11306949480877336 -0.9361282243007037 -0.5658093622376436 -0.9249940150818587 -0.6375452802586975 -1.3847157791149713 -0.7057808636584961 -0.5226779044453952 -0.7280192152222942 -0.2230627781554804 -0.6895158339901251 -0.49890112041623247 -0.4327123003961087 -0.5233733009782776 -0.5268167805401934 -0.6649288395523005 -0.37191936477152016 -0.4374788940696617 -0.46785582981544604 0.6410363268662369 -0.3106509439798318 1.0
-0.5076162267982429 -1.0098653379054645 -0.5634421244849889 -0.5284032753927853 -0.6789383275913105 -1.1111438895718742 -0.8500885034200119 -0.7320111870602987 -0.8784849956499744 -0.8105306911054112 -0.07894084453711109 -0.5607291993252922 -0.13071740025429116 -0.2241331561291561 0.2203492971172541 -0.9494033660438327 -0.6241383946403103 -0.24268789582268016 1.1088007610111767 -0.8937715587219965 -0.6397172408159674 -1.4374584936615589 -0.6895782793712043 -0.6108450081320099 -1.2084938922575372 -1.1884683049165823 -1.0697445197321183 -1.0152520058165015 -0.9751265039170924 -1.3413851488185635 1.0
-0.905236101413379 -0.16281290387410208 -0.8888447063707885 -0.8102538444046553 0.2874883741127953 -0.5636356493953211 -0.4941550726789051 -0.5055400222182483 -1.1888151844910613 0.4752361890593257 -0.09229492161132277 0.9546108236732135 0.07521533378638702 -0.320280627254547 0.826040521107691 -0.2312786738783846 -0.39767592796342455 -0.03992581385425861 0.029991294286184234 -0.4137706056020987 -0.8012416142156632 -0.01583219427624614 -0.7297891612404607 -0.7175503096973503 0.17233668517915324 -0.5716672357636903 -0.6284203304560778 -0.5441410827157322 -1.0511621926526447 -0.36717507779356906 1.0
0.5716377185856977 -1.0308089420436026 0.507914983723826 0.4127102794611783 -0.10036328452397715 -0.36635074872941864 -0.42434943335190145 -0.0938680642593504 -0.2797302783565817 -0.5737908135006584 -0.6008326134373869 -1.0516906579261012 -0.5628791233733105 -0.40718738033127344 -1.0277013042147194 -0.7275777840370878 -0.45039559443725297 -0.4945995064602473 -0.6710532413297199 -0.8222820550658414 0.29836662008226733 -0.9928949429946745 0.25731352405373165 0.11833718444300093 -0.5158868089718324 -0.5220483378739156 -0.19760271770481724 -0.025979973694426988 -0.198591810447625 -0.766168963537594 1.0
-0.362768986759872 0.4841117572817189 -0.3846766554489932 -0.39928101673346245 -1.4838194760650536 -0.40141098563930533 -0.3457553142535124 -0.7802459340141294 -0.8456265050667999 -0.23498344375493357 0.33972751778952814 1.0543997380229713 -0.15546893078802643 0.019865803774868147 -0.34334022394374136 1.0798899212030542 0.6583752526601196 0.26178416411475286 0.7443544652937548 1.4888336451410733 -0.3870765542164427 0.21703442750164648 -0.46558877444023505 -0.4127282455881245 -1.6810448009803156 -0.38591443853530283 -0.4240458281932304 -0.8922210989433854 -0.667748187752095 -0.13498280261753232 1.0
1.0970639814699839 0.3188899913030738 1.0639826869463946 0.9579247504962488 0.5152177883582394 0.4938569017245011 0.3929791853869362 1.0142414165623446 0.6585621749629423 -0.29877562634304056 0.1751475408749182 -0.6233240637810495 0.09650165004539951 0.20842045538690487 0.06334293140481831 0.12529658769960264 -0.22559097890734303 0.4872555992636378 -0.7751807543918403 -0.1735810033711018 0.9962347461809533 -0.04351563882326798 0.9185591370148378 0.8234359728755875 0.6939837922107915 0.7585009115121941 0.27783186385030423 1.260667505362296 0.2576223219656873 0.06008087485732412 -1.0
-0.5274972205289998 -0.3187264013469074 -0.5584993004563442 -0.5369355832337097 -0.6768033643327593 -0.7406424670917214 -0.7117327218762024 -0.5775052329140706 0.5636376466115511 -0.9678847414894087 -0.25615305652192116 1.0235558917694094 -0.3896184096371629 -0.32006061015815024 -0.38434188632724364 -0.13291308447756067 -0.37479758213515935 -0.1696935463140485 0.6341730270536043 -0.577931688071788 -0.44920131321632595 0.5215523175188895 -0.5439255294892309 -0.4753099381042053 -0.3668447783913642 -0.47561013856681866 -0.6452116628016169 -0.29366355572776653 0.8966456634666031 -0.8304513117963541 1.0
-0.7859501390288381 -0.4001737507730002 -0.8023452858695003 -0.7254995865181394 -0.5536871497563152 -0.970523912344113 -0.7654679981926729 -0.7201459551893028 -0.7689566937060609 -0.519921859315145 -0.7708264053820827 0.613514170986768 -0.7460404493229521 -0.586941348087439 -0.5500152701044848 -0.8680281966304236 -0.6718845076732114 -0.960952294987617 -0.863568061991082 -0.8079085040661911 -0.6666379697159165 1.7331101259297408 -0.6609838744864 -0.6315883781232954 0.5668597073039222 -0.5856623095274728 -0.4369991417169319 -0.42065337792105734 0.11687540877434652 -0.35997102152319055 1.0
-0.8768346817980122 -0.572376718131025 -0.8670139002442727 -0.8011527160410027 0.8069961003602156 -0.49844256022234273 -0.7324484241944679 -0.6221288223419462 -0.3564000897173207 0.08539507324311521 -0.7524194342797907 0.3087043962456894 -0.7544559697044221 -0.5895815532442004 -0.6276850858390867 -0.901114803974337 -0.7073625222184922 -0.6996325237467151 -0.40710210356760035 -0.604031030676416 -0.7991707889156672 0.12421346637339574 -0.8140830839737908 -0.7193082224084762 0.19863821998747067 -0.6747218698424532 -0.7939348921478203 -0.6135743667926393 0.15731992405921466 -0.28460550977154137 1.0
-1.3434700060784892 0.556250838201972 -1.3271084369106498 -1.0980770289051724 -1.1863479287069414 -0.8302829647045665 -0.645944673301832 -1.1295480427033144 -1.9628151848947153 0.6297550313282954 -1.0342987368462608 -0.06323610269431748 -0.837621112297773 -0.7378290727963478 -0.5086802608723361 0.07052483905596187 0.1809141223311076 -1.0816362861752216 -0.1249891902713904 0.29809842022268274 -1.3054875747647143 0.3766213431256559 -1.210830451750455 -1.0188565483843244 -1.0419175051381906 -0.41708528464554584 -0.40965325761133975 -1.3546528615345415 -0.8489396162283039 0.4496540716323935 1.0
0.24502139300897877 0.6563147246397427 0.22905732810776783 0.11038217163108975 -0.7977846156506512 -0.03488937383540998 -0.2537273760760059 -0.26204482903955173 0.48331689185268106 -0.519921859315145 -0.312456732834814 0.21617285748500492 -0.27526633857130556 -0.2602159599382272 -0.8640280015293563 0.1454168218952257 0.04065991529696013 0.026580149031383792 -0.17947451687366262 0.08325165791212176 0.10163821658263773 0.9563452406985904 0.08753424505020423 -0.0237021626159693 -1.0813698073506672 0.5104064220633205 0.18811817388985247 0.2465761195022043 0.42425372493934443 0.4745911894913946 1.0
0.2847833804704925 2.4481564120137786 0.1952813639120263 0.18376001906303963 -0.9365572274564695 -1.1047003865722194 -0.526546898122011 -0.5553224081117741 0.14743009922468076 -1.3974187709159964 0.22712016516374248 0.7441469315900875 0.08759109905325488 0.11095288168313326 -0.06999580805372564 -0.6264177176646495 -0.23222238349524607 -0.4394482201648366 1.3279528524558724 -0.7734876319354498 0.20517948158244287 1.8291879628870524 0.08455566120803683 0.08933162470942407 -0.7701349787855722 -0.9898654854141763 -0.5636537628375697 -0.7439140404106932 0.5374983677369743 -1.2355409374614679 -1.0
-0.6354226150673935 0.43757041475252334 -0.6417035049385358 -0.6288000976543293 0.09747664410175212 -0.4385558852843744 -0.7940933323051851 -0.6997687091499839 0.7571376467124645 0.014514870367440577 -0.47090105271532656 -0.025134880851682403 -0.46337797062769437 -0.45779131250253174 0.9513789361987224 0.2823461935043274 -0.5170412105456776 -0.40879059337121126 0.24672181565966753 -0.5760404313613076 -0.6666379697159165 0.24960318579226062 -0.6603881577179662 -0.6287757177854939 0.4485028006664913 -0.22624336968487377 -0.7473989139330405 -0.48688907654705443 0.2818890311366082 -0.5783093423331154 1.0
-1.3411978925092602 0.5609049724548915 -1.3332869669464562 -1.091251182632433 0.5721501419196012 -0.810194396529172 -0.8578725855032389 -0.9375892262164651 0.7790433071012478 0.45538973225413665 0.09033110540357335 3.013891147072763 -0.052997594378362094 -0.3337016701347503 2.566444417890339 -0.488370555266902 -0.6042441808766013 -0.5064408120472031 1.1983988536460242 0.30074617961735517 -1.1222195357150593 0.9058636653481379 -1.1476844742965113 -0.9161944460545737 0.8868617141384569 -0.8585662479212338 -1.0112147326990963 -1.1710200970679843 -0.0465204329765206 -0.0501966018969268 1.0
0.38986863304734964 0.41662681061438445 0.45024870338963413 0.4215269975634669 1.1130075007525315 0.9998614019915129 0.7959937577604645 0.9257680571764411 0.9980999109890736 0.8282195993801859 3.4822666822533614 -0.0069914418789991314 3.2463814257685613 2.995817049637655 0.38568933404584915 0.7495827431582417 0.4322443562126292 1.5562172954011566 -0.043866592885784865 0.7641040736850261 1.4290372338801396 0.3212544540316117 1.4844900670265955 1.5248431446148096 0.8474094119259795 0.9283502158271922 0.7144065048343208 1.504293063526883 0.1654088271161883 1.15565158612946 -1.0
-0.40537111618292243 -1.656789999061285 -0.4567595058667336 -0.4547410176994712 -0.6056379223810578 -0.8793672963784078 -0.8185755259540444 -0.6422481285579825 -0.8346736748724087 -0.006749190495261419 -0.6491960277061539 -1.0362687347993202 -0.6628753067296014 -0.5053150053242353 -0.30333860210617797 -0.7180765623335992 -0.7566007012836715 -0.5782996938968116 -0.4131560287456308 0.23417394340844894 -0.5423884517161504 -1.4260594282598438 -0.5701370673003017 -0.5514275584959556 -0.0424591824221104 -0.5952044052755064 -0.8555830694735854 -0.4928274495273162 -0.20344515228180865 0.592626880690669 1.0
-0.8427529782595717 0.49342002578755784 -0.8657781942371114 -0.7809595874841482 0.3871199928451772 -0.8444965742626287 -1.0024430777425277 -0.9842763342306007 -0.7178434861322343 -0.19245532202952859 -0.4283123744786513 0.836678470350772 -0.44456680742205545 -0.4696722357079577 -0.04432810070795595 -0.8962524140437282 -0.826329920525471 -0.9143981209676673 0.7746240911839061 -0.6562297158856718 -0.8095249154156479 0.5280660691770128 -0.8340395957163108 -0.7428642527375628 -0.18273403473313843 -0.9126381238267576 -1.1339833597626237 -1.0894055350828478 0.12172875060853015 -0.7046574061520569 1.0
-0.7263071578365675 -0.05809488318341185 -0.731910043461308 -0.6973429706430889 -0.7757233286456244 -0.5139827733391573 -0.42623267901719825 -0.8934815164351545 0.8009489674900301 -0.01809002295536889 -0.42867329548065697 0.40486462280091057 -0.3267495220814752 -0.44084999607998004 0.0790102332911973 -0.2799025731844739 0.4169921256604526 -0.486164603850361 -0.22548434822669283 -0.17244624934481365 -0.6624963191159243 0.21214911375805415 -0.6204751342329263 -0.632994708292196 -0.32739247617888745 -0.38527829881876713 -0.07766462952239508 -0.730362368737788 0.21717780668081915 -0.0612797653898167 1.0
0.159817134162878 -1.2355908491720637 0.2574785662724768 0.0034439133581702828 0.4796350673823887 1.5020756063763752 0.705597965826215 0.3632013025972705 1.0017508543872047 1.5965609985524973 0.5089994677302124 0.5336830395069616 0.9548847289553418 0.20049983991662096 0.978380030939078 1.5068860024657222 0.69252698628782 0.6494652648383753 0.7249819047240583 0.6237728257673887 0.03951345758275451 -1.1948212443964827 0.20369901489472267 -0.12548530859015714 -0.05122636069154874 0.6948869398586367 0.23849217092646982 -0.057955828203529056 -0.11932056048928326 0.450762387981682 1.0
-0.714946589990421 -0.7608691553742674 -0.6800103911605352 -0.7016091245635511 0.8852780865070865 0.23611678173830805 -0.22384654485329555 -0.10186419878110838 0.2715621747611153 0.05704299209284654 -0.5759290642989919 -0.8762436030602541 -0.5935710212351423 -0.5378775355909581 -0.38567527372182897 -0.3033761797460342 -0.1851394109211351 0.20176658785209997 -0.2497000489388137 -0.6857333205691645 -0.7515418070157567 -0.9782390017638974 -0.754511407130448 -0.7117491977506349 0.40028332018457435 -0.23705774486597855 -0.20144073652665487 -0.06252380741911498 -0.1840317849450723 -0.5361933210601351 1.0
-0.1327174878754004 -0.037151279045273794 -0.10334758781861234 -0.22635957782406096 -0.41206792027242994 0.19631867497573402 0.0975607153573687 -0.02061315444711538 0.13282632563215857 -0.14000397190153008 -0.6524443167242054 -0.5839528012103268 -0.5257518275727074 -0.461531603141277 -1.0203676735444993 0.14597571728954853 0.15903048719102786 0.15310368817967882 -0.5729796534456294 0.06093482872845432 -0.23383548201673107 -0.028859697592491573 -0.17458113306050455 -0.3019797447871947 -0.774518567920292 0.39717355251998815 0.4500629584802624 0.39731943361654215 -0.25359635123504587 0.24627802153786924 1.0
-1.2454851084054734 -0.03947834617173312 -1.2373138003902648 -1.0386352842800657 0.792763011969875 -0.3981892341394778 -1.0027067321356695 -0.7544519516858776 2.6519772703421656 1.0621242688699117 1.0514637337448145 0.9618681992622868 0.861818974148497 0.070029701753333 2.009755180650917 -0.37044362706477785 -0.8578622493409496 -0.207001769396238 1.2662028156399634 0.16268443975229366 -1.0476698249151992 -0.40828573167814763 -1.0565398087261966 -0.8783993227653675 0.32576230489434116 -0.7574200329920778 -1.2058022869662581 -1.0463142644824863 0.47764048511536983 -0.21367326341704862 1.0
-1.1636890199132173 0.46316815314358084 -1.1854141480894917 -0.9885790782799757 -1.0810230746184226 -1.2360341388887133 -1.0838620653388622 -1.1287484292511387 -0.6630793351602776 0.22573787493695152 -0.7942862705124547 0.22524457697134634 -0.832670806191026 -0.6322648699451748 -0.43901076950524676 -1.1055587392176407 -0.9887330188832142 -1.3413339607603758 -0.7376464182880528 -0.5234634948099556 -1.0683780779151606 0.5313229450060742 -1.1122393265747224 -0.8864857212365465 -0.8665739397494042 -1.1662034148378373 -1.2465812369482816 -1.3523688719267482 -0.8926196927359616 -0.18485703833553535 1.0
-1.0358826316440661 -1.002884136526085 -1.008296287063044 -0.9137791795412049 0.12807778414098372 -0.057631149128309245 -0.31951542465037613 -0.6897090560419658 0.4139489672882032 0.9005174063133735 -0.27997384265429887 -0.16302501704407527 -0.14952856345992993 -0.4305091925493316 0.10767806227478434 0.7372870444831388 0.6875534328468929 0.13688272162220516 0.12927566720588066 0.391526501720409 -0.8571538973155579 -0.668835798003062 -0.7700000431097174 -0.7738035164533782 0.0145274763292461 0.28839366099240504 0.10416151216215688 -0.32746660192310295 0.19291109750989827 0.6934836684759644 1.0
-0.9449980888748922 0.6260628519957657 -0.9547490267527222 -0.8389792808024343 -0.5942514516687851 -0.8890325508778899 -0.6611361883352268 -0.8996720721939351 0.7461848165180734 -0.4291951996342823 -0.35179712205343794 0.7332608682064776 -0.309918481318535 -0.44305016704394784 -0.16599970046387746 -0.22345413835786462 -0.06577412833888209 -0.2183564459864697 -0.25454318908123774 -0.41793137036515526 -0.7266919034158037 1.0361386985105951 -0.7020883315083064 -0.6874900023370979 -0.09067866290402612 -0.5385879705038404 -0.38134786880028804 -0.6053520042045846 0.10393316388318835 -0.40596615001868297 1.0
-0.8512734041441816 -0.6212451277866798 -0.8855494903516918 -0.778684305393235 -1.0568268243548447 -1.250816292829098 -0.9429952895746568 -0.9084420261855405 -1.0975415995378002 -0.18678490579947488 -0.9516478273869502 -0.45313860621728064 -0.9395974180967627 -0.6739801114220035 -0.38600862057047536 -1.0739252598989666 -0.7458909828742083 -0.9095318310004252 -0.05476365820623931 -0.5363240404412214 -0.9503410358153828 -0.8772758510629937 -0.980288062366718 -0.8077312317781074 -1.2873984966824914 -1.2218656400347 -1.0861040749602007 -1.1292992202322987 -0.8376151519485407 -0.7268237331378359 1.0
-0.39969083225984864 -0.376903079508402 -0.4526404858428624 -0.43682317123352987 -1.238298701331683 -1.1204301144831414 -0.9388521491110038 -0.7885000083591699 -1.2873906562405835 -1.043017756537623 -0.3961904053001418 -0.6046363216391857 -0.3747674913169217 -0.37616496973932806 0.09867769736133257 -0.767818252428334 -0.87901642997636 -1.0013425017157265 -0.13830782566305685 -0.989090896930203 -0.5071844216162167 -0.7681705107894355 -0.547797688484048 -0.5164450955445509 -1.120822109563144 -1.0064687320157548 -1.1394045613484691 -1.1950781209367372 -1.1902913252325908 -1.3131230819116952 1.0
0.21946011535514862 0.7540515439510542 0.41729654319866666 0.0856384788924088 0.22130451309771296 2.2392881554545307 2.31640075821013 1.2430340398139377 0.8374584014713345 0.8764181373356437 -0.5492209101505685 -0.6204211135454202 0.29698904736865606 -0.3552633455816343 -0.025327330335113488 2.0484556395645774 1.57052495372617 1.710316477697157 -0.6722640263653259 0.7523782820800484 0.0167343792827975 0.30822695071536627 0.5402789890596106 -0.08417435987869919 0.4178176767234535 2.8927496604890433 3.0210558167586647 2.0235200343651583 -0.056227116644888775 1.748600832999053 -1.0
-0.49057537502902265 -0.3745760123819427 -0.43245728772589526 -0.5321006087905192 0.6433155838713017 0.5165986770174006 -0.14299253095655032 -0.5398460187148231 -0.002258580098667141 1.1656093650683959 -0.8246036346809354 0.44115150074627707 -0.32773958330282443 -0.5479983220252098 0.9863803553065905 0.4175988789304604 0.5542622006300435 -0.02046065398529008 0.16075607813163797 0.8359718286832771 -0.7018419998158502 -0.45062511745594647 -0.5257561680520113 -0.6412568980344876 0.5537089398997623 0.05493038502384986 -0.15298574890095618 -0.6228625911976642 -0.5577391061772538 0.5344402723529991 1.0
1.7190550710465182 0.058258473139577494 1.7230258907657356 1.6925564555998414 1.2055225752897432 0.8444592708233671 1.5631024920913859 1.9856427910443057 -0.3198906557360162 -0.32145729126325645 0.10079781446173919 -0.3916323480998845 0.07026502767964006 0.26738503722124074 0.6820346824924632 0.09343955022319933 0.7813878077657195 1.184757161235008 0.48040332753163567 0.079469144491161 1.1929631496805837 -0.09888252791731222 1.1538672605460425 1.0519646253219506 1.4961806038644883 0.25404211629948437 1.2406948357787897 1.5636767933295008 0.21232446484663553 -0.17709882389051257 -1.0
1.3327957642775292 0.6237357848693056 1.3070048683547766 1.294382089690035 0.3871199928451772 0.654944476715872 0.8863895496947136 0.9936062306997433 0.479665948454551 -0.2094665707196908 1.4939528822038315 1.2957074763596585 0.8053854845315804 1.3984929297970643 0.34435432481370015 0.8608029266284914 0.7067845061518113 1.0614778153982076 0.39806994511042415 0.27237732896015066 1.323425143580338 0.8553820899976861 1.1330171736508727 1.2699458015015586 0.29069359181658416 0.585470908614518 0.5709605513681439 0.855640014913671 0.1718799495617674 -0.044655020150481846 -1.0
0.20809954750900161 -0.5467789797399666 0.12031519947757661 0.05350011935826028 -0.5067179580681926 -0.6367883599208142 -0.6947835108885307 -0.5197267124987868 -0.8711831088537133 -0.8176187113929789 -0.36948225115171823 -0.9952645627210562 -0.6207977048222512 -0.36120380718434725 -0.42834367034856324 -0.4934006138158078 -0.5730765793134576 -0.5701892106180748 -0.6093032045138111 -0.6153785709392977 0.008451078082812532 -0.8365649031997258 -0.1477738784810005 -0.18121114153284731 -0.4632837393551963 -0.6314643691180342 -0.720532782180178 -0.5313507409120913 -0.6078903051304901 -0.8686882258468229 1.0
-0.04183294510622639 0.07687501015125622 -0.034971855422355314 -0.1575322945739372 0.6860148490423228 0.16978660380068475 0.2988169021220933 0.40524549379232105 -0.5206925426331908 0.3745863009758675 -0.6654374727964114 -0.47817655199958337 -0.6257480109289982 -0.4727524750575125 -0.5756829774502544 -0.4229797941311271 -0.3330197332313708 -0.36158758068896246 -1.0064406961925962 -0.35892416099817026 0.1596213249825281 0.8342123971087869 0.19774184721038873 -0.019834754651492505 1.268233968859066 0.6522655788507533 0.6462816707467051 1.0368365237985822 0.4501382147216598 1.1944426583545733 -1.0
-0.3570887028367988 0.058258473139577494 -0.3830290474394446 -0.41435476058576226 -0.3558472211305859 -0.48347089148785066 -0.8892600132581865 -0.7227253534221281 0.18028858980785417 0.09531830164570973 -0.13957557287407255 -0.8120158290969554 -0.13319255330766464 -0.30443939631397915 -0.37700825565702356 -0.6627459182956357 -0.8232131603691567 -0.8587602056755325 0.20434433941345576 -0.5359457890991255 -0.3767224277164624 -0.21124474401993168 -0.36104048158016805 -0.4459527958284034 -0.48081809589407537 -0.5665781180314056 -0.963911150719949 -0.7729968414165909 0.6669208166485524 -0.3655126032696355 1.0
-0.024792093337006643 -0.7701774238801063 -0.09016672374222522 -0.12425629399433182 -0.8383489175631211 -0.8602263021735507 -0.67118016521681 -0.5024447443388581 -0.3564000897173207 -0.5411859201778481 -0.05764650541877334 -0.30998687272280956 -0.1099261146059533 -0.16714872816239112 0.3116863336463571 -0.7001919097152676 -0.5243357555923708 -0.4460988164534007 -0.05960679834866374 -0.36497618247170716 -0.12615256641693384 -0.6672073600885317 -0.18053830074483893 -0.22955374108880874 -0.5641062894537487 -0.821034004645635 -0.7699472745113359 -0.6102245153678764 -0.28433418285154494 -0.6431458487665197 1.0
-0.07875479060620352 0.07222087589833674 -0.13547594400480464 -0.1771566026080633 -0.677515018752276 -0.7777873667367905 -0.9463851317721913 -0.670363569295777 -0.9369000900200611 -0.8601468331183829 -0.2283621393674805 0.836678470350772 -0.26487069574713673 -0.23557404514178842 -0.40167592245685435 -0.8119709885798403 -0.8647920671353081 -0.7716536152618986 -0.04870973302820888 -0.5556148588881205 -0.132365042316922 0.37987821895471785 -0.1894740522713403 -0.23113586252882198 -0.9016426528271618 -0.8916455131810839 -1.0778043592579771 -0.8482162324999069 -0.6273036724672264 -0.8221389391766862 1.0
-0.03047237726007989 -0.8446435719268196 -0.0979928617875798 -0.13762357627844687 -1.1884828919654926 -0.9197339475233042 -0.8528505970624473 -0.5777631727373532 -0.8127680144836255 -0.983478386122057 -0.6892582589287891 -1.0195767709444516 -0.6237678884862994 -0.4639517912016415 -0.7346894242545684 -0.9076538800879147 -0.7520250321180185 -0.16807144965830093 -1.069401518044111 -0.6395866568334454 -0.28146446391664154 -1.0368627666870036 -0.3196381661740447 -0.3369622077385995 -1.2698641401436122 -0.9705268380314948 -1.005505679701613 -0.49404557731813914 -1.2372069629630378 -0.9335247322802265 1.0
-0.8967156755287685 -0.4862752344520126 -0.8336498380509185 -0.8059876904841932 -0.5131228478438463 0.1318836449791857 0.07245077315341052 -0.32988300256285386 -1.1778623542966702 0.510676290497163 -0.5333403860623166 0.2887466133757376 -0.02973115567665078 -0.48815367180528685 0.5080276274990632 1.1681953935060665 1.0744958905510296 0.9544194361188814 -0.651680680760023 0.44675119766643356 -0.8095249154156479 0.19423629669821638 -0.5099696736885254 -0.7105186588528468 0.29507718095130336 0.9792413931500381 0.9869058411847841 0.6226730749187849 -0.5836235959595693 0.6303096365664936 1.0
0.8925737602393428 1.4265739434979328 0.8415556056573675 0.7790306960982 -0.9287290288417824 0.12430305321488594 0.3967456767175299 0.2177232422659307 -1.2581831090555402 -1.2372295124169719 0.37834606500414053 0.8384928142480406 0.2063984456151845 0.39697510699894156 0.3560214645163229 0.9837599133795216 0.5811193892110503 0.9122449230694497 -0.5572394479827509 -0.021145712506390343 0.8512769751812264 1.5930644652800996 0.7606941933799796 0.709171646652406 0.49233869201368785 1.0046869818114612 1.1102021958363144 0.9028424668080596 -0.6483348204153583 -0.24969354476893965 -1.0
-0.0986357843369604 -0.8143916992828426 -0.14824490607880444 -0.19621209011946128 -0.5828649809565133 -0.7042556266230823 -0.9824178988348712 -1.005504781686752 -1.4845415997396272 -0.6120661230535227 -0.17638951507865627 -1.3309181837156963 -0.3123936343719087 -0.2419545409372949 -0.20300120066362348 -0.7778783695261455 -0.8008321698849843 -0.9958273730861855 -1.001597556050172 -0.46559103946925867 -0.20691475311678195 -1.3316100292170627 -0.2788315675363547 -0.30584715275167146 -1.1032877530242655 -0.9361752933385739 -1.1371017500553666 -1.2407579130925972 -1.6853321923193765 -0.8781089148157792 1.0
-1.010321353990236 -0.22564371628851623 -1.035893721222979 -0.8930172304616223 -1.0632317141304972 -1.1318010021295912 -0.8646522698983075 -0.9752484404157126 2.045920666252511 -0.7254744476546012 -0.8061966635786436 2.404271597590605 -0.7866329593982782 -0.598822271292865 1.22639008633197 -0.6800716755196444 -0.39668121727523914 -0.11129806670714293 -0.40831288860320636 0.26367754809194144 -1.1035821080150943 -0.3854876008747181 -1.1292172544750754 -0.904064848347805 -1.5092081068993055 -1.201318327190601 -1.1146013647123443 -1.4067278245922217 -0.3263964787478085 -0.9191166197394702 1.0
1.1084245493161313 -0.5677225838781046 1.0516256268747821 0.9530897760530582 -0.49034990641930176 0.35740624996710496 0.2536190061549685 0.3513360707262747 -0.3344944293285384 -0.7084631989644401 -0.38464093323595877 -1.1362390835388052 -0.4678332461237667 -0.1004835479541681 -0.974699155279948 -0.5520846302197087 -0.07107925200920447 -0.33141658289206155 -0.9192641736289605 -0.5140072112575541 0.8512769751812264 -0.59555609184918 0.7755871125908153 0.7232349483414129 -0.26602222829281236 0.07846755453566596 0.7523069406999663 0.5922198801482116 -0.09505385131836237 -0.0939750976938406 -1.0
-0.6070211954520268 1.3032393857955638 -0.5914514606473111 -0.6074693280520183 0.4725185231872183 -0.23046864135434478 -0.4317568663020691 -0.15938477937310985 0.03059991048450627 0.8083731425749968 -0.5156552569640364 -0.02332053695441428 -0.4955549603215503 -0.4608715518520866 0.4263576495807047 -0.2921982718595768 -0.2836157690514939 0.7873434805769021 0.04815306982027512 -0.045732049742634104 -0.6811337468158892 0.7625611288694353 -0.6785575191551858 -0.6445969321856267 -0.05560994982626913 -0.45843436622035816 -0.5339091169683291 0.08517418721816568 -0.4881745398872802 -0.07956698515308434 1.0
1.028900574393104 2.033938463503937 1.0433875868270401 0.9291993140984699 0.2568872340735637 0.5128083811352506 1.0169612491552964 0.8772753703993279 -0.3600510331154507 -0.5156690471426052 -0.055841900408744725 -0.25374221190749163 0.0034358952385546873 0.07949043689839436 -0.7756910866380706 -0.2977872258028054 0.16831445361409206 -0.11292016336289024 -0.9894897056941113 -0.46861705020602706 1.0894218846807786 2.094623342955559 1.1359957574930397 0.9781322914546641 0.33891307229849993 0.7756766838586544 1.76410465260688 1.2545768664081816 0.11525762816295197 0.3770593507539664 -1.0
0.19105869573978188 -0.3792301466348622 0.1610934977138981 0.05662863223326564 -0.32524608109135433 -0.29262949382160297 -0.604011069821222 -0.6788755834641 0.29711877854802865 -0.5581971688680092 -0.6668811568044343 -1.079087250774853 -0.6851516842099632 -0.4529509363818027 -0.7483566450490693 -0.7694949386113027 -0.4746002211830988 -0.7946873877735112 0.2418786755172435 -0.6898940853322211 0.03330098168276597 -0.47830856200296884 -0.040544860162982976 -0.08979968055430206 -0.4282150262774393 -0.42090212294475937 -0.31754080588723954 -0.4800371077236753 1.1312238521188382 -0.6148837818596514 1.0
0.114374862778291 0.011717130610381925 0.09395347132480297 0.013682682767279653 -0.8881647269293125 -0.4992006193987727 -0.007901041899255586 -0.5073456009812258 -1.2362774486667578 -0.7566617369198988 -0.5474163051405398 0.2488310476358348 -0.4316960115445131 -0.38056531166726354 -0.9646987498205573 -0.27934367779015085 0.06287512066643514 -0.47821633023719873 -0.7993964551039614 -0.5552366075460243 0.006380252782816842 0.44175885970688483 0.024983984364693904 -0.08804176784317619 -1.0287667377340317 0.06765317935456135 0.5071534884550954 -0.28422306534888886 -0.6952504581458054 -0.5162436267729339 1.0
1.9803481315078937 0.2863110515326367 1.9001437517921826 2.0736662058277986 0.034139400764737725 0.24938281732583256 0.8587686132703599 1.7173853748304873 -0.9405510334181911 -0.877158081808545 0.9352471710989716 0.26153145491671287 0.8296419844546409 0.914235300627761 -0.5246809096073615 -0.26425350214343357 -0.0014495038362233657 0.4645462460831744 -1.2413329931001702 -0.6013832712817435 1.9488143841791608 1.0410240122541874 1.8151128735071487 2.006511227463298 0.19425463085275152 0.35518833122864035 0.8045999471475025 1.7266013853520683 -1.0236599222589342 -0.5373016374094244 -1.0
-0.6411028989904674 0.5236718984315348 -0.623579816833504 -0.633919482358884 -2.1513513215720126 0.0390213958665131 -0.012923030340047183 -0.6463751657305028 -1.6889944300349327 0.4709833768867849 -0.5383932800903968 0.6116998270894999 -0.45100220536082664 -0.44217009865836077 -0.06232883053485949 1.964621330416148 1.1517517540000988 0.605668655133196 0.3629571790778484 1.9404657476037668 -0.7204794275158155 0.40756166350173967 -0.7074497824242071 -0.65637494735017 -1.6569350607393578 0.5447579667562412 0.23801241857373992 -0.4127355472807084 -0.9638020396373294 0.8630560699171747 1.0
1.551486695315854 1.3288371241866213 1.4717656693096117 1.5247544013949943 0.48675161157755903 -0.10671548080215036 0.9629748734167863 1.0758890343268663 -0.542598203021973 -1.2599111773371878 0.22459371814970228 0.2869322694784695 0.02472221149756695 0.3485713457916509 1.6197393677346756 -0.3458522297145717 0.5695144311822203 0.5180754357228378 -0.5003325513092663 -0.7519273054359746 1.0707844569808136 0.8602674037412783 0.9691950623316797 0.9500056880766502 0.8956288924078952 -0.44380315274003995 0.6021444542955737 0.48715635818973374 -0.9832154069740661 -1.2765486423851595 -1.0
-0.6041810534904902 2.0804798060331327 -0.6260512288478266 -0.6040564049156485 -0.8532936603729785 -0.7550455914438909 -0.605768765775499 -0.760126627798093 -0.7178434861322343 -0.2491594843300689 -0.7722700893901056 0.8856657555770171 -0.6683206434470231 -0.5825410061595035 0.09767765681539364 0.023018730538518425 -0.08235263980863947 -0.4266336565844322 -0.374410907606237 0.1918097930936904 -0.6583546685159323 1.9871464405965327 -0.6609838744864 -0.6273693876165931 -0.5071196307023929 -0.43680561585814875 -0.4369991417169319 -0.6615381485562923 -0.7340771928192786 -0.11115400110781971 1.0
0.114374862778291 -1.2355908491720637 0.07788929323170653 -0.030400907744163187 0.9635600726539583 -0.22592028629576483 -0.2492075864792934 0.4134995681373613 -0.5900604671976687 -0.22506021535233905 -0.3579327790875352 -0.8991043361658348 -0.35793645055398177 -0.32204076402572124 -0.3026719084088852 -0.7247833070654736 -0.5220147639866047 -0.07074565031345857 0.18497177884375887 -0.08771794871529655 -0.09716101221698828 -1.4244309903453134 -0.12394520774366341 -0.22972953235992136 0.10219925902363801 -0.6772664287085955 -0.6471306722125356 -0.11733955800614707 -0.47685007560751747 -0.32395074017129954 1.0
-0.42809225187521593 -0.49791057008431167 -0.4674689579287975 -0.4607136331881183 -0.7493921151234942 -0.948350681433536 -0.7424924010760512 -0.6757803055847098 -0.0460699008762327 -0.6432534123188192 -0.8516727098313647 -0.9968974722285977 -0.866332887716906 -0.5944219293649294 -1.0510355836199645 -0.9467206681510829 -0.6410484763394626 -0.7961472747636839 -0.5402884574842661 -0.8158517822502084 -0.3995015060164194 -0.574386398960281 -0.4658866328244515 -0.4343505719349726 -0.43259861541215905 -0.6524569797637081 -0.4005379629094756 -0.2450907100687021 0.5973562503585798 -0.5899466640006495 1.0
-0.2122414627984274 2.659919520521619 -0.23186101256338332 -0.2778378351309714 -0.27827688940323086 -0.5700791523949758 -0.7609482085959604 -0.4199040008884524 -1.5940699016835405 -0.37390864139125596 -0.23233227038954343 1.28300706907878 -0.28665204261682387 -0.2509752418895627 -0.40000918821362264 -0.7275777840370878 -0.7943665504117788 -0.4327976238762722 -0.5935629990509323 -0.3063472244468183 -0.25247290971669595 2.5945537827164884 -0.3148724320265774 -0.3076050654627973 -0.6649288395523005 -0.7135263925511232 -0.9698600798937973 -0.5630220634734876 -1.1401401262793547 -0.39876209374830446 1.0
-0.7092663060673473 2.3271489214378698 -0.704312609301373 -0.6819848165294249 -0.19857159441732555 -0.3525161687595716 -0.21593691305904886 -0.7415549605217517 -0.0460699008762327 -0.16126803276423207 -0.3308637039371059 2.19380770550748 -0.3544712362792588 -0.3785851577996926 0.9400451433447464 -0.0725523818906913 0.35996204620448724 -0.4186853829712703 0.509462168386181 -0.63050862462314 -0.6521421926159441 2.1385911666478887 -0.6320916112173782 -0.6201619455009771 0.3608310179720982 -0.32548116546442324 0.09648547451848191 -0.704324887208948 -0.027107065639784253 -0.6509040632115424 1.0
-0.260523876144551 1.387013802348116 -0.32412706109809136 -0.332729015574252 -0.6013679958639554 -0.9909915101077224 -0.7668490450138905 -0.7284000295343434 -0.7032397125397131 -0.9863135942370839 -0.7101916770451211 0.2415736720467615 -0.7683168268033139 -0.5006946462999031 -0.424343508164807 -0.9722621876716377 -0.5568296380730952 -0.867032898619844 -0.8563033517774458 -0.7439840272519573 -0.39743068071642335 1.392766601792821 -0.475715959503603 -0.4354053195616482 -0.1520489107901018 -0.9412644110708585 -0.6389748822161309 -0.8307056455068272 -0.7389305346534627 -0.8903003946579577 1.0
-0.32016685733682165 1.3590889968305984 -0.3855004594537672 -0.3830696318357059 -0.9016861609001355 -1.0160074629299116 -0.9634598924708828 -0.8073296154587938 -0.5279944294294519 -1.1776901420014059 -0.5163770989680477 0.027481092169098883 -0.5985213273418893 -0.421268474500667 -0.3290063094519477 -0.9224087184980383 -0.8691356371403847 -0.885687010160939 -1.0161269764774448 -0.8627549486701196 -0.3995015060164194 1.0100836918781038 -0.48256670234058757 -0.443140135490602 -0.4632837393551963 -0.9221802195747912 -1.091765152722411 -0.843495987310468 -0.9621842590259347 -1.165717007456264 1.0
-1.2417929238554757 2.073498604653753 -1.247611350449942 -1.035222361143696 -1.1756731124141864 -1.100720575895962 -0.9214007392792529 -0.9927883483989237 -0.695937825743452 -0.46463530107211864 -0.8195507406528553 0.8530075654261872 -0.8034640001612181 -0.6393054170298716 -0.15099909227479127 -0.7141642945733392 -0.5767238518368042 -0.923319652574278 -0.5814551486948719 -0.5775534367296918 -1.159494391114989 1.830816400801584 -1.1685345611916813 -0.9328946168102694 -0.9367113659049189 -0.9120019841102222 -0.960888710897752 -1.0041365897252421 -0.9379175498550139 -0.6558914867833431 1.0
0.8386110629701454 1.829156556375475 0.7921273653709169 0.7850033115868471 0.18643344654137897 0.12619820115596095 0.1494127460085422 0.39699141944728045 -0.067975561265016 0.001756433849820166 1.8909659844101272 -0.11766641961236729 1.5766431759627741 1.6471122487254208 0.5663633260121762 -0.18377256536094116 -0.1552980902755718 0.4515694728371954 -0.011175396924421535 0.23530869743473695 1.3855499025802211 1.4351059875706205 1.3355608749182382 1.3490518735022228 1.2112473101077108 -0.06275546253523136 -0.039764193656749595 0.6226730749187849 0.176733291395951 0.36874697813429935 -1.0
3.775317851199079 1.6243746492470141 3.9102255234411714 5.250528825265325 0.8568119097264061 1.7901380934197675 3.448859151608643 3.09478403115913 0.9104772694339435 -0.9310270359940575 7.730306875860725 0.1617425405669551 7.8135338398534095 11.041842264867741 0.20301526098764336 1.5795424037276948 1.613297513318144 2.300759660389201 -0.43252858931532767 0.2886421366702813 4.094189394975123 0.9270333582370376 4.287337462505881 5.93017239869624 0.14603515037083456 1.0899297038272278 1.9723171736915648 2.2519189951444583 -0.42022775420870206 -0.5361933210601351 -1.0
0.07745301727831437 1.7919234823521184 0.01157307084738542 -0.024997112778244453 -1.879499333316513 -0.9875802438137874 -0.6784620484559579 -0.8137781110408567 -0.381956693504234 -1.2003718069216207 -0.626818925581799 -0.5545604300745799 -0.5638691845946598 -0.436009619959251 -0.5616824098071075 -0.4855760782952878 -0.4039757623219324 -0.8801718815313978 -0.7751807543918403 -0.7197759413578096 -0.17999402421683247 1.026368071023411 -0.20436697148217603 -0.2566255968401471 -1.3443851554338466 -0.6887169436062358 -0.5996351892922964 -0.8980072059497943 -0.8990908151815408 -1.0698476432427686 1.0
-0.7177867319519576 -0.21633544778267727 -0.745090907537695 -0.6888106628021645 -0.8027661965872703 -0.8678068939378506 -0.6921469669571151 -0.8034605181095559 -1.079286882547148 -0.5964724784208734 -0.8069185055826549 -0.8187289015168483 -0.7737621635207358 -0.6038826645099908 -0.11066412358858181 -0.4732803796201847 -0.36783460731786133 -0.6973615884286688 0.08447662088845645 -0.38842776568166276 -0.7246210781158076 -0.2698685089430373 -0.7321720283141943 -0.677645691154793 0.08028131335004093 -0.46734032225185623 -0.41349127643317724 -0.48308242720073274 0.5002894136748962 -0.294580356915142 1.0
-0.27188444399069805 -0.24891438755311443 -0.3167128250551235 -0.334435477142437 -1.544310101723999 -0.8414643375569087 -0.5048267981155873 -0.5215322912617644 -1.3056453732312359 -1.0359297362500566 -0.7322078581674702 -0.9649650196366751 -0.8069292144359411 -0.5158758259512806 -0.3573407915868883 -0.5895306216393404 -0.5389248456857573 -0.5406670514834726 -1.1638427508213829 -0.8029912366189423 -0.28353528921663756 -0.2910382018319364 -0.3622319151170351 -0.339247494263063 -0.18273403473313843 -0.3674663867557711 -0.40581523878950226 -0.15388339173083504 -1.07704668243496 -0.8143807247316635 1.0
-0.25200345025994114 0.19555543360070488 -0.21003020643686762 -0.3185085025060446 -0.9621767865590819 0.3403499184974304 0.15317923733913602 -0.5310760647232174 -0.7689566937060609 0.215814646534357 -0.44816302958896587 -0.7318218288376953 0.24897107813320946 -0.36362399524471184 -0.7040215141791032 2.2966051946439294 1.4899533879831492 0.3055807738199319 -0.6395728304039625 1.6408906846636884 -0.17171072301684823 -0.028859697592491573 0.23050626947422717 -0.2585593008223856 -0.5378047546454306 1.974163909811675 1.8394257719854408 0.32118644669010876 -0.09020050948417874 2.269509517164863 1.0
-0.2804048698753079 0.33750652831475175 -0.24668948464931845 -0.3355731181878935 -0.6839199085279296 0.0864000943933869 0.247341520603979 -0.3564508043609532 -0.9113434862331478 -0.36823822516120225 -0.32472804690300866 -0.7773618606591304 -0.27427627734995624 -0.2846378576382694 0.0846771297181856 0.3527670131890081 0.4726959241988371 0.12066175506473154 -0.5971953541577505 -0.21367564563328403 -0.30424354221659855 -0.035373449250614294 -0.1894740522713403 -0.3366106251963742 0.11973361556251712 0.6401789242365774 0.8549739441841199 0.053198332709063614 -0.546414641897491 -0.12223716460070962 1.0
-1.2665021589208454 -0.27683919307063126 -1.2731492745979414 -1.0483052331664466 -0.9429621172321221 -0.9487297110217509 -0.92918482136248 -1.1130141000309053 -0.48053216525375525 0.18746256538408637 -0.22944490237349757 0.17262860395056506 -0.29259240994492036 -0.4258888335249993 1.3130602669800238 -0.7214299346995364 -0.7156517779533709 -1.275314626871458 0.7734133061483001 -0.3086167324993946 -1.060094776715176 -0.17216223407119424 -1.0767941788529334 -0.8796298616631556 0.28192641354714465 -0.8191255854960283 -0.9983573696459408 -1.3643978838611248 0.2527689801315037 -0.2879304588194085 1.0
0.9862984449700539 0.9402169140678365 1.1134109272328452 0.9260708012234642 -0.24696409494448252 1.8204604604769665 1.5668689834219798 1.3227374452082354 -0.4221170708836685 1.544109648424499 1.8902441424061154 0.4502232202326189 1.4528855232940974 1.4204946394367417 -0.09166335321573905 2.5022786997547435 1.1278786974836483 1.8352179201897045 -0.46158743016987297 2.8388126850819044 1.0977051858807627 0.5199238796043592 1.082381248334031 0.9781322914546641 -0.5115032198371127 1.426447613874546 1.1720902493384437 1.294166019609927 -0.9702731620829084 2.130969973503743 -1.0
-0.7121064480288845 -0.2582226560589534 -0.6421154069409231 -0.6999026629953662 1.5044174314868888 0.8330883831769171 0.16573420844111494 0.1733575926613377 0.5307791560283777 1.3825027858679606 0.01778598400042294 0.9491677919814083 0.07967060928245956 -0.27473708830041443 2.5164423905933853 0.3678571888357254 0.5874192235695582 1.0728324919884393 -0.29934223539866195 0.5379097711115836 -0.6024423854160376 -0.045144076737798945 -0.5695413505318683 -0.6196345716876392 2.0002933543572476 0.21332917444120753 0.22266034328638998 0.41102337126330035 -0.3894899225922021 0.48512019480964025 1.0
-1.266786173116999 -0.18608357513870027 -1.2554374884952966 -1.0403417458482505 -0.4910615608388185 -0.7914324319125301 -0.7447522958744074 -0.871298691632858 1.5566942509030317 0.18888016944160127 -0.09951334165143726 0.2415736720467615 -0.14705341040655645 -0.38738584165556356 0.15334658053933573 -0.31231850605519984 -0.15761908188133786 -0.3103293263673457 -0.11409212495093596 0.04467002101832364 -1.0621656020151722 -0.009318442618122846 -1.083644921689918 -0.8708402981075262 -0.3931463131996823 -0.6365534868503188 -0.6931868980745857 -0.7461980300184862 0.4420493116646862 0.07171819652485828 1.0
-0.5928204856443436 2.0595362018949945 -0.62275601282873 -0.5830100455747017 -0.6291225182251191 -0.8403272487922638 -0.8176966779769058 -0.6486966241400455 0.15473198602094188 -0.8247067316805455 0.7251911479316405 2.587520331214706 0.6103434239257457 0.10171216363446865 0.15868013011767762 -0.5548791071913229 -0.5717502983958769 0.005492892506667956 -0.008753826853209528 0.03332248075544203 -0.552742578216131 1.246207189485057 -0.5963486051113728 -0.5501970195981675 -1.239179016200575 -0.9987714414456742 -1.0408154528625182 -0.9004434615314402 -0.8036417591092517 -0.9728699626799846 1.0
0.22514039927822188 -1.0145194721583841 0.1845719118499624 0.09104227385832754 -1.0945445085892467 -0.35725403861225896 -0.4194529946221296 -0.43099541328960067 -0.4549755614668429 -0.8658172493484376 -0.5795382743190493 -1.4214539441893859 -0.5148611541378638 -0.37462485006455065 -1.256710589234769 -0.4347165974119071 -0.2915734545569774 -0.5510484700802558 -1.09724957386305 -0.5355675377570294 0.18861287918247366 -1.2143624993708515 0.14114875420921277 0.04573538947350257 -1.1339728769673034 0.15798501910261273 0.20586901094085086 0.0014279015990889482 -0.34419206547315034 -0.06737550531090591 1.0
-0.5274972205289998 2.485389486037135 -0.5992775986926657 -0.5389264550632589 -1.3784946219765348 -1.3334447430599656 -1.1148728439607505 -1.2618195840825894 -0.4038623538930163 -0.4532944686120112 0.14555201871044895 4.409121604072105 0.008881231955976307 -0.11456464212356175 0.09934439105862539 -0.9632639718230396 -1.0575006844597679 -1.9134474512424744 1.3158450020998116 -0.24923127179031346 -0.5838049577160727 2.0148298851435538 -0.660686016102183 -0.5654908601849625 -1.6722776227108767 -1.2858612955181787 -1.3058306525103982 -1.7450628184932915 -0.7955528560522781 -0.9152375125169588 1.0
-0.9222769531825987 -0.8539518404326589 -0.8880209023660145 -0.8418233834160758 0.30883800669830536 0.04849713557188786 -0.47268607209452085 -0.8565961217057545 0.18028858980785417 0.7899442898273207 -0.9274661202525666 -1.231673572535119 -0.7747522247420852 -0.6763342943534489 -0.8556943303131974 0.30470200927724184 -0.1433615620173465 -0.8281025788819072 -1.0197593315842628 0.3317627896692318 -0.8964995780154841 -1.0303490150288803 -0.7887651213153702 -0.786636279244597 0.03644542200284438 0.8621916853074925 0.3085360144250044 -0.5321120707813558 -0.5172945908923856 1.3329822020156932 1.0
-0.3684492706829453 -0.828354102041601 -0.37396720338692874 -0.4208961965971377 -0.4241660454042195 -0.41031818096235756 -0.38229028016027156 -0.4678808080190008 -0.3892585803004941 -0.519921859315145 -0.9213304632184691 -1.3232979393471693 -0.8272254694736041 -0.6313848015595878 -0.7226889377032996 -0.4201853171595127 0.04264933667333116 -0.5573746470376707 -0.5487639527335085 -0.5696101585456746 -0.451272138516322 -1.0303490150288803 -0.4182292913497773 -0.4830447540331593 0.010143887194525714 0.04284373040967388 0.36178852557799984 -0.25544479629069705 0.17026216895037194 -0.3283840055684552 1.0
0.02065017804758036 0.28863811865909683 0.018163502885578685 -0.1037787551761134 -0.5017363771315736 0.12240790527381093 -0.47921465706754995 -0.4730396044846511 -1.1157963165284523 -0.3838318697938505 -0.20706780024914279 -0.3607885018463227 -0.05794790048510906 -0.20521168583903332 -0.9780326237664114 0.41368661117020034 -0.12214106733605715 0.2763830340164792 -0.5378668874130541 -0.3975057978919682 0.037442632282758084 0.2577453753649143 0.14412733805137976 -0.09155759326542792 -0.748217033111974 0.5638421582523084 -0.10069274245342028 0.29377857139659286 -0.5933302796279374 -0.29735114778836486 1.0
-0.06455408079851989 -0.6212451277866798 -0.12353078593557942 -0.15781670483530139 -1.9983456213758548 -0.9693868235794678 -0.8356502866527359 -0.9164381607072987 0.005043306697592942 -1.0543585889977316 -0.9011188871061487 -1.162365635659469 -0.7297044391706868 -0.5788007155207584 -1.2443767558348535 -0.6890140018288102 -0.7291135292668138 -1.1296503471853436 -0.8938376878812334 -0.6429909189123099 -0.23383548201673107 -0.6313817259688556 -0.18053830074483893 -0.2842248264048233 -1.688935261422811 -0.3413846583778126 -0.641853396332509 -0.7976639291807552 -0.35875209097570215 -0.38601645573148097 1.0
-0.749028293528861 -1.0936397544580168 -0.7405599855114371 -0.710994663188568 0.5863832303099409 -0.4180882875207647 -0.4484549778677012 -0.7539360720393127 -0.11908876883884163 0.4171144227012734 -0.7282377271454072 -0.09226560505061071 -0.6430740823026131 -0.5719801855324583 -0.6946878024170053 -0.242456581764842 0.32050518890646457 -0.609606159352736 -0.25575397411684414 -0.06842713026839764 -0.8012416142156632 -0.6150973468235488 -0.751234964904064 -0.7259882907107544 0.12411720469723628 -0.33884009951167027 -0.06039354482412633 -0.6135743667926393 0.06510642920971475 0.4352459590916372 1.0
0.6028792801626011 0.051277271760198695 0.7344610850367244 0.4576471007567134 0.44405234640653796 1.610099039017647 1.6924186944417703 1.109679151176876 1.2390621752656836 0.4227848389313272 -0.32653265191303726 -0.41939180972808965 0.10095692554147181 -0.15878807849931376 0.7187028358435632 1.6331963615826894 1.6212551988236277 1.6794966412379568 0.8702761089967845 0.9683597984168977 0.232100210482392 -0.42782698665251634 0.4419857222680944 0.10392230021176892 0.2337069330652277 1.220974485433556 1.5232689715365761 0.9576582173950914 0.675009719705526 0.4108629994072796 -1.0
-0.5587387821059032 -0.29312866295584983 -0.5634421244849889 -0.5676518914610377 -0.3907182876869189 -0.4919990572226878 -0.7487698866270407 -0.8679454739301854 -1.2691359392499313 0.006009246022358992 -0.6704903668244915 -0.04872135151617086 -0.5881256845177206 -0.5297369030242773 -0.710021757454738 -0.49284171842148494 -0.594297073994747 -1.0762833672112553 -0.7267493529675981 -0.7326364869890756 -0.6065840360160297 0.3570800881512878 -0.5489891220209151 -0.5857068563629101 -0.5071196307023929 -0.16771851576360108 -0.5286318410883025 -0.8786694272704803 -0.8004061978864622 -0.36883755231750265 1.0
-0.06455408079851989 -0.011553540654216274 -0.13341643399286932 -0.14786234568755624 -1.1706915314775672 -0.9680602200207153 -0.7388514594564771 -0.7278841498877784 -0.8492774484649299 -0.9721375536619495 -0.2655370025740699 -0.5269824028361014 -0.4010041136826812 -0.262416130902195 -1.112371403770895 -0.8192366287060375 -0.5501982334851923 -0.8955817997609978 -1.2013770869251705 -0.5968442551765909 0.02915933108277385 0.12095659054433437 -0.08522361779549016 -0.08804176784317619 -1.1383564661020231 -0.7173432308503367 -0.503204966393629 -0.5040951315924282 -0.8812952284561985 -0.43866148232270685 1.0
-0.18668018514459728 -1.2169743121603853 -0.19149461632944914 -0.3088385536196637 0.7642968351891946 0.2114798585043338 -0.38844221600024126 0.09649152532314743 -0.11908876883884163 0.50925868643965 -0.8892084940399599 -1.1676272329615471 -0.8732633162663519 -0.6049827499919747 -0.8636946546807099 -0.6124453328065779 -0.6151859984466412 -0.48746228117495877 -0.43131780427972166 -0.3812409901818377 -0.29803106631661036 -1.1980781202255442 -0.36699764926450246 -0.3874143025479118 0.30384435922074293 -0.02776777812577478 -0.4192483046659335 0.2876879324424784 0.5277916840686061 0.5161530525897305 1.0
-0.1213569200292539 -0.38388428088778165 -0.1733709282244168 -0.23830480880135496 0.22343947635626416 -0.46944679672389594 -0.5438727582427422 -0.4467297425098342 -0.29068310855097285 -0.2718411492502848 -0.5849520893491351 -0.4910583936701885 -0.6445591741346371 -0.4333694148024897 -1.2653776072995742 -0.96644967557068 -0.4944944349468076 -0.4157656089909249 -0.931372023985021 -0.8589724352491591 -0.27111033741666085 -0.349661966755042 -0.3419775449902983 -0.3411811982453015 -0.5465719329148696 -0.7612368712912911 -0.4701020540552805 -0.36294457383082085 -0.6192147694102528 -0.7949851886191073 1.0
0.4551918981626935 -1.8638989733162064 0.4461296833657629 0.26254166146090857 0.5650335977244308 0.4843811620191263 0.38042421428495715 0.34024465832512646 -0.1008340518481894 -0.029430855415476357 -0.8740498119557195 -1.5054580666329094 -0.8529670612286889 -0.5823209890631068 -0.3356732464248749 -0.4067718276957639 0.048617600802443796 -0.18267031956002724 -1.0645583779016867 -0.5820924528348445 0.1534088490825403 -1.8689945410121984 0.15604167342004852 -0.04620344531838056 0.9526155511592506 0.2775792858113004 0.6150977678192753 0.4658391218503322 -0.5561213255658592 -0.11835805737819824 1.0
-0.47637466522133953 -0.6701135374423356 -0.37561481139647734 -0.5067880955291102 -0.08684185055315419 0.8861525255270163 0.8236146941848186 -0.011843200455509786 0.9871470807946825 1.4817350698939038 -0.04717979636060732 -0.017877505262609096 1.0583461265863554 -0.22325308774356895 0.06434297195075751 2.75154604562274 2.6361916710021736 2.500277549046128 1.4260264403399625 2.2059981897551992 -0.5154677228162012 -0.7567714453877205 -0.28121443461008877 -0.5273441543535311 -0.6517780721481419 0.9658824591027911 1.0430368664541576 0.2983465506121792 0.5342628065141852 1.0780694416792331 1.0
0.14561642435519487 -0.5677225838781046 0.09230586331525437 0.031600529233220806 -0.7081161587915076 -0.7080459225052322 -0.463018744345997 -0.5419095373010833 -1.4699378261471059 -1.3109449234076735 -0.6668811568044343 -0.3825606286135427 -0.690597020927385 -0.44789054316467686 -1.1687070211921298 -0.6454201610716269 -0.4606742715485026 -0.9168312659512884 -0.9689063600888085 -0.9743390945884567 0.03951345758275451 -0.03863032507967565 -0.037566276320815994 -0.08716281148761325 -0.7964365135938902 -0.30067171651953595 -0.13667416890814682 -0.5531247751730513 -0.7211349479281209 -0.9966987641896973 1.0
1.508884565892804 -0.10929035996552688 1.4882417494050948 1.456495938667599 0.8923946307022569 0.7667582052392944 1.7175286366457285 1.8179819059106692 0.04155274067889741 -0.23356583969741965 0.5801009051253397 0.34680561808832405 0.37866909812998256 0.6029111092263234 -0.5843499955150598 0.1593892067532973 0.35366221184597935 -0.005861784083563756 -0.40831288860320636 -0.2208624211331091 1.5926324325798313 0.7674464426130276 1.3891753840772472 1.5107798429258028 0.8342586445218207 0.7521395143468383 1.541979313293034 1.3916162428757612 0.5908851279130006 0.34048491122743113 -1.0
-0.6950655962596641 -0.7259631484773701 -0.6787746851533739 -0.666626662415761 1.1699398543138924 -0.2219404756195074 -0.5776456305070659 -0.4539520575617448 0.1510810426228108 0.1718689207514381 -0.12225136477779772 -0.11403773181783064 -0.1544788695666771 -0.2808975669995242 0.6523668129629376 -0.7018685958982361 -0.44376418984935007 -0.02046065398529008 0.1183786018854262 -0.2201059184489169 -0.6107256866160218 -0.6655789221740007 -0.6163051168538928 -0.581487865856208 0.8868617141384569 -0.6779025684251311 -0.5909996469431621 -0.25057228512740526 -0.15652951455136233 -0.20536089079738082 1.0
0.7278455264702155 0.21184490348592347 0.6232475443922105 0.5765305900069272 -1.522248814718972 -0.6295867977447293 -0.656741948449534 -0.6667524117698217 0.12552443883589748 -1.3534730451330783 -0.5697934072648948 -1.1774246900067962 -0.540107715282274 -0.38254546553483454 -1.4580520858171706 -0.615798705172515 -0.5856762480304731 -1.054222852693091 -0.11288133991532996 -0.7924001990402529 0.6027779391816942 0.14375472134776388 0.5968720820607861 0.3575891044272319 -1.3794538685116036 0.2400470425357015 -0.11748407479895925 -0.4147150049407955 2.8735735705909566 -0.42757831882981695 -1.0
-0.533177504452073 0.7331079398129162 -0.5679730465112468 -0.5357979421882532 -1.0276489931546466 -0.9919390840782598 -0.8996806392728292 -0.9365574669233351 -0.9770604673994956 -0.4306128036917953 -0.654248921734234 -0.14125289027685534 -0.638123776195866 -0.4905738598656514 -0.6483525904551611 -0.7504924952043253 -0.7454930985989341 -1.175231263211845 -0.5402884574842661 -0.5280025109151082 -0.43470553611635315 1.0279965089379415 -0.4325264937921797 -0.4529844466729069 -0.2967073522358502 -0.4698848811179984 -0.7157352586528811 -0.7804578741353811 0.3223335464214763 -0.10616657753601903 1.0
1.0573019940084711 -1.4101208836565478 0.9321740461825264 0.9590623915417054 -1.2795746576636697 -0.7992025384709373 -0.5568043784777806 -0.1841470024082316 -2.15996612839376 -1.469716577849185 0.28234107847061807 -0.30998687272280956 0.14699477233421956 0.23350240437613728 -0.8906957494210652 -0.9615313961006388 -0.6752002099671629 -0.7070941683631531 -0.910788678379718 -0.9402964737998116 0.7353107583814449 -1.1817937410802366 0.5909149143764517 0.5790861060290915 -1.4793997007832118 -0.9828679485322849 -0.8030501868496844 -0.47501233058653075 -1.8082835187853759 -1.398463440806945 1.0
1.1027442653930581 0.29561932003847563 1.0886968070896201 1.0014395204849633 0.2661387415272843 0.4654296826083768 0.35405877497080124 0.7403093242363109 1.1112791563311182 -0.2874347938829331 1.2618806779141514 0.1290843504161252 1.2311118097118283 1.0869487212992297 0.31868661746793076 0.08505611930835633 0.1815772627898979 0.7597678374291966 1.0204134534119347 0.07606488241229668 1.0894218846807786 0.062332825621228195 1.076424080649697 0.9587952516322795 -0.06437712809570868 -0.13718380936989358 -0.08534066716607006 0.522177532175893 0.5666184187420797 -0.42647000248052847 -1.0
-0.47353452325980244 -1.5032035687149392 -0.5411994163560865 -0.5050816339609252 -1.6112056171585991 -1.2112077008606317 -1.0248160362462546 -0.9654467271309769 -0.7251453729284953 -0.37816145356379577 -0.27997384265429887 0.4883244420752536 -0.3752625219275964 -0.3462426446293665 1.116385626278671 -0.8633893648575438 -0.8447652252798413 -0.6328021415299235 0.9865114724149654 0.38812223964154435 -0.6376464155159713 -1.517251951473564 -0.7154919587980586 -0.6092628866919967 -1.664825521181853 -1.2054532353480822 -1.2255201086634484 -1.3369900085676087 -1.0042465549221975 -0.7573024327432827 1.0
-0.27472458595223465 0.2909651857855562 -0.32577466910763936 -0.3304537334833386 -1.6375368306807283 -0.9777254745201978 -0.8888833641251271 -0.9378471660397475 -0.3600510331154507 -0.5553619607529824 -0.2940497617325221 0.46473797141076556 -0.2673458488005102 -0.3139001314590405 0.25368398198189024 -0.27710809621285953 -0.6128650068408752 -1.010912871984636 0.038466789535426676 -0.4137706056020987 -0.3663683012164818 0.45315792510859987 -0.3565726058169172 -0.4083334638103098 -0.9016426528271618 -0.5703949563306191 -0.9365172913790839 -1.106307058180516 -0.34580984608454485 -0.5350850047108465 1.0
0.21093968947053826 0.2141719706123836 0.17097914577118858 0.0739776581764787 -0.03489107792841255 -0.395915056610188 -0.2581216159616986 0.015240480989154427 -1.1851642410929313 -0.7538265288048709 -0.6239315575657532 0.7604760266655023 -0.6287181945930465 -0.40696736323487664 -0.5420149457369722 -0.6577158597467299 -0.3436299805720155 0.005492892506667956 -0.11530290998654197 -0.7500360487254943 -0.053673680917069956 0.45641480093766124 -0.1001165370063259 -0.17048787399497947 -0.47205091762463586 -0.7345190031967971 -0.49025165286992733 -0.19651786440963767 -0.8602640805080671 -0.9950362896657644 1.0
-0.41957182599060555 -0.2605497231854127 -0.3822052434346706 -0.48147558226770093 0.7998795561650454 0.5507113399567496 -0.1083408107150881 0.04696707925290412 -0.622918957780843 0.8140435588050505 -0.6235706365637476 -1.0589480335151744 -0.5792151335255759 -0.48265324439536744 -0.445677706478174 -0.025605168767570696 -0.1834815597741593 -0.23944370251118555 -0.35745991710775216 -0.08771794871529655 -0.3912182048164348 -0.574386398960281 -0.3565726058169172 -0.43399898939274734 0.9175468380814935 0.8265678611815004 0.41264227496734684 0.39731943361654215 0.5326450259027907 1.072527859932788 1.0
-0.4706943812982658 -0.46067749606095504 -0.47447129196937804 -0.4971181466427291 -0.5038713403901247 -0.5314181343970468 -0.6617639368903258 -0.6507601427263057 -1.0427774485658434 -0.33138051966585097 -0.9094200701522804 -0.7907880054989159 -0.7985136940544711 -0.6254443399568748 -1.0817034936954297 -0.6577158597467299 -0.6112071556938995 -0.7624076643241385 -0.6274649800479019 -0.852542162433526 -0.45748461441631016 -0.21775849567805441 -0.4301436267184461 -0.4804078849664705 -0.20903556954145708 -0.0233148001100259 -0.3328928811745895 -0.14170211382260559 0.21717780668081915 -0.40652030819332724 1.0
1.239071079546818 -0.41180908640529934 1.2081483877818753 1.1749297799170932 0.3444207276741561 0.5184938249584758 0.7570733473443295 1.1068418131207682 0.07441123126207183 0.5914797217754322 1.3972260536662975 -0.3118012166200781 0.9826064431531254 1.2196190304264856 0.3110196399490643 0.3723283519903085 0.4130132829077107 0.6381105882481436 -0.5293913921638117 0.5522833221112337 1.342062571280303 -0.45551043119953877 1.1657815959147113 1.264672063368181 0.38713255278041564 0.3475546546302136 0.38913440968359203 0.787120326679881 -0.632157014301411 0.5820978753724242 -1.0
1.8355008914695223 0.4538598846377411 1.8877866917205708 1.8916436385547444 0.8639284539215765 1.1382072016899842 1.6321548331522708 1.6296858349144314 0.13282632563215857 -0.08188220554347685 0.6685265506167422 -0.0015484101871943514 0.6633116992679395 0.7646236750779537 -0.12499803808037518 0.135915600191737 0.2893375873433209 0.48563350260789023 -1.1347839099668378 -0.025684728611543153 1.5719241795798702 0.8276986454506642 1.6661836813987914 1.54593809714832 0.615079187785838 0.6707136306302851 1.1788067822766597 1.4723172090177807 -0.6806904326432528 0.33494332948098615 -1.0
0.25922210281666186 -0.593320322269163 0.27848556839421845 0.09815253039243123 0.17575863024862393 0.6075657781889982 -0.1455035251769462 0.32244681051863283 -0.5243434860313209 0.8353076196677526 -0.11972491776375774 -0.6795687245963675 -0.2782365222353539 -0.12094513791906822 -0.9726990741880698 -0.4073307230900867 -0.39568650658705373 -0.28486240887211184 -1.2098525821744128 -0.2110278862386116 0.10163821658263773 -0.8544777202595636 0.0726413258393685 -0.04163287226945325 -0.8271216375369275 -0.2332409065667652 -0.415410285844096 -0.19499520467110895 -1.1708779578958541 0.08557215089097028 1.0
-0.08727521649081339 1.2101567007371719 0.01486828686648205 -0.16777106398304656 1.4119023569496771 1.2083276755097576 0.5888367345778096 0.481595681483946 1.6917791566338585 1.3569859128327177 0.2523846353041431 0.5645268857605233 0.05343398691670011 -0.028317940336025825 0.879709363739755 0.7311391951455869 0.09503743291776438 0.7078607444452806 0.45981998192633283 1.2104406573583748 -0.053673680917069956 1.1826981108183592 -0.037566276320815994 -0.16275305806602566 2.0616636022433235 0.9054491860319116 0.31621205206867936 0.5709026438088105 1.2137306632999691 1.903765121899507 -1.0
-0.45081338756750944 -0.6910571415804736 -0.4415191317784111 -0.5079257365745666 1.3834361801689967 0.07881950262908714 -0.370614157035431 -0.41603490353921474 0.479665948454551 0.4709833768867849 -0.5322576230562995 -0.22108402175666175 -0.6435691129132878 -0.4806730905277965 0.8870429944099752 -0.5481723624594486 -0.2037073437672634 -0.030193233919774205 0.9041780899937538 -0.4973641522053275 -0.5589550541161192 -0.6965192425500845 -0.6133265330117253 -0.577620457891731 1.1235755274133177 -0.5036002860943838 -0.39957845820401616 -0.46435371241683 0.41131148004818624 -0.4746817636745979 1.0
2.545536381853694 0.12574341980691112 2.4768065551341056 2.9212087846929577 -0.20924641071008057 0.4388976114333278 0.9893403127309423 1.3253168434410607 -1.1194472599265834 -1.128073999988433 3.1971390906688395 -0.855741517021122 3.3508328846209245 3.0772233753044618 -0.4293437108945022 0.4516914979841551 0.26082254761533796 1.5837929385488618 0.17770706863012245 -0.33963334255127137 3.007006112477169 -0.2942950776609978 3.1048396771655233 3.3425248879189593 -0.5465719329148696 0.6885255426932809 0.5143497737460409 1.7022388295356092 0.011719669033689347 -0.619317047256807 -1.0
-1.3801078373823124 -1.4938953002091002 -1.2554374884952966 -1.155243491439366 4.770911217069983 2.2658202266295797 0.10672584426181335 0.09288036779719215 2.067826326641294 4.5678591031007745 0.008762958950279849 -0.2247127095511984 0.0732352113436882 -0.44657044058629625 0.9140440891503303 1.1145414356510719 0.09735842452353043 1.6357000315327779 0.5905847657717865 2.517299044300255 -1.2402565778148371 -1.5139950756445029 -1.1381530060015765 -1.0202628785532253 2.535091228793046 0.5714758348507356 -0.29883046413078157 -0.1843365865014084 0.2220311485150037 2.286134262404198 1.0
-1.2642300453516158 -1.4310644877946856 -1.1471072618674922 -1.087553849234699 2.0737409671005005 2.1994900486919566 0.3766577229543635 0.5535608921797683 0.8958734958414213 4.67134419929926 -0.4719838157213438 0.3141474279374942 -0.5341673479541775 -0.498714492432332 4.909872763874254 1.3079192420867827 0.6630172358716517 0.43859269959121666 0.699555418976331 2.906897926659195 -1.1739901682149618 -1.2436743818324043 -1.1256429538644745 -0.9712171139128133 2.9909844988038894 0.7126988519216328 0.09168795099118501 -0.10820359957497501 -0.0853471676499942 2.906791418006014 1.0
-0.5416979303366829 0.17461182946256684 -0.5148376882033128 -0.5739089172110489 0.9422104400684482 0.20579441468110876 -0.08850395637396118 -0.7031219268526567 1.1404867035161614 0.8707477211055898 -0.8087231105926835 -0.7637542814296178 -0.9308353762878203 -0.6107031944982909 -0.25633669644704127 -0.1955093686417214 0.2575068453213866 -0.3085450200460235 -0.8889945477388091 0.006844886808717894 -0.6438588914159594 -0.24544194022507623 -0.6591967241810995 -0.6421358543900505 0.3432966614332191 -0.1448174859683203 0.3900939143890513 -0.5135356219713061 -0.31021867263386127 0.24627802153786924 1.0
-0.8711543978749384 -0.5048917714636905 -0.8534211341654989 -0.8202082035524005 1.6396317711951223 0.052287431454037865 -0.6047643680873407 -0.1609324183128049 0.5198263258339855 2.404595311335187 -0.8202725826568668 -0.3390163750791028 -0.7663367043606151 -0.6168636731974005 1.8597490987600547 -0.11167505949329173 -0.4606742715485026 0.17094675139290003 0.20071198430663775 1.7089759262409787 -0.9482702105153866 -0.8039961449091116 -0.9287585618972262 -0.8253103588893661 1.4830298364603285 -0.32548116546442324 -0.7032616974819093 -0.2964043432571181 -0.19535624922483502 1.8206413957028351 1.0
0.6170799899702847 -0.8353353034209806 0.5243910638193098 0.4690235112112793 -0.14875578505113413 -0.7053927153877273 -0.4210851408653869 -0.08484017044446239 -0.3673529199117118 -0.8828284980385988 -0.7163273340792184 -1.353960351211004 -0.8514819693966649 -0.4327093635132993 0.11767846773417533 -0.751610285992971 -0.23852221785375383 0.40777286313201644 -0.8599357068842638 -0.4636997827587783 0.21760443338241922 -1.2892706434392638 0.07561990968153548 0.08370630403382141 0.13288438296667585 -0.7516947755432576 -0.37175282174569424 0.32118644669010876 -0.971890942694303 -0.6453624814650974 1.0
0.3785080652012031 1.0844950759083436 0.4873198836044717 0.2173204299040089 1.5613497850482505 1.566510636372923 1.4337862897410016 0.9358277102844592 -0.01686235369118933 1.13867488797564 -0.26012318754398406 1.3501377932777083 0.03511785432173576 -0.17198910428312017 0.8323741112319718 1.3369818025915716 0.9382205262696242 1.3972518231379143 0.06147170521194156 0.834080571972797 0.1741171020825009 1.7347385638442712 0.3109280332127402 0.05065754506465493 1.7898810758907042 1.5422250422840205 1.5299855044747914 1.548450195944214 0.18158663323013555 1.260941639311911 -1.0
-0.6780247444904439 -1.070369083193419 -0.6449987209576324 -0.6509840980407329 -1.0938328541697289 -0.1465135875647244 -0.270425487641638 -0.5811163904400259 -1.1413529203153656 0.677953569283755 -0.7679390373660369 -1.0435261103883937 -0.752970877872398 -0.6005824080640392 -0.019660433908125188 0.7646729188049589 0.27441692702053905 0.5651162387395117 0.24914338573087955 1.1450031751757566 -0.790887487715683 -1.3153256500717554 -0.7747657772571847 -0.7150892319017741 -1.0989041638895458 0.15925729853568374 -0.015296823667535502 -0.13713413460701965 -0.4800856368303066 0.822602523168128 1.0
0.1938988377013185 -1.0680420160669593 0.11084145342267343 0.0734088376537506 -0.8283857556898828 -1.0268098061940387 -0.6859950311171453 -0.6063944931217127 -0.5572019766144952 -1.320868151810268 -0.6748214188485602 -1.0770914724878577 -0.5886207151283952 -0.4316092780313155 -0.11099747043722792 -0.7549636583589082 -0.5661136044961594 -0.20051338277324848 -0.5741904384812354 -0.7625183430146643 -0.1365066929169145 -1.3185825259008173 -0.1656453815340032 -0.2116230314353248 -0.809587280998049 -0.9743436763307084 -0.7776233121550109 -0.5337869964937373 -0.9168864019068825 -1.248286575478291 1.0
-0.20656117887535416 0.2863110515326367 -0.13712355201435325 -0.2792598864377921 1.0133758820201497 0.8065563120018682 0.6993204802752255 0.8460646517821433 1.1112791563311182 1.4817350698939038 -0.05259361139069317 -0.5193621584675745 0.11234262958699015 -0.14668713819749102 -0.5423482925856183 -0.1580633772220895 0.08707974741228093 0.25042948752452115 -0.42284230903047926 0.079469144491161 0.02915933108277385 0.6485704748522854 0.1798703441573856 -0.06360678115852664 1.0972739926050001 0.8354738172129985 1.1437848605273926 1.3779123052290037 1.1069571429479175 1.493688072662592 -1.0
0.12857557258597463 -1.310056997218777 0.09560107933435158 0.011122990415002067 0.13946425485325648 -0.28732307958659337 -0.08260311995603103 -0.14003929262692102 -0.2651265047640595 -0.9069277670163286 0.04088492812878909 -1.0761843005392235 -0.1510136552919541 -0.07100125703700025 -0.6960211898115907 -0.4112429908503468 -0.051185038245495626 -0.5106582633521463 -0.6238326249410838 -0.5726361692824431 0.10163821658263773 -1.3739494149948615 0.03689831973336266 -0.03266751744271128 -0.441365793681598 -0.39100355626758737 -0.11028778950801392 -0.34634758268085847 -0.44449446337962295 -0.7462192692503928 1.0
0.262062244778199 -0.05111368180403222 0.2179359740433166 0.13370381306294965 -0.2996265219887419 -0.34815732849509906 -0.1750077072665971 -0.1436504501528763 -0.9149944296312789 -0.5170866512001182 -0.06919597748295642 -0.034206600338024244 -0.11685654315539933 -0.04063889773424515 -0.6963545366602371 -0.5129619526171082 -0.07373181384436565 -0.3849457725317247 -1.0924064337206258 -0.7855916748825238 0.2714458911823175 0.38802040852737096 0.19476326336822133 0.15191331722550508 -0.34054324358304616 -0.2809513853069331 0.06913959041288974 -0.03968391134118496 -1.0010109936994083 -0.7983101376669737 -1.0
-0.7916304229519114 -0.1581587696211826 -0.7912239318050485 -0.7499588689954562 0.6077328628954509 -0.36672977831763376 -0.5747579871536107 -0.5927236824877392 0.4212508540844643 -0.0974758501761251 -0.5853130103511408 -0.3753032530244694 -0.6806964087138907 -0.4872736034196997 0.5120277896828195 -0.5068141032795566 -0.36153477295935343 -0.11778645333013245 0.45981998192633283 -0.9750955972726489 -0.7867458371156905 -0.4310838624815777 -0.8373160379426946 -0.7066512508883699 0.6983673813455107 -0.6161970159211804 -0.5267128316773838 -0.4444068698421046 0.2576223219656873 -0.8930711855311798 1.0
1.1879485242391579 0.3002734542913951 1.187553287662521 1.1294241380988297 0.7429472026036845 0.38772861702430395 0.8550021219397663 1.1759696857604829 0.17663764640972413 -0.48022894570476793 0.5043074947041382 -0.5340583440354479 0.17422145592132857 0.594550459563246 -0.2883379939170918 -0.3749147902193608 -0.09163660623170357 -0.2167343493307221 -0.5996169242289627 -0.40469257339179326 1.1577591195806496 0.08513095642465827 1.0406810745436905 1.0765754032777128 0.7378196835579881 -0.004230608613958677 0.4975584414005017 0.5541533866849949 0.2802712505252136 -0.294580356915142 -1.0
1.6366909541619545 0.2258073062446827 1.587098229977996 1.5901687615087483 0.5223343325534098 0.5052277893709511 0.6566335785284968 1.1708108892948328 -0.03511707068184157 -0.13008074349893556 0.3707667239620204 -0.6225983262221421 0.39005480217550087 0.42601736372331594 -0.6506860183956857 -0.13682535223782075 -0.04554834434577812 -0.0026175907720688606 -1.2074310121032008 -0.15277717955581863 1.545003450679921 -0.07282752128482078 1.5857619176602786 1.345536048079971 0.4090504984540139 0.4875053922680399 0.7019329436633489 0.7109873397534475 -0.5690635704570165 0.4108629994072796 -1.0
-0.3542485608752617 -0.24891438755311443 -0.30971049101454295 -0.4601448126653899 1.8104288318792057 1.1704247166882584 -0.5090954882902602 0.10603529878460063 -0.3746548067079729 1.3796675777529328 0.13508530965228294 -0.08682257335880553 0.15343017027299094 -0.1312859414497168 -0.5893501982447553 -0.1222940719854261 -0.5916445121595858 0.10444078850725762 -0.28844517007820747 -0.187576303028656 -0.25247290971669595 -0.21287318193446209 -0.23683353536179802 -0.3619245682365867 0.580010474708081 0.26612877091366 -0.7080592210092062 -0.07622774506587295 -0.5156768102809911 0.2762025629686711 1.0
-0.3911704063752388 -0.602628590775002 -0.38961947947763786 -0.4581539408358409 1.1485902217283823 0.13946423674348546 -0.6277399652039624 -0.48928981335144967 1.1258829299236393 0.48657702151943316 -0.07857992353510519 -0.38800366030534783 -0.1836856755964847 -0.25779577187786273 0.15601335532850666 -0.5515257348253857 -0.4019863409455615 -0.42128073762046586 -0.3017638054698739 -0.06275336013695684 -0.3767224277164624 -0.6411523534560403 -0.40601709759689214 -0.45087495141955575 0.6632986682677537 -0.3585604307242731 -0.6231430545760511 -0.5200830588469794 0.2754179086910291 0.09000541628812593 1.0
-1.3724394540861635 -1.254207386183742 -1.318458494860521 -1.1293621576552286 2.899260093740237 0.34414021437958014 -0.6965412068428077 -0.6373472719156147 1.4070055715796839 2.0076661752314098 -0.18541254012879937 -0.1575819853522705 -0.23665395093867847 -0.45559114153856406 2.806454148915718 -0.004367143783301955 -0.32904089047862906 0.6494652648383753 2.352276992578592 0.040131004913170995 -1.18020264411495 -1.2762431401230183 -1.174193870491799 -0.9738539829795021 2.3071445937876236 -0.28349594417307544 -0.8262702007218014 -0.6393073163737738 1.262264081641811 0.32552264051202984 1.0
2.9829182439303428 0.5376343011902941 3.0287552383328036 3.373421100261952 0.4725185231872183 2.0137655504666117 1.7853254805964156 2.5324752164032427 0.6549112315648122 0.6510190921909993 2.1161806896616984 -0.5741553441650779 2.0711787560268067 2.1905544768254566 -0.6840207032603215 0.37121056120166285 0.12653660471030337 0.6770409079860806 -0.21216571283502594 0.36504890777368504 2.8268443113775086 0.20400692418540045 2.9320818143198286 3.0964171083613374 0.08028131335004093 1.0466722031028088 0.9288558065044917 2.0235200343651583 0.41454704127097536 0.7073376228420765 -1.0
-0.8143515586442049 0.12574341980691112 -0.8513616241535636 -0.7587755870977446 -0.8006312333287191 -1.1410872270408583 -1.0512568053870226 -1.1157224681753715 -0.6375227313733642 0.089647885415656 -0.9772732185293566 -0.24285614852388168 -0.9330630140358566 -0.6821647474079635 -0.9470313668423002 -1.0942131627128866 -0.9299787742343941 -1.2540651606811672 -0.6867934467925986 -0.5673406504930982 -0.8985704033154802 0.12258502845886476 -0.9198228103707249 -0.7817141236534446 -0.9454785441743584 -1.1261902266677497 -1.184309381563968 -1.313845580541973 -0.5561213255658592 -0.43311990057626193 1.0
-0.11851677806771677 -0.14186929973596404 -0.13341643399286932 -0.23858921906271918 0.1992432260926852 0.05039228351296286 -0.43878765011917736 -0.2860332326048259 -0.3564000897173207 0.7984499141724023 -0.3106521278247854 0.05832493842266065 -0.2881371344488481 -0.3055394817959631 -0.10066371812919082 -0.16588791274260964 -0.3658451859414904 0.2796272273279741 -0.2230627781554804 -0.018119701769621972 -0.24004795791671962 -0.007690004703592456 -0.2332592347511973 -0.31410934249396316 0.4441192115317709 0.014853582882108547 -0.37750984997845055 0.2100322857775161 -0.08372938703859965 0.3526763910696095 1.0
-1.2156636178093387 -0.8399894376739001 -1.1932402861348463 -1.0286809251323206 -0.10249824778252835 -0.3818909618462333 -0.8223420172846381 -0.6386369710320273 -1.550258580905976 0.866494908933049 -0.5607703822147516 -0.0015484101871943514 -0.4406065625366578 -0.5521786468567484 0.5636965512230055 -0.2826970501560881 -0.7053731008421213 -0.810259515668686 -0.27875888979335905 -0.11381729131992457 -1.0414573490152113 -0.437597614139701 -0.9811816375193682 -0.8861341386943212 0.4178176767234535 -0.1906195455588817 -0.9012075182181788 -0.7510705411817779 -0.6450992591925692 0.45131654615632705 1.0
-1.5780657321014195 -1.440372756300525 -1.5421212821567096 -1.2331719030531425 0.5152177883582394 -0.5310391048088319 -0.7928378351949872 -0.872330450925988 -0.48783405205001634 1.1996318624487203 -1.005064135683797 -0.9753067798511046 -0.8895993264186173 -0.7278843000392136 0.28535193260329433 -0.43918776056649006 -0.4603427013191074 -0.7260726992353973 -0.559661018053963 0.04920903712347628 -1.4073721795245224 -1.176908427336645 -1.3094215769261874 -1.0635075312469215 1.390974464631216 -0.19570866329116623 -0.4643450258225242 -0.44897484905769053 0.13305321488829377 1.1611931678759042 1.0
-0.1895203271061339 -0.12557982985074545 -0.1865517923008039 -0.29518686107418446 0.792763011969875 0.1792623435060595 -0.5874385079666096 -0.44879326109609446 -0.32354159913414626 0.05279017992030574 -0.7412308832176133 -1.1068467124030583 -0.7044578780262767 -0.5339172278558162 -0.8760284880806252 -0.6174753913554837 -0.5571612083024905 -0.7181244256222353 -0.8478278565282034 -0.7594923322778958 -0.19034815071681313 -0.08422658668653582 -0.15968821384966883 -0.2826427049648101 1.3164534493409816 0.3698195447089587 -0.032567908365804255 0.4277726283871155 0.9985658419844712 0.1498544991497303 1.0
-0.5076162267982429 -1.6335193277966875 -0.5366684943298285 -0.5301097369609702 -0.4504972589263486 -0.7821462070012628 -0.7434967987642096 -0.5790528718537657 -0.44767367467058183 -0.6687702853540619 -1.0415171568863753 -1.3084203193895692 -1.03692043615541 -0.690459391942122 -1.1200383812897612 -0.9115102583087424 -0.7679735601519251 -0.9823639708434823 -1.1202544895395652 -0.9187361473003361 -0.550671752916135 -1.0433765183451265 -0.5969443218798061 -0.5549433839182073 -0.13889814338594186 -0.2981271576533936 -0.4465941887715257 -0.11581689826761835 0.3385113525354236 -0.4447572222437961 1.0
-0.053193512952373394 -1.4240832864153066 -0.06833591761570952 -0.17260603842623687 2.023925157734309 -0.12869919691861995 0.15317923733913602 0.44445234693126356 0.6001470805928556 0.2512547479721943 0.5086385467282067 2.5730055800365594 0.6063831790403481 0.09687178751373962 0.999714229252445 0.39077190000296286 0.521768318149319 2.7143943076047807 -0.41073445867441877 0.6555459385034574 -0.3415183976165287 -1.6768388670975738 -0.3795077014016045 -0.39954390025468045 0.3082279483554621 -0.7497863563936509 -0.5578967346048135 -0.19956318388669486 -1.1983802282895646 -0.6326168434482747 1.0
-0.5843000597597333 -1.3612524740008924 -0.5823896165947953 -0.5963773278588166 0.9706766168491286 -0.27007723332281114 -0.6401693865949216 -0.5401039585381056 -0.5645038634107563 0.46531296065673117 -0.5553565671846658 -1.2933612650422421 -0.5703045825334311 -0.4795730050458126 0.09534422887486911 -0.7795550557091142 -0.46133741200729284 -0.6180410619626223 -0.11167055487972395 -0.5904139823609579 -0.5838049577160727 -1.6133297884308762 -0.6058800734063075 -0.5813120745850954 0.8649437684648587 -0.579300912362117 -0.527672336382843 -0.6193604737990483 -0.19373846861344046 -0.18984446190733603 1.0
-0.6751846025289073 -0.4025008178994604 -0.6622986050578902 -0.6598008161430214 0.7785299235795353 -0.1366588182711348 -0.45171927035421583 -0.11656676870821191 -0.7799095239004521 0.5631276406251615 0.11992662756804262 1.2521632228252189 0.14006434378477378 -0.21291228421292052 -0.1513324391234377 -0.4095663046673783 -0.4815631960003968 0.22123174772106852 -0.26544025440169217 -0.5586408696248888 -0.573450831216092 0.37499290521112555 -0.5582227319316333 -0.5770930840783933 0.11096643729307756 -0.43807789529121977 -0.6504889386816435 -0.2071764825793382 -0.6839259938660422 -0.3533211234274571 1.0
-0.6979057382212008 0.16995769520964737 -0.6903079412202124 -0.6788563036544193 0.37288690445483647 -0.18593266473908335 -0.5875640576776293 -0.7054433852621994 0.1729867030115941 0.25692516420224804 -0.7163273340792184 -0.6211468511043274 -0.7292094085600122 -0.5499784758927808 -0.5966838289149754 -0.4587490993677903 -0.4474114623726967 -1.0540606430275163 -0.7328032781456285 -0.42511814586498037 -0.6045132107160336 0.5101532521171745 -0.6034972063325738 -0.5800815356873072 0.9920678533717279 0.2680371900632668 0.0173263363180832 -0.5086631108080144 0.4938182912293171 0.3077895789234064 1.0
-0.12703720395232715 -0.6887300744540142 -0.1733709282244168 -0.22579075730133255 -0.2555039479786863 -0.6024861821873574 -0.894909750254077 -0.7768927163114566 -0.6594283917621475 -0.17686167739688033 -0.7235457541193329 -1.3367240841869552 -0.7391100207735063 -0.5079552104809967 -1.0710363945387462 -1.0199918543468103 -0.8228152760938825 -1.089908979119533 -1.2110633672100188 -0.7935349530665409 -0.086806885717008 -0.8919317922937701 -0.1686239653761706 -0.18841858364846342 -0.261638639158092 -0.622558413086536 -0.7272493151183936 -0.41973978207794005 -0.15329395332857232 -0.3394671690613451 1.0
1.801419187931082 0.321217058429534 1.7600970709805726 1.8319174836682734 -0.3416141327402452 0.5109132331941758 0.7972492548706623 1.3562696222349628 1.2938263262376395 -1.2202182637268097 1.5462864274946613 0.941910416392335 1.1395311467370077 1.3214869460581928 -0.7010213925412861 0.30246642769995047 0.29961626445457035 0.8424947668723127 0.9223398655278447 -0.4069620814443696 1.4414621856801157 0.239832558305076 1.3325822910760712 1.3437781353688452 -0.9936980246562742 -0.005502888047029684 0.17756362212979915 0.7109873397534475 0.5164672197888435 -1.1130719808650382 -1.0
-0.8995558174903052 -0.38853841514070114 -0.8723686262753048 -0.8227678959046778 0.03627436402328893 -0.12926774130094248 -0.4541047148635918 -0.5426833567709308 -0.7032397125397131 0.18179214915403263 -0.9184430952024235 0.6643158001102811 -0.8420763877938453 -0.665487451501088 0.8200402778320569 0.46398719665925797 0.40173989510827574 0.2698946473934897 -0.8865729776675969 -0.09868723763608236 -0.9627659876153595 0.1356125317751108 -0.918333518449641 -0.8316388446494193 0.45726997893593085 -0.020770241243883533 -0.2873164076652691 -0.2435680503301734 -0.9896865294196452 -0.06460471443768305 1.0
1.824140323623376 0.36543133383226944 1.8877866917205708 1.8575144071910468 0.5863832303099409 1.3182462560921047 1.5028386308018862 2.1481448797122917 1.1514395337105525 -0.04077168787558579 1.0590430747869346 -0.4114086965801091 0.9108270046052931 1.0438253704054619 -0.8210262580539759 0.03810890618523572 0.2704380842677974 0.3915518965745428 -0.1286215453782084 -0.4183096217072514 1.663040492779699 -0.032116573421552934 1.576826166133777 1.6320758199934877 -0.24410428261921407 0.3768170815908499 0.8209115271403119 1.525610299866284 0.2851245923593973 -0.45750286026061954 -1.0
0.04053117177833724 0.7587056782039737 0.07418217521022259 -0.07135598538060066 0.5294508767485802 0.20958471056325878 0.7219194282587882 0.3216729910487852 0.41759991068633323 -0.42210717934671466 -0.7307641741594474 1.1505599645781925 -0.48070404200130906 -0.4795730050458126 -0.3093388453818124 0.019665358172581186 0.48264303108069156 0.1563478814911737 -0.7303817080744163 -0.014715439690757488 -0.20277310251678984 1.399280353450945 -0.08820220163765757 -0.2677004469202402 0.24685770046938763 0.12108891554354928 0.7254408089471037 0.3287997453827521 -0.3280142593592031 -0.02415116768863637 -1.0
-0.6922254542981275 1.1985213651048736 -0.6425273089433098 -0.7067285092681058 1.9385266273922679 0.963853591111089 -0.5480158987063952 -0.09309424478950279 1.1660433073030747 1.5951433944949844 -0.3951076422941246 1.3809816395312697 -0.3505109913938611 -0.4265488848141897 1.9464192794081088 0.5293779577950333 -0.439122206637818 0.9511752428073862 -0.5984061391933567 0.7675083357638908 -0.6811337468158892 1.0605652672285557 -0.6297087441436445 -0.6906542452171245 1.9476902847406126 0.4506092887089765 -0.6365761204524824 0.2465761195022043 -0.15814729516275686 0.8730309170607753 1.0
-1.8172056852628085 1.4428634133831504 -1.8119170937202524 -1.354046264132905 -1.0945445085892467 -1.0529628477808732 -1.1148728439607505 -1.2618195840825894 0.21314708039102861 1.4250309075933645 -0.09915242064943157 0.44478018854081375 -0.18517076742850888 -0.466371979262006 1.873082972705909 -0.8822800291856566 -1.0575006844597679 -1.9134474512424744 1.0022516778778439 1.1639157422805595 -1.489376861404368 0.8537536520831556 -1.4920087664510335 -1.1120259220739956 -0.2967073522358502 -1.0869404061575048 -1.3058306525103982 -1.7450628184932915 0.25438676074289823 0.8552978554721519 1.0
-1.827998224716648 1.4312280777508521 -1.797088621634317 -1.3779367260874935 -0.6889014894645488 0.2948663679116316 0.04671308239435347 -0.9099896651252357 0.8228546278788124 2.0856343983946513 -0.6697685248204801 0.4756240347943755 -0.7034678168049273 -0.6294046476920168 2.8097876174021814 2.1848261157793565 2.0101870779041358 0.29909238719694237 0.06147170521194156 1.4207484035637832 -1.5720027908742125 1.0117121297926346 -1.571834813421113 -1.1549189922254668 1.1937129535688316 0.33165116171682424 0.3219690803014355 -0.9837329492289582 -0.17917844311088776 1.2554000575654662 1.0
-0.734827583721178 -1.1285457613549137 -0.7133744533538888 -0.7166828684158509 0.24763572661984215 0.14514968056671046 -0.2690444408204203 -0.5927236824877392 0.023298023688245174 0.7119760666640794 -0.45754697564111485 0.9999694211049215 -0.612877215051456 -0.4285290386817606 1.7030760798962652 0.8742164160922401 0.7837087993714855 0.509964952444101 -0.25938632922366217 0.6494939170299208 -0.8302331684156088 -0.9766105638493671 -0.8483367981587132 -0.743215835279788 0.09343208075419966 -0.27013701012582847 -0.4437156746551476 -0.6916868113791599 -0.9249753049638562 -0.14440349158648866 1.0
0.09733401100907124 1.3265100570601611 0.15821018369718876 0.004297144142262595 -0.5686318925661726 0.35361595408495494 0.1519237402289381 -0.25843367151359664 0.2204489671872897 0.08681267730062815 -0.5448898581264999 -0.25011352411295495 -0.12428200231551978 -0.37902519199248613 0.032341674480707 1.1765788244209097 0.21208172389425134 -0.028571137264026897 0.016672658894517786 0.8760664709454594 -0.010186349617152361 0.9856571231601432 0.18582751184171997 -0.12601268240349503 0.07151413508060138 1.055578159134307 0.6323688525175443 0.0897421664337516 0.46308045961281713 1.0171120424683402 1.0
0.17401784397056164 1.4265739434979328 0.11248906143222204 0.0389951960286887 -0.9685816763347346 -0.6102562887457649 -0.5994912802245095 -0.48103573900640917 0.1036187784471152 -0.8502236047157884 -0.36839948814570117 0.3050757084511527 -0.34110540979104165 -0.2844178405418726 -0.7553569288706429 -0.7689360432169798 -0.41193344782741587 0.14499320490094197 -0.2230627781554804 -0.44213945625930307 0.04986758408273517 1.076849646373863 0.004133897469524221 -0.0952492099587923 -1.1558908226409017 -0.7421526797952239 -0.5329496122628697 -0.07775040480440165 -0.28918752468572945 -0.7972018213176851 1.0
-0.260523876144551 2.0409196648833157 -0.29199870491189844 -0.3313069642674313 -0.6867665262059975 -0.6741227743599907 -0.7398558571446355 -0.4170666628323448 -0.6703812219565387 -0.7070455949069261 -0.613825769509593 0.6897166146720377 -0.6569349394015049 -0.49475418469719007 -0.6893542528386635 -0.657156964352407 -0.560808480825837 -0.4345819301975944 -0.39983739335396434 -0.9274359281685456 -0.39328903011643124 1.8715273486648518 -0.44027081178181404 -0.4412064315083635 -1.1032877530242655 -0.7389719812125461 -0.7963336539114687 -0.5333301985721787 -0.6920148969230159 -1.0814849649103027 1.0
-0.07307450668313027 0.3281982598089128 -0.09057862574461252 -0.199340602994467 -0.04129596770406516 -0.04815540942293449 -0.6518455097197622 -0.6507601427263057 -0.6995887691415821 0.5787212852578097 -0.480645919769481 -0.30817252882554147 -0.39110350146918704 -0.37880517489608934 -0.2476696783822359 -0.21004064889411586 -0.19044453459145746 -0.44366567146977975 -0.6831610916857803 -0.07410090039983845 -0.25247290971669595 -0.1509925411822951 -0.24100355274083204 -0.33748958155193715 -0.261638639158092 -0.3216643271652099 -0.6452116628016169 -0.7028022274704193 -1.0543977538754343 0.0539851349362349 1.0
-0.1440780557215474 0.9169462428032391 -0.1968493423604811 -0.2323321933127078 -0.2775652349837141 -0.698759697593965 -0.7414880033878928 -0.6316725958033993 -0.538947259623843 -0.6786935137566565 -0.21356437828524588 0.21617285748500492 -0.3960538075759342 -0.20015129262190756 -0.39100882330017084 -0.2508400126796848 -0.387397250852175 -0.4431790424730556 0.03967757457103268 -0.4584042639694336 -0.19034815071681313 0.5557495137240347 -0.28836303583128975 -0.2650635778535514 -0.47205091762463586 -0.6524569797637081 -0.8025704344969548 -0.6527067220728261 -0.4186099735973075 -0.7988642958416187 1.0
-1.0813249030286531 -0.684075940201094 -1.098090923583429 -0.9385228722798858 -0.14377420411451597 -1.030979131664404 -0.9878165364087222 -1.120081651188846 0.2679112313629853 -0.11165189075125943 -0.7029732570050067 -0.4533200406070074 -0.7475255411549763 -0.6021225277388166 0.015007638351096274 -1.0189299530975968 -0.7219516123118787 -1.022105338909293 -0.5984061391933567 -0.44970448310122424 -1.0393865237152151 -0.6362670397124479 -1.0764963204687166 -0.871367671920864 -0.1695832673289797 -1.055006192387419 -1.0955072210737027 -1.382517534749616 -0.35551652975291304 -0.5517097499501806 1.0
-1.0983657547978736 -0.6305533962925196 -1.0758482154545266 -0.9501836929958158 -0.5401657157854922 -0.4487896841661791 -0.5677272033365024 -0.6329622949198119 -0.5206925426331908 0.615578990753162 -1.049457418930501 -0.35171678235998133 -0.9293502844557961 -0.7263001769451567 1.0763840044411077 0.2996719507283361 -0.19110767505024776 -0.1340074198876061 0.2697267313361824 0.7924729243422306 -1.1263611863150513 -0.5922992160201187 -1.0776877540055836 -0.9197102714768254 0.6019284203816793 -0.188711126409275 -0.4504322075933633 -0.47623045837735367 -0.3393387236389658 0.6009392533103362 1.0
-1.2622419459785401 0.011717130610381925 -1.2735611766003285 -1.0500116947346316 -0.8148643217190599 -1.024156599076534 -0.8214631693074995 -1.013810443996449 -0.8456265050667999 -0.06345335279580074 -0.3951076422941246 0.26516014271124955 -0.4019941749040307 -0.48617351793771585 0.13301242277190792 -0.7963219175388001 -0.2826210583633085 -0.35380151674137517 0.18012863870133486 0.1358285944634736 -1.1056529333150904 -0.014203756361715173 -1.1366637140804932 -0.9077564650411696 -0.5465719329148696 -1.0102219563433148 -0.8572622027081392 -1.1594478830551664 -0.5642102286228329 -0.2629933409604066 1.0
-0.9393178049518189 1.1449988211962983 -0.9506300067288517 -0.8341443063592436 -1.0276489931546466 -0.7262393427395518 -0.9205218913021145 -1.0513406882840552 0.6001470805928556 0.068383824552954 0.41299448119668974 1.2721210056951702 0.3455020472147773 -0.161428283656075 0.40735687920786223 -0.3788270579796207 -0.6340855015221646 -0.9536528600367538 0.4985651030657266 -0.3093732351835866 -0.670779620315909 0.9400608615532831 -0.6958333054397552 -0.6591876076879714 -0.524653987241272 -0.5786647726455816 -1.008672045229629 -1.2480666798375346 0.25600454135429274 -0.4259158443058842 1.0
-0.9279572371056725 0.5097094956727765 -0.9662822828195607 -0.8372728192342493 -1.5692180064070946 -1.1763369787448523 -1.1148728439607505 -1.2618195840825894 -0.5499000898182341 -0.4703057173021734 -0.32075791588094554 0.15811385277241843 -0.3717973076528734 -0.4327093635132993 0.846041332026473 -0.8069409300309346 -1.0575006844597679 -1.9134474512424744 1.1499674522217824 -0.5926834904135342 -0.9544826864153748 -0.14773566535323376 -0.9883302387405691 -0.8232008636360151 -1.4145225815893612 -1.1500454660378339 -1.3058306525103982 -1.7450628184932915 -0.7162816060939368 -0.998915396888275 1.0
-0.8512734041441816 0.7331079398129162 -0.843535486108209 -0.7863633824500671 -0.049835820738269976 -0.42453179052041967 -0.50922103800128 -0.6796494029339476 0.7972980240919001 0.38592713343597496 -0.45177223960902313 0.4538519080271556 -0.4316960115445131 -0.49475418469719007 -1.1820408951379842 0.2812284027156815 0.08475875580651489 -0.25242047575716425 1.0385752289460255 0.3510536081161307 -0.8799329756155153 0.4205891668179857 -0.8775269198119513 -0.7804835847556564 -1.0375339160034707 -0.4838799548817811 -0.555497972841165 -0.7685811281748576 0.43396040860771257 -0.20092762540022516 1.0
-0.3854901224521655 2.359727861208307 -0.4374001117545405 -0.41805209398349624 -0.9678700219152179 -1.1750103751860999 -0.8641500710542284 -0.8751677889820957 -0.9953151843901479 -0.9111805791888684 -0.592892351393261 0.27241751830032285 -0.6876268372633366 -0.4747326289250835 0.5980312766335809 -0.7348434241632851 -0.617175419823012 -0.4040865130695437 -0.19037158219411707 -0.7825656641457552 -0.4968302951162364 1.681000112664758 -0.5707327840687354 -0.5025575851266563 -0.3931463131996823 -0.9406282713543229 -0.8907009416933985 -0.755638520397364 -0.7987884172750677 -1.0587644797498794 1.0
-1.361646914632324 0.6167545834899268 -1.3575891850872945 -1.1117287214506515 -0.2818351615008165 -0.9151855924647243 -0.6131761987256666 -0.9311407306344022 -0.4367208444761907 0.4199496308162993 -0.3748960661818041 1.2013615937017057 -0.3688271239888253 -0.49453416760079333 1.2997263930341694 -0.39894729217524394 0.2674539522032411 0.16608046142565783 2.0641101541043514 0.3132284739065251 -1.3303374783646673 -0.10213940374637358 -1.3225273458317228 -1.027997694482179 -0.9673964898479567 -1.0896121929669542 -0.922364596973558 -1.3546528615345415 -0.7534905601560155 -0.5550346989980478 1.0
-0.3542485608752617 2.241047437758858 -0.3900313814800252 -0.39984983725619083 -1.0767531481013213 -0.8736818525551829 -0.3370923841931469 -0.6574665781316511 -0.8967397126406266 -0.8105306911054112 -0.6986422049809379 0.2597171110194448 -0.675251071996469 -0.5171959285296612 0.4570255596561699 -0.22065966138625023 0.2349600697225166 -0.6774097995629762 -0.4349501593865397 -0.37594547139249285 -0.4926886445162439 1.6386607268869597 -0.5486912636366982 -0.5007996724155305 -0.4238314371427195 -0.586934588960544 -0.1357146642026874 -0.7563998502666283 -0.8554107386738831 -0.638712583369364 1.0
-1.0898453289132637 1.9362016441926255 -1.0832624514974938 -0.9484772314276311 -0.4312825895993888 -0.5261117201620371 -0.36170012755302583 -0.5555803479350566 -0.7981642408911043 -0.21655459100725843 -0.6686857618144629 1.8545253967183026 -0.7074280616903249 -0.569339980375697 1.6697413950316293 0.10517635350397937 0.53536269755452 0.8781808932987546 -0.25575397411684414 0.43237764666678313 -1.1242903610150554 1.5035003799809097 -1.1226643700223076 -0.9193586889346002 0.2643920570082655 -0.5296820144723423 -0.3463259470510207 -0.35533127513817747 -1.091606707937513 -0.06183392356446096 1.0
-1.1267671744132401 0.06989380877187659 -1.12198123972188 -0.9760650267799533 0.28037182991762494 -0.5552969984545914 -1.0517841141733055 -0.9739587412992999 -0.07527744806127608 0.0726366367254948 -0.5813428793290778 1.5841881560253221 -0.6029766028379618 -0.5178559798188516 1.9564196848674993 -0.18209587917797262 -0.9191032707102332 -0.7646785996421849 0.626908316839968 -0.5737709233087313 -1.1636360417149811 -0.45551043119953877 -1.1730024369549323 -0.9374651898591966 -0.2572550500233728 -0.854113269905485 -1.2576155410610645 -1.405205164853693 -1.0333666059273023 -0.9157916706916038 1.0
-1.336085636978494 1.9990324566070397 -1.3472916350276172 -1.0909667723710688 -1.0767531481013213 -1.0353379719288762 -1.1148728439607505 -1.2618195840825894 -0.2541736745696684 -0.3129516669181759 0.47759934055571435 3.1027939980389108 0.3722337001912114 -0.24701493415442075 1.5164018446543035 -0.7957630221444773 -1.0575006844597679 -1.9134474512424744 1.1499674522217824 -0.17812001947625444 -1.196769246514919 1.3943950397073526 -1.2141068939768387 -0.9668223321349987 -1.0989041638895458 -1.1621321206520097 -1.3058306525103982 -1.7450628184932915 -0.6887793357002264 -0.7899977650473066 1.0
0.13141571454751125 0.7889575508479507 0.18210049983563978 0.006288015971811756 -0.8276741012703661 0.5431307481924501 0.17703368243289624 -0.29815640429910434 -1.3056453732312359 -0.18820250985698878 -0.6488351067041482 -0.1974975510921733 -0.3178389710893303 -0.457571295406135 -0.9330307991991529 1.1687542889003897 1.1235682845015116 0.691639777887807 -0.5039649064160848 0.2311479326716804 -0.16342742181686362 0.2593738132794447 -0.040544860162982976 -0.2585593008223856 -1.3049328532213698 0.39971811138613056 0.451022463185722 -0.06252380741911498 -1.0398377283728815 -0.21644405429027072 1.0
-0.7433480096057878 1.079840941655424 -0.7187291793849214 -0.714976406847666 -0.2668904186909591 -0.04246996559970973 0.2812399425793224 -0.20297660950785523 -1.5466076375078448 0.4114440064712177 -0.6004716924353811 3.0610640884017393 -0.4604077869636461 -0.5141156891801064 0.3863560277431419 0.24266462050740392 0.8450492918095878 0.14174901158944736 -0.6855826617569923 0.3567273782475716 -0.7846750118156944 1.8698989107503203 -0.7440863636828631 -0.7143860668173238 -0.11259660857762441 -0.016317263228134656 0.43567038789837176 -0.27523937289156963 -1.2760336976365112 0.18698309685090989 1.0
-0.02195195137546951 1.829156556375475 -0.024262403360291406 -0.15497260222165993 0.20849473354640674 0.15652056821316024 -0.5546700333904442 -0.1516465846746343 -1.0026170711864089 -0.1541800124766644 -0.14679399291418702 0.4992105054588636 0.010861354398675136 -0.23095368611745612 0.07167660262097755 0.07276042063325343 -0.37081873938241766 0.7240817110027542 0.031202079321790237 0.5708176378739404 -0.2007022772167934 1.2201521828525663 -0.21032413916651038 -0.30567136148055885 -0.36246118925664444 -0.1772606115116347 -0.669679032790831 -0.1493154125152489 -1.0527799732640393 -0.040775912927970455 1.0
-0.8313924104134252 2.345765458449548 -0.87731145030395 -0.7647482025863918 -1.5564082268557884 -1.3031223760027666 -1.1148728439607505 -1.2618195840825894 -2.744117072094631 -1.1025571269531904 -0.32869817792507156 4.860893234491918 -0.40842957284280185 -0.3856257048843894 0.1843478374634473 -0.9277741142835377 -1.0575006844597679 -1.9134474512424744 -0.0789793589183602 -0.7647878510672407 -0.9006412286154762 2.055540833006822 -0.9552679580925139 -0.7752098466222788 -1.740223254299031 -1.267985769483529 -1.3058306525103982 -1.7450628184932915 -2.159341911458031 -1.3796220628690328 1.0
0.31034465812432266 2.6366488492570217 0.4708438035089885 0.17636535226757175 0.6006163187002815 1.9777577395861874 2.0866447870439133 1.1702950096482676 1.1550904771086827 1.2364895679440706 -0.5232345980061565 -0.02150619305714575 -0.24952474681622075 -0.3891459784267378 -0.8053589561675969 1.2833278447365766 1.3825246336591217 0.6948839711993016 0.10021682635133533 0.8877922625504371 0.2590209393823411 2.7867094566311126 0.6385722558511259 0.06050185624695984 0.4090504984540139 3.4188372060639622 4.307271874426959 1.8423235254802468 1.9223185710908586 3.1561625965960296 -1.0
1.9292255762002335 1.3497807283247594 2.101975732961856 1.9684344091230643 0.9635600726539583 2.2601347828063547 2.8700749838074078 2.540213411101718 1.2317602884694225 0.8494836602428879 2.0104308360740215 -0.3462737506681761 2.916691039059206 1.72631840342826 -0.21400164666895338 0.9848777041681673 1.5436677651451634 2.3429341734386324 0.003354023502851337 0.9146481078392572 1.6609696674797025 0.6078595269890176 2.139778512303368 1.6496549471047466 0.36521460710681736 1.045399923669738 1.8600551231528177 2.1255382368465785 0.045693061872978405 0.8192775741202609 -1.0
2.1109946617385806 0.7214726041806171 2.060785532723147 2.3438559541237387 1.0418420588008301 0.21906045026863355 1.9472846078119457 2.320964561311578 -0.3125887689397551 -0.9310270359940575 2.7820799383622576 0.07102534570353874 2.379582826477149 2.6041866180513944 1.0863844099004987 0.19180513962402346 0.6660013679362081 2.067177741961579 -1.1384162650736558 0.16797995854163852 1.9011854022792503 0.11769971471527244 1.7525626128216387 2.015300791018927 0.37836537451097607 -0.2733177087085063 0.6645122601504334 1.6291511620862333 -1.3601582894290372 -0.7090906715492125 -1.0
1.7048543612388345 2.085133940286052 1.615931370145092 1.7238415843498975 0.10245822503837126 -0.0178330423657352 0.693042994724236 1.263669225676539 -0.2176642405883639 -1.0586114011702725 1.3004992251287635 2.2609384297064077 1.1568572181106225 1.2915646209482314 -0.4240101613161606 -0.0697579049190769 0.25220172165106425 0.8084307371016176 -0.18916079715851106 -0.49055562804759856 1.5367201494799367 2.0473986434341684 1.4219398063410857 1.49495862852567 -0.6912303743606186 -0.39482039456680074 0.23657316151555102 0.7338272358313775 -0.5318546163949384 -0.9739782790292739 -1.0
0.7022842488163854 2.045573799136235 0.6726757846786612 0.5779526413137479 -0.8404838808216722 -0.03867966971755973 0.04658753268333355 0.10577735896131804 -0.8091170710854955 -0.8955869345562202 0.1848924079290727 -0.2573708997020283 0.27669279233099286 0.18069830124091102 -0.3793416835975481 0.6612772708552292 0.5108265005792793 0.6121570417561856 -0.8914161178100212 0.03672674283430651 0.5613614331817722 1.3748537847329834 0.5790005790077833 0.4279056128722667 -0.809587280998049 0.35073535321289145 0.3267666038287324 0.4140686907403578 -1.1045489528286705 -0.31840915842485457 -1.0
1.8383410334310595 2.3364571899437085 1.9825241522696002 1.7352179948044635 1.5257670640723997 3.272143783340379 3.2969440012746962 2.658865729811676 2.137194251205772 1.0436954161222356 1.1579354293365027 0.6860879268775011 1.438529635584531 1.0095027033675648 -0.1729999842854511 2.01771639287682 1.3022846381454958 0.7857213839211542 0.32663362800966705 0.9040570702605678 1.9612393359791371 2.2379258794342625 2.303600623622561 1.6531707725269982 1.4304267668436934 3.9048479494971406 3.1976046825631896 2.289985488607675 1.9190830098680693 2.21963528144686 -1.0
-1.8084012451820448 1.221792036369471 -1.8143885057345748 -1.3477892383828938 -3.112084787919981 -1.1507524815403407 -1.1148728439607505 -1.2618195840825894 -0.8200699012798865 -0.5610323769830361 -0.07027874048897367 0.3830924960336906 -0.15744905323072525 -0.4661519621656093 0.04934236376167133 -1.1635161916089216 -1.0575006844597679 -1.9134474512424744 0.7528299605429972 -0.38275399555022194 -1.410892582534516 0.7641895667839662 -1.4327349479919074 -1.0758129202248026 -1.8590185198499338 -1.2075524964126496 -1.3058306525103982 -1.7450628184932915 -0.048138213587915146 -0.7512066928221935 1.0

